Graviton partial waves and causality in higher dimensions

Do gravitational interactions respect the basic principles of relativity and quantum mechanics? We show that any graviton S-matrix that satisfies these assumptions cannot significantly differ from General Relativity at low energies. We provide sharp bounds on the size of potential corrections in terms of the mass M of new higher-spin states, in spacetime dimensions D>=5 where the S-matrix does not suffer from infrared ambiguities. The key novel ingredient is the full set of SO(D-1) partial waves for this process, which we show how to efficiently compute with Young tableau manipulations. We record new bounds on the central charges of holographic conformal theories.

==> anc/GGGG4.m <==
(* ::Package:: *)

localbasis[GGGG[4]] = {{M[GGGG[4], {pmmp, SUSYM}], 
      H[1, 4]*H[2, 3]*(H[1, 4]*H[2, 3] + 2*X[1, 2, 4, 3])}, 
     {M[GGGG[4], {pmmp, SUSYM}, tus], H[1, 3]*H[2, 4]*
       (H[1, 3]*H[2, 4] + 2*X[1, 2, 3, 4])}, {M[GGGG[4], {pmmp, SUSYM}, ust], 
      H[1, 2]*H[3, 4]*(H[1, 2]*H[3, 4] + 2*X[1, 3, 2, 4])}, 
     {M[GGGG[4], {ppppE, FULLSYM}], -1/8*(H[1, 2]*H[3, 4]*X[1, 2, 4, 3])/
        (dot[p[1], p[2]]^2*dot[p[2], p[3]]^2)}, 
     {M[GGGG[4], {pppmE, FULLSYM}], 
      8*HS*(HS + (2*(-2*dot[p[1], p[3]]*X[1, 2, 3, 4] - 2*dot[p[1], p[4]]*
            X[1, 2, 4, 3] - 2*dot[p[1], p[2]]*X[1, 3, 2, 4]))/3)}, 
     {M[GGGG[4], {ppppO, FULLSYM}], 
      -1/32*(H[1, 3]*H[2, 4]*(2*H[2, 4]*\[Epsilon][e[1], e[3], p[1], p[3]] + 
          2*H[1, 3]*\[Epsilon][e[2], e[4], p[2], p[4]]))/dot[p[1], p[3]]^4}, 
     {M[GGGG[4], {pppmO, FULLSYM}], 
      -8*(HS + (2*(-2*dot[p[1], p[3]]*X[1, 2, 3, 4] - 2*dot[p[1], p[4]]*
            X[1, 2, 4, 3] - 2*dot[p[1], p[2]]*X[1, 3, 2, 4]))/3)*
       (V[4]*(-(dot[p[2], p[3]]*\[Epsilon][e[1], e[2], e[3], p[1]]) - 
          dot[e[3], p[2]]*\[Epsilon][e[1], e[2], p[1], p[3]] + 
          dot[e[2], p[3]]*\[Epsilon][e[1], e[3], p[1], p[2]] - 
          dot[e[2], e[3]]*\[Epsilon][e[1], p[1], p[2], p[3]]) + 
        V[1]*(-(dot[p[3], p[4]]*\[Epsilon][e[2], e[3], e[4], p[2]]) - 
          dot[e[4], p[3]]*\[Epsilon][e[2], e[3], p[2], p[4]] + 
          dot[e[3], p[4]]*\[Epsilon][e[2], e[4], p[2], p[3]] - 
          dot[e[3], e[4]]*\[Epsilon][e[2], p[2], p[3], p[4]]) + 
        V[2]*(-(dot[p[1], p[4]]*\[Epsilon][e[1], e[3], e[4], p[3]]) - 
          dot[e[4], p[1]]*\[Epsilon][e[1], e[3], p[3], p[4]] + 
          dot[e[1], p[4]]*\[Epsilon][e[3], e[4], p[1], p[3]] - 
          dot[e[1], e[4]]*\[Epsilon][e[3], p[1], p[3], p[4]]) + 
        V[3]*(-(dot[p[1], p[2]]*\[Epsilon][e[1], e[2], e[4], p[4]]) - 
          dot[e[2], p[1]]*\[Epsilon][e[1], e[4], p[2], p[4]] + 
          dot[e[1], p[2]]*\[Epsilon][e[2], e[4], p[1], p[4]] - 
          dot[e[1], e[2]]*\[Epsilon][e[4], p[1], p[2], p[4]]))}}
 
vertices[GG[4]] = {(dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/Sqrt[2], 
     (Sqrt[((-3 + J)*(-2 + J)*(-1 + J)*J)/((1 + J)*(2 + J)*(3 + J)*(4 + J))]*
       (-(dot[ep[1], ep[2]]^2*Tableau[{evenn^J}]) + 
        4*Tableau[{ep[1]}, {ep[1]}, {ep[2]}, {ep[2]}, {evenn^(-4 + J)}]))/
      Sqrt[2], (dot[ep[1], ep[2]]*Tableau[{evenn^J}]*\[Epsilon][ep[1], ep[2], 
        n])/Sqrt[2], Sqrt[2]*Sqrt[((-3 + J)*(-2 + J)*(-1 + J)*J)/
        ((1 + J)*(2 + J)*(3 + J)*(4 + J))]*(Tableau[{ep[1], n}, {ep[1]}, 
        {ep[2]}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, 
        {ep[2]}, {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}])}
 
amplow[GGG[4]] = Sqrt[G8\[Pi]]*
     ((2*dot[e[1], p[2]]*dot[e[2], e[3]] - 2*dot[e[1], e[3]]*
          dot[e[2], p[1]] + dot[e[1], e[2]]*(dot[e[3], p[1]] - 
           dot[e[3], p[2]]))^2/2 + 4*G2*dot[e[1], p[2]]^2*dot[e[2], p[1]]^2*
       dot[e[3], p[1]]*dot[e[3], p[2]] + 2*GO*dot[e[1], p[2]]*dot[e[2], p[1]]*
       (-(dot[e[2], p[1]]*dot[e[3], p[2]]*\[Epsilon][p[1], p[2], e[1], 
           e[3]]) + dot[e[1], p[2]]*dot[e[3], p[1]]*\[Epsilon][p[1], p[2], 
          e[2], e[3]]))
 
amplow[GGGG[4]] = {G8\[Pi]*(1/(s*(-s - t)*t) + ((G2^2 + GO^2)*s*(-s - t))/
         (4*t)) + g[4, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[4], pmmp}] + s*t*u*g[7, 0, {GGGG[4], pmmp}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[4], pmmp}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[4], pmmp}] + 
      (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[4], pmmp}] + 
      t*g[5, T, 0, {GGGG[4], pmmp}] + t^2*g[6, T^2, 0, {GGGG[4], pmmp}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[4], pmmp}] + 
      s*t^2*u*g[8, T, 0, {GGGG[4], pmmp}], 
     G8\[Pi]*(1/(s*(-s - t)*t) + ((G2^2 + GO^2)*s*t)/(4*(-s - t))) + 
      g[4, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[4], pmmp}] + 
      s*t*u*g[7, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[4], pmmp}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)^3*
       g[10, 0, {GGGG[4], pmmp}] + u*g[5, T, 0, {GGGG[4], pmmp}] + 
      u^2*g[6, T^2, 0, {GGGG[4], pmmp}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[4], pmmp}] + s*t*u^2*g[8, T, 0, {GGGG[4], pmmp}], 
     G8\[Pi]*(1/(s*(-s - t)*t) + ((G2^2 + GO^2)*(-s - t)*t)/(4*s)) + 
      g[4, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[4], pmmp}] + 
      s*t*u*g[7, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[4], pmmp}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[4], pmmp}] + (s^2 + t^2 + u^2)^3*
       g[10, 0, {GGGG[4], pmmp}] + s*g[5, T, 0, {GGGG[4], pmmp}] + 
      s^2*g[6, T^2, 0, {GGGG[4], pmmp}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[4], pmmp}] + s^2*t*u*g[8, T, 0, {GGGG[4], pmmp}], 
     -5*G2*G8\[Pi]*s*(-s - t)*t + (s^2 + t^2 + u^2)^2*
       g[4, 0, {GGGG[4], ppppE}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[5, 0, {GGGG[4], ppppE}] + (s^2 + t^2 + u^2)^3*
       g[6, 0, {GGGG[4], ppppE}] + s^2*t^2*u^2*g[6, 1, {GGGG[4], ppppE}] + 
      3*s*t*u*(s^2 + t^2 + u^2)^2*g[7, 0, {GGGG[4], ppppE}] + 
      3*s^2*t^2*u^2*(s^2 + t^2 + u^2)*g[8, 1, {GGGG[4], ppppE}] + 
      s^3*t^3*u^3*g[9, 1, {GGGG[4], ppppE}], -((G2*G8\[Pi])/(s*(-s - t)*t)) + 
      g[6, 0, {GGGG[4], pppmE}] + (s^2 + t^2 + u^2)*
       g[8, 0, {GGGG[4], pppmE}] + s*t*u*g[9, 0, {GGGG[4], pppmE}], 
     -5*G8\[Pi]*GO*s*(-s - t)*t + (s^2 + t^2 + u^2)^2*
       g[4, 0, {GGGG[4], ppppO}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[5, 0, {GGGG[4], ppppO}] + (s^2 + t^2 + u^2)^3*
       g[6, 0, {GGGG[4], ppppO}] + s^2*t^2*u^2*g[6, 1, {GGGG[4], ppppO}] + 
      3*s*t*u*(s^2 + t^2 + u^2)^2*g[7, 0, {GGGG[4], ppppO}] + 
      3*s^2*t^2*u^2*(s^2 + t^2 + u^2)*g[8, 1, {GGGG[4], ppppO}] + 
      s^3*t^3*u^3*g[9, 1, {GGGG[4], ppppO}], -((G8\[Pi]*GO)/(s*(-s - t)*t)) + 
      g[6, 0, {GGGG[4], pppmO}] + (s^2 + t^2 + u^2)*
       g[8, 0, {GGGG[4], pppmO}] + s*t*u*g[9, 0, {GGGG[4], pppmO}]}
 
ruleDtilde = {Dtilde[J_, m_, mp_, x_] :> Module[{max = Max[Abs[m], Abs[mp]]}, 
       (1/Abs[m - mp]!)*Sqrt[Pochhammer[J - max + 1, Abs[m - mp]]*
          Pochhammer[J - max + Abs[m + mp] + 1, Abs[m - mp]]]*
        Hypergeometric2F1[max - J, max + J + 1, 1 + Abs[m - mp], (1 - x)/2]]}
 
partialwavesNice[{GG[4], GG[4]}] = {exchange[{0}, {GGGG[4], s, 1 + (2*t)/s}, 
      {{1, 1}, {1, 1}}, {{{0, 0, 1/(2*m2^4), 1/2, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 1/2, 0}}, {{0, 0, 0, 0, 0, 1/2, 0}, 
        {0, 0, 1/(2*m2^4), -1/2, 0, 0, 0}}}], exchange[{2}, 
      {GGGG[4], s, 1 + (2*t)/s}, {{1, 1}, {1, 1}}, 
      {{{0, 0, (-1/4 + (3*x^2)/4)/m2^4, -1/4 + (3*x^2)/4, 0, 0, 0}, 
        {0, 0, 0, 0, 0, -1/4 + (3*x^2)/4, 0}}, 
       {{0, 0, 0, 0, 0, -1/4 + (3*x^2)/4, 0}, {0, 0, (-1/4 + (3*x^2)/4)/m2^4, 
         1/4 - (3*x^2)/4, 0, 0, 0}}}], exchange[{4 + 2*m}, 
      {GGGG[4], s, 1 + (2*t)/s}, 1, {{{0, 0, Dtilde[J, 0, 0, x]/(2*m2^4), 
         Dtilde[J, 0, 0, x]/2, 0, 0, 0}, {0, 0, 0, 0, Dtilde[J, 4, 0, x]/
          (2*m2^6), 0, 0}, {0, 0, 0, 0, 0, Dtilde[J, 0, 0, x]/2, 0}}, 
       {{0, 0, 0, 0, Dtilde[J, 4, 0, x]/(2*m2^6), 0, 0}, 
        {Dtilde[J, 4, -4, x]/(2*m2^4), Dtilde[J, 4, 4, x]/(2*m2^4), 0, 0, 0, 
         0, 0}, {0, 0, 0, 0, 0, 0, Dtilde[J, 4, 0, x]/(2*m2^6)}}, 
       {{0, 0, 0, 0, 0, Dtilde[J, 0, 0, x]/2, 0}, {0, 0, 0, 0, 0, 0, 
         Dtilde[J, 4, 0, x]/(2*m2^6)}, {0, 0, Dtilde[J, 0, 0, x]/(2*m2^4), 
         -1/2*Dtilde[J, 0, 0, x], 0, 0, 0}}}], exchange[{5 + 2*m}, 
      {GGGG[4], s, 1 + (2*t)/s}, 1, 
      {{{-1/2*Dtilde[J, 4, -4, x]/m2^4, Dtilde[J, 4, 4, x]/(2*m2^4), 0, 0, 0, 
         0, 0}}}]}

partialwaves[{GG[4], GG[4]}] = {exchange[{0}, {GGGG[4], s, 1 + (2*t)/s}, 
      {{1, 1}, {1, 1}}, {{{0, 0, 1/(2*m2^4), 1/2, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 1/2, 0}}, {{0, 0, 0, 0, 0, 1/2, 0}, 
        {0, 0, 1/(2*m2^4), -1/2, 0, 0, 0}}}], exchange[{2}, 
      {GGGG[4], s, 1 + (2*t)/s}, {{1, 1}, {1, 1}}, 
      {{{0, 0, (-1/4 + (3*x^2)/4)/m2^4, -1/4 + (3*x^2)/4, 0, 0, 0}, 
        {0, 0, 0, 0, 0, -1/4 + (3*x^2)/4, 0}}, 
       {{0, 0, 0, 0, 0, -1/4 + (3*x^2)/4, 0}, {0, 0, (-1/4 + (3*x^2)/4)/m2^4, 
         1/4 - (3*x^2)/4, 0, 0, 0}}}], exchange[{4 + 2*m}, 
      {GGGG[4], s, 1 + (2*t)/s}, 
      {{1/(2*m2^4), 8/(Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^6), 1/2}, 
       {8/(Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[1 + J]*
          Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^6), 
        8/((-3 + J)*(-2 + J)*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*
          m2^4), 8/(Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^6)}, 
       {1/2, 8/(Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[1 + J]*
          Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^6), 1/(2*m2^4)}}, 
      {{{0, 0, pj[J, x, 4, 0], m2^4*pj[J, x, 4, 0], 0, 0, 0}, 
        {0, 0, 0, 0, pj[J, x, 4, 4], 0, 0}, {0, 0, 0, 0, 0, pj[J, x, 4, 0], 
         0}}, {{0, 0, 0, 0, pj[J, x, 4, 4], 0, 0}, 
        {(-96 - 14*J - 13*J^2 + 2*J^3 + J^4)*pj[J, x, 4, 4] + 
          (-8*(-6 + J)*(7 + J) - 8*(3 + J + J^2)*x)*pj[J, x, 4, 5] + 
          (8*(-27 + J + J^2) + 4*(18 + J + J^2)*x)*pj[J, x, 4, 6] + 
          (8 - 48*x)*pj[J, x, 4, 7] + (8 + 8*x)*pj[J, x, 4, 8], 
         (-96 - 14*J - 13*J^2 + 2*J^3 + J^4)*pj[J, x, 4, 4] + 
          (8*(-6 + J)*(7 + J) - 8*(3 + J + J^2)*x)*pj[J, x, 4, 5] + 
          (8*(-27 + J + J^2) - 4*(18 + J + J^2)*x)*pj[J, x, 4, 6] + 
          (-8 - 48*x)*pj[J, x, 4, 7] + (8 - 8*x)*pj[J, x, 4, 8], 0, 0, 0, 0, 
         0}, {0, 0, 0, 0, 0, 0, pj[J, x, 4, 4]}}, 
       {{0, 0, 0, 0, 0, pj[J, x, 4, 0], 0}, {0, 0, 0, 0, 0, 0, 
         pj[J, x, 4, 4]}, {0, 0, pj[J, x, 4, 0], -(m2^4*pj[J, x, 4, 0]), 0, 
         0, 0}}}], exchange[{5 + 2*m}, {GGGG[4], s, 1 + (2*t)/s}, 
      {{8/((-3 + J)*(-2 + J)*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*
          m2^4)}}, {{{(96 + 14*J + 13*J^2 - 2*J^3 - J^4)*pj[J, x, 4, 4] + 
          (8*(-6 + J)*(7 + J) + 8*(3 + J + J^2)*x)*pj[J, x, 4, 5] + 
          (-8*(-27 + J + J^2) - 4*(18 + J + J^2)*x)*pj[J, x, 4, 6] + 
          (-8 + 48*x)*pj[J, x, 4, 7] + (-8 - 8*x)*pj[J, x, 4, 8], 
         (-96 - 14*J - 13*J^2 + 2*J^3 + J^4)*pj[J, x, 4, 4] + 
          (8*(-6 + J)*(7 + J) - 8*(3 + J + J^2)*x)*pj[J, x, 4, 5] + 
          (8*(-27 + J + J^2) - 4*(18 + J + J^2)*x)*pj[J, x, 4, 6] + 
          (-8 - 48*x)*pj[J, x, 4, 7] + (8 - 8*x)*pj[J, x, 4, 8], 0, 0, 0, 0, 
         0}}}]}
 
sumrules[bkimp[GGGG[4], 2]] = 
    {(2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][p2], 
     -(Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0]/
        (m2*(m2 - p2))) + Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, 
          -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/
       (m2^2*(m2 - p2)^2), (2*m2 - p2)*M[GGGG[4], {pppmE, FULLSYM}][s, -t][
       p2], (-2*p2^3*Derivative[1][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[4], {ppppE, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[4], {ppppE, FULLSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2), (2*m2 - p2)*M[GGGG[4], {pppmO, FULLSYM}][s, -t][
       p2], (-2*p2^3*Derivative[1][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[4], {ppppO, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[4], {ppppO, FULLSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[4], 3]] = {-M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][p2] + 
      M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][p2]}
 
sumrules[bkimp[GGGG[4], 4]] = 
    {-((p2^2*(m2^2 + 2*p2^2)*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, 
            -t]][0])/m2^4) + ((m2 - p2)*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^4*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
       (2*m2^3) - (p2^4*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][
         0])/(2*m2^3) - (2*p2^6*M[GGGG[4], {pmmp, SUSYM}][s, -t][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2*(m2^4 - 2*m2^3*p2 - 2*m2^2*p2^2 - 
         2*m2*p2^3 - 2*p2^4)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][
         p2])/(m2*(m2 - p2)), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
        (m2^3*(m2 - p2)^2)) - Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, 
          -t]][0]/(m2^3*(m2 + p2)) - 
      Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0]/
       (2*m2^2*(m2 - p2)) - Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, 
          -t]][0]/(2*m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^3), (-2*p2^2*M[GGGG[4], {pppmE, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[4], {pppmE, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^3*(4*m2^2 + 3*m2*p2 - 5*p2^2)*
         Derivative[1][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) - 
      (p2^4*Derivative[2][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 
         3*p2^3)*M[GGGG[4], {ppppE, FULLSYM}][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[4], {ppppE, FULLSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3), (-2*p2^2*M[GGGG[4], {pppmO, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[4], {pppmO, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^3*(4*m2^2 + 3*m2*p2 - 5*p2^2)*
         Derivative[1][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) - 
      (p2^4*Derivative[2][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 
         3*p2^3)*M[GGGG[4], {ppppO, FULLSYM}][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[4], {ppppO, FULLSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3)}
 
sumrules[bkimp[GGGG[4], 5]] = 
    {(2*p2^3*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/m2^4 + 
      (p2^3*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/m2^4 + 
      (p2^3*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
       (2*m2^3) + (p2^3*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][
         0])/(2*m2^3) + (2*p2^5*M[GGGG[4], {pmmp, SUSYM}][s, -t][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2*(m2^3 - 2*m2*p2^2 - 2*p2^3)*
        M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) - 
      M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) - 
      (p2*M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2))}
 
sumrules[bkimp[GGGG[4], 6]] = 
    {(-2*p2^7*Derivative[1][M[GGGG[4], {pmmp, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^4 - 3*m2^3*p2 - 9*m2^2*p2^2 - 
         11*m2*p2^3 - 5*p2^4)*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) - 
      (p2^2*(m2^4 - m2^3*p2 - 5*m2^2*p2^2 + 8*m2*p2^3 - 2*p2^4)*
        Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^3*(m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2^2 + 6*m2*p2 - 2*p2^2)*
        Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^4*(3*m2 + p2)*Derivative[3][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][
         0])/(6*m2^5) + ((3*m2 - p2)*p2^4*
        Derivative[3][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/(6*m2^5) - 
      ((8*m2 - 7*p2)*p2^6*M[GGGG[4], {pmmp, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^2) + (p2*(m2^4 - 5*m2^2*p2^2 - 6*m2*p2^3 - 7*p2^4)*
        M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
        (m2^4*(m2 - p2)^3)) + 
      (2*Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)^2) + Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, 
          -t]][0]/(m2^4*(m2 + p2)) - 
      Derivative[3][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0]/
       (6*m2^3*(m2 - p2)) + Derivative[3][M[GGGG[4], {pmmp, SUSYM}, ust][s, 
          -t]][0]/(6*m2^3*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}][s, -t][p2])/(m2^4*(m2 - p2)^4) - 
      ((2*m2 - p2)*M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)^4), 
     (-2*p2^3*Derivative[1][M[GGGG[4], {pppmE, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[4], {pppmE, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[4], {pppmE, FULLSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2^3*(6*m2^4 + 6*m2^3*p2 - 7*m2^2*p2^2 - 13*m2*p2^3 + 10*p2^4)*
         Derivative[1][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
        (m2^9*(m2 - p2)^3*(m2 + p2))) - (p2^4*(4*m2^2 + 5*m2*p2 - 7*p2^2)*
        Derivative[2][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
       (2*m2^8*(m2 - p2)^2*(m2 + p2)) - 
      (p2^5*Derivative[3][M[GGGG[4], {ppppE, FULLSYM}][s, -t]][0])/
       (3*m2^7*(m2 - p2)*(m2 + p2)) - 
      (p2^2*(8*m2^5 - 5*m2^4*p2 - 10*m2^3*p2^2 + 7*m2^2*p2^3 + 4*m2*p2^4 - 
         3*p2^5)*M[GGGG[4], {ppppE, FULLSYM}][s, -t][0])/
       (m2^10*(m2 - p2)^4) + ((2*m2 - p2)*M[GGGG[4], {ppppE, FULLSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4), 
     (-2*p2^3*Derivative[1][M[GGGG[4], {pppmO, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[4], {pppmO, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[4], {pppmO, FULLSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2^3*(6*m2^4 + 6*m2^3*p2 - 7*m2^2*p2^2 - 13*m2*p2^3 + 10*p2^4)*
         Derivative[1][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
        (m2^9*(m2 - p2)^3*(m2 + p2))) - (p2^4*(4*m2^2 + 5*m2*p2 - 7*p2^2)*
        Derivative[2][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
       (2*m2^8*(m2 - p2)^2*(m2 + p2)) - 
      (p2^5*Derivative[3][M[GGGG[4], {ppppO, FULLSYM}][s, -t]][0])/
       (3*m2^7*(m2 - p2)*(m2 + p2)) - 
      (p2^2*(8*m2^5 - 5*m2^4*p2 - 10*m2^3*p2^2 + 7*m2^2*p2^3 + 4*m2*p2^4 - 
         3*p2^5)*M[GGGG[4], {ppppO, FULLSYM}][s, -t][0])/
       (m2^10*(m2 - p2)^4) + ((2*m2 - p2)*M[GGGG[4], {ppppO, FULLSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4)}
 
sumrules[bkimp[GGGG[4], 7]] = 
    {(2*p2^6*Derivative[1][M[GGGG[4], {pmmp, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) - (p2^2*(m2^3 - 5*m2*p2^2 - 5*p2^3)*
        Derivative[1][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 + p2)) - (p2^2*(m2^3 - 2*m2*p2^2 + 2*p2^3)*
        Derivative[1][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) + 
      (3*p2^4*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, tus][s, -t]][0])/
       (2*m2^6) + (p2^4*Derivative[2][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][
         0])/m2^6 + (p2^4*Derivative[3][M[GGGG[4], {pmmp, SUSYM}, tus][s, 
           -t]][0])/(6*m2^5) + 
      (p2^4*Derivative[3][M[GGGG[4], {pmmp, SUSYM}, ust][s, -t]][0])/
       (6*m2^5) + (p2^5*(4*m2^2 + 5*m2*p2 - 7*p2^2)*
        M[GGGG[4], {pmmp, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^2*(m2 + p2)) - 
      (p2*(m2^4 + 2*m2^3*p2 - m2^2*p2^2 - 7*m2*p2^3 - 7*p2^4)*
        M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) - 
      M[GGGG[4], {pmmp, SUSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      M[GGGG[4], {pmmp, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2)}
 
Attributes[Derivative] = {NHoldAll}
 
sumruleslow[bkimp[GGGG[4], 2]] = {(2*G8\[Pi])/p2 + (G2^2*G8\[Pi]*p2^3)/4 + 
      (G8\[Pi]*GO^2*p2^3)/4, (G2^2*G8\[Pi])/(4*p2) + (G8\[Pi]*GO^2)/(4*p2), 
     -((G2*G8\[Pi])/p2), -5*G2*G8\[Pi]*p2, -((G8\[Pi]*GO)/p2), 
     -5*G8\[Pi]*GO*p2}
 
sumruleslow[bkimp[GGGG[4], 3]] = {-1/4*(G2^2*G8\[Pi]*p2^2) - 
      (G8\[Pi]*GO^2*p2^2)/4}
 
sumruleslow[bkimp[GGGG[4], 4]] = {(G2^2*G8\[Pi]*p2)/2 + (G8\[Pi]*GO^2*p2)/2 + 
      2*g[4, 0, {GGGG[4], pmmp}], 0, g[6, 0, {GGGG[4], pppmE}], 
     4*g[4, 0, {GGGG[4], ppppE}] + 4*p2*g[5, 0, {GGGG[4], ppppE}] + 
      p2^2*g[6, 1, {GGGG[4], ppppE}], g[6, 0, {GGGG[4], pppmO}], 
     4*g[4, 0, {GGGG[4], ppppO}] + 4*p2*g[5, 0, {GGGG[4], ppppO}] + 
      p2^2*g[6, 1, {GGGG[4], ppppO}]}
 
sumruleslow[bkimp[GGGG[4], 5]] = {-2*p2*g[6, 0, {GGGG[4], pmmp}] + 
      g[5, T, 0, {GGGG[4], pmmp}]}
 
sumruleslow[bkimp[GGGG[4], 6]] = {4*g[6, 0, {GGGG[4], pmmp}] + 
      2*p2*g[7, 0, {GGGG[4], pmmp}] + 8*p2^2*g[8, 0, {GGGG[4], pmmp}] + 
      2*g[6, T^2, 0, {GGGG[4], pmmp}], 0, 2*g[8, 0, {GGGG[4], pppmE}] + 
      p2*g[9, 0, {GGGG[4], pppmE}], 8*g[6, 0, {GGGG[4], ppppE}] + 
      12*p2*g[7, 0, {GGGG[4], ppppE}] + 6*p2^2*g[8, 1, {GGGG[4], ppppE}] + 
      p2^3*g[9, 1, {GGGG[4], ppppE}], 2*g[8, 0, {GGGG[4], pppmO}] + 
      p2*g[9, 0, {GGGG[4], pppmO}], 8*g[6, 0, {GGGG[4], ppppO}] + 
      12*p2*g[7, 0, {GGGG[4], ppppO}] + 6*p2^2*g[8, 1, {GGGG[4], ppppO}] + 
      p2^3*g[9, 1, {GGGG[4], ppppO}]}
 
sumruleslow[bkimp[GGGG[4], 7]] = {-4*p2*g[8, 0, {GGGG[4], pmmp}] - 
      4*p2^2*g[9, 0, {GGGG[4], pmmp}] - 8*p2^3*g[10, 0, {GGGG[4], pmmp}] + 
      2*g[7, T, 0, {GGGG[4], pmmp}] + p2*g[8, T, 0, {GGGG[4], pmmp}]}
 
sumrulesKK[bkimp[GGGG[4], 2], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{(2*m2 - p2)/2, 0}, {0, (2*m2 - p2)/2}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{(2*m2 + 3*p2)/2, 0}, 
        {0, (-2*m2 - 3*p2)/2}}, {{0, 0}, {0, 0}}, {{0, (2*m2 + 3*p2)/2}, 
        {(2*m2 + 3*p2)/2, 0}}}], exchange[{2}, 
      {{{(2*m2^3 - 13*m2^2*p2 + 18*m2*p2^2 - 6*p2^3)/2, 0}, 
        {0, (2*m2^3 - 13*m2^2*p2 + 18*m2*p2^2 - 6*p2^3)/2}}, 
       {{-3/(m2 + p2), 0}, {0, -3/(m2 + p2)}}, {{0, 0}, {0, 0}}, 
       {{-1/2*(m2^2*(-2*m2 + 9*p2 + (6*p2^2)/(m2 + p2))), 0}, 
        {0, -1/2*(m2^2*(2*m2 - 9*p2 - (6*p2^2)/(m2 + p2)))}}, 
       {{0, 0}, {0, 0}}, {{0, -1/2*(m2^2*(-2*m2 + 9*p2 + 
            (6*p2^2)/(m2 + p2)))}, 
        {-1/2*(m2^2*(-2*m2 + 9*p2 + (6*p2^2)/(m2 + p2))), 0}}}]}
 
sumrulesKK[bkimp[GGGG[4], 3], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{1/2, 0}, {0, 1/2}}}], exchange[{2}, 
      {{{(m2^2 - 6*m2*p2 + 6*p2^2)/2, 0}, {0, (m2^2 - 6*m2*p2 + 6*p2^2)/2}}}]}
 
sumrulesKK[bkimp[GGGG[4], 4], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{2}, {{{-6*p2, 0}, {0, -6*p2}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[4], 5], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{0, 0}, {0, 0}}}], exchange[{2}, {{{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[4], 6], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[4], 7], {GG[4], GG[4]}] = 
    {exchange[{0}, {{{0, 0}, {0, 0}}}], exchange[{2}, {{{0, 0}, {0, 0}}}]}
    
ampKK[{GG[4], GG[4]}] = 
   {exchange[{0}, {{{-1/2*1/(mh2^4*(-mh2 + t)), 0}, 
       {0, -1/2*1/(mh2^4*(-mh2 + t))}}, {{-1/2*1/(mh2^4*(-mh2 - s - t)), 0}, 
       {0, -1/2*1/(mh2^4*(-mh2 - s - t))}}, {{-1/2*1/(mh2^4*(-mh2 + s)), 0}, 
       {0, -1/2*1/(mh2^4*(-mh2 + s))}}, 
      {{-1/2*(s^4/(-mh2 + s) + (-s - t)^4/(-mh2 - s - t) + t^4/(-mh2 + t))/
          mh2^4, 0}, {0, (s^4/(-mh2 + s) + (-s - t)^4/(-mh2 - s - t) + 
          t^4/(-mh2 + t))/(2*mh2^4)}}, {{0, 0}, {0, 0}}, 
      {{0, -1/2*(s^4/(-mh2 + s) + (-s - t)^4/(-mh2 - s - t) + t^4/(-mh2 + t))/
          mh2^4}, {-1/2*(s^4/(-mh2 + s) + (-s - t)^4/(-mh2 - s - t) + 
           t^4/(-mh2 + t))/mh2^4, 0}}, {{0, 0}, {0, 0}}}], 
    exchange[{2}, {{{-1/2*(1 - (6*s*(-s - t))/mh2^2)/(mh2^4*(-mh2 + t)), 0}, 
       {0, -1/2*(1 - (6*s*(-s - t))/mh2^2)/(mh2^4*(-mh2 + t))}}, 
      {{-1/2*(1 - (6*s*t)/mh2^2)/(mh2^4*(-mh2 - s - t)), 0}, 
       {0, -1/2*(1 - (6*s*t)/mh2^2)/(mh2^4*(-mh2 - s - t))}}, 
      {{-1/2*(1 - (6*(-s - t)*t)/mh2^2)/(mh2^4*(-mh2 + s)), 0}, 
       {0, -1/2*(1 - (6*(-s - t)*t)/mh2^2)/(mh2^4*(-mh2 + s))}}, 
      {{-1/2*(((-s - t)^2*((-s - t)^2 - 6*s*t))/(-mh2 - s - t) + 
           (s^2*(s^2 - 6*(-s - t)*t))/(-mh2 + s) + 
           (t^2*(-6*s*(-s - t) + t^2))/(-mh2 + t))/mh2^4, 0}, 
       {0, (((-s - t)^2*((-s - t)^2 - 6*s*t))/(-mh2 - s - t) + 
          (s^2*(s^2 - 6*(-s - t)*t))/(-mh2 + s) + (t^2*(-6*s*(-s - t) + t^2))/
           (-mh2 + t))/(2*mh2^4)}}, {{0, 0}, {0, 0}}, 
      {{0, -1/2*(((-s - t)^2*((-s - t)^2 - 6*s*t))/(-mh2 - s - t) + 
           (s^2*(s^2 - 6*(-s - t)*t))/(-mh2 + s) + 
           (t^2*(-6*s*(-s - t) + t^2))/(-mh2 + t))/mh2^4}, 
       {-1/2*(((-s - t)^2*((-s - t)^2 - 6*s*t))/(-mh2 - s - t) + 
           (s^2*(s^2 - 6*(-s - t)*t))/(-mh2 + s) + 
           (t^2*(-6*s*(-s - t) + t^2))/(-mh2 + t))/mh2^4, 0}}, {{0, 0}, {0, 
      0}}}]}


==> anc/GGGG5.m <==
(* ::Package:: *)

localbasis[GGGG[5]] = {{M[GGGG[5], {1, SUSYM}], H[1, 4]^2*H[2, 3]^2}, 
     {M[GGGG[5], {1, SUSYM}, tus], H[1, 3]^2*H[2, 4]^2}, 
     {M[GGGG[5], {1, SUSYM}, ust], H[1, 2]^2*H[3, 4]^2}, 
     {M[GGGG[5], {2, SUSYM}], H[1, 2]*H[1, 3]*H[2, 4]*H[3, 4]}, 
     {M[GGGG[5], {2, SUSYM}, tus], H[1, 2]*H[1, 4]*H[2, 3]*H[3, 4]}, 
     {M[GGGG[5], {2, SUSYM}, ust], H[1, 3]*H[1, 4]*H[2, 3]*H[2, 4]}, 
     {M[GGGG[5], {3, SUSYM}], -(H[1, 4]*H[2, 3]*(X[1, 2, 3, 4] - 
         X[1, 2, 4, 3] + X[1, 3, 2, 4]))}, {M[GGGG[5], {3, SUSYM}, tus], 
      H[1, 3]*H[2, 4]*(X[1, 2, 3, 4] - X[1, 2, 4, 3] - X[1, 3, 2, 4])}, 
     {M[GGGG[5], {3, SUSYM}, ust], -(H[1, 2]*H[3, 4]*(X[1, 2, 3, 4] + 
         X[1, 2, 4, 3] - X[1, 3, 2, 4]))}, {M[GGGG[5], {4, NOSYM}], 
      H[1, 2]*H[3, 4]*X[1, 2, 4, 3]}, {M[GGGG[5], {4, NOSYM}, tus], 
      H[1, 4]*H[2, 3]*X[1, 2, 3, 4]}, {M[GGGG[5], {4, NOSYM}, ust], 
      H[1, 3]*H[2, 4]*X[1, 3, 2, 4]}, {M[GGGG[5], {4, NOSYM}, tsu], 
      H[1, 4]*H[2, 3]*X[1, 3, 2, 4]}, {M[GGGG[5], {4, NOSYM}, uts], 
      H[1, 3]*H[2, 4]*X[1, 2, 4, 3]}, {M[GGGG[5], {4, NOSYM}, sut], 
      H[1, 2]*H[3, 4]*X[1, 2, 3, 4]}, {M[GGGG[5], {5, SUSYM}], 
      HS*H[1, 4]*H[2, 3]}, {M[GGGG[5], {5, SUSYM}, tus], HS*H[1, 3]*H[2, 4]}, 
     {M[GGGG[5], {5, SUSYM}, ust], HS*H[1, 2]*H[3, 4]}, 
     {M[GGGG[5], {6, SUSYM}], HS*X[1, 2, 4, 3]}, 
     {M[GGGG[5], {6, SUSYM}, tus], HS*X[1, 2, 3, 4]}, 
     {M[GGGG[5], {6, SUSYM}, ust], HS*X[1, 3, 2, 4]}, 
     {M[GGGG[5], {7, FULLSYM}], HS^2}, {M[GGGG[5], {8, SUODD}], 
      (-I)*(H[2, 3]*H[2, 3, 4]*V[1]*\[Epsilon][e[1], e[4], p[1], p[2], 
          p[4]] - H[2, 3]*H[1, 2, 3]*V[4]*\[Epsilon][e[1], e[4], p[1], p[2], 
          p[4]] - H[1, 4]*H[1, 3, 4]*V[2]*\[Epsilon][e[2], e[3], p[1], p[2], 
          p[3]] + H[1, 4]*H[1, 2, 4]*V[3]*\[Epsilon][e[2], e[3], p[1], p[2], 
          p[3]])}, {M[GGGG[5], {8, SUODD}, tus], 
      I*(H[2, 4]*H[2, 3, 4]*V[1]*\[Epsilon][e[1], e[3], p[1], p[3], p[4]] - 
        H[2, 4]*H[1, 2, 4]*V[3]*\[Epsilon][e[1], e[3], p[1], p[3], p[4]] - 
        H[1, 3]*H[1, 3, 4]*V[2]*\[Epsilon][e[2], e[4], p[1], p[2], p[4]] + 
        H[1, 3]*H[1, 2, 3]*V[4]*\[Epsilon][e[2], e[4], p[1], p[2], p[4]])}, 
     {M[GGGG[5], {8, SUODD}, ust], 
      I*(H[3, 4]*H[2, 3, 4]*V[1]*\[Epsilon][e[1], e[2], p[1], p[2], p[3]] - 
        H[3, 4]*H[1, 3, 4]*V[2]*\[Epsilon][e[1], e[2], p[1], p[2], p[3]] + 
        H[1, 2]*H[1, 2, 4]*V[3]*\[Epsilon][e[3], e[4], p[1], p[3], p[4]] - 
        H[1, 2]*H[1, 2, 3]*V[4]*\[Epsilon][e[3], e[4], p[1], p[3], p[4]])}}
 
vertices[GG[5]] = {(dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/Sqrt[5], 
     3*Sqrt[2/7]*Sqrt[((-1 + J)*J)/((2 + J)*(3 + J))]*dot[ep[1], ep[2]]*
      ((dot[ep[1], ep[2]]*Tableau[{evenn^J}])/3 + Tableau[{ep[1]}, {ep[2]}, 
        {evenn^(-2 + J)}]), (Sqrt[35/2]*Sqrt[((-3 + J)*(-2 + J)*(-1 + J)*J)/
         ((2 + J)*(3 + J)*(4 + J)*(5 + J))]*
       ((2*dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/35 + 
        (4*dot[ep[1], ep[2]]*Tableau[{ep[1]}, {ep[2]}, {evenn^(-2 + J)}])/7 + 
        Tableau[{ep[1]}, {ep[1]}, {ep[2]}, {ep[2]}, {evenn^(-4 + J)}]))/2, 
     Sqrt[2/5]*Sqrt[J/(2 + J)]*dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2], n}, 
       {evenn^(-1 + J)}], Sqrt[5/2]*Sqrt[((-2 + J)*(-1 + J)*J)/
        ((2 + J)*(3 + J)*(4 + J))]*
      ((dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2], n}, {evenn^(-1 + J)}])/5 + 
       Tableau[{ep[1], ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-3 + J)}]), 
     I*Sqrt[2/5]*J*Sqrt[(1 + J)^(-2)]*dot[ep[1], ep[2]]*
      Tableau[SD[ep[1], ep[2]], {n}, {evenn^(-2 + J)}], 
     (I/2)*Sqrt[15]*J*Sqrt[((-2 + J)*(-1 + J))/((1 + J)^2*(3 + J)*(4 + J))]*
      ((2*dot[ep[1], ep[2]]*Tableau[SD[ep[1], ep[2]], {n}, {evenn^(-2 + J)}])/
        5 + Tableau[SD[ep[1], ep[2]], {ep[1]}, {ep[2]}, {n}, 
        {evenn^(-4 + J)}]), (Sqrt[6/7]*J*Sqrt[(-1 + J)/(3 + J)]*
       dot[ep[1], ep[2]]*(Tableau[SD[ep[1], n], {ep[2]}, {n}, 
         {evenn^(-3 + J)}] + Tableau[SD[ep[2], n], {ep[1]}, {n}, 
         {evenn^(-3 + J)}]))/(1 + J), 
     (Sqrt[7]*J*Sqrt[((-3 + J)*(-2 + J)*(-1 + J))/((3 + J)*(4 + J)*(5 + J))]*
       ((2*dot[ep[1], ep[2]]*(Tableau[SD[ep[1], n], {ep[2]}, {n}, 
            {evenn^(-3 + J)}] + Tableau[SD[ep[2], n], {ep[1]}, {n}, 
            {evenn^(-3 + J)}]))/7 + Tableau[SD[ep[1], n], {ep[1]}, {ep[2]}, 
         {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[SD[ep[2], n], {ep[2]}, 
         {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(2*(1 + J)), 
     I*Sqrt[2/5]*J*Sqrt[(1 + J)^(-2)]*dot[ep[1], ep[2]]*
      Tableau[ASD[ep[1], ep[2]], {n}, {evenn^(-2 + J)}], 
     (I/2)*Sqrt[15]*J*Sqrt[((-2 + J)*(-1 + J))/((1 + J)^2*(3 + J)*(4 + J))]*
      ((2*dot[ep[1], ep[2]]*Tableau[ASD[ep[1], ep[2]], {n}, 
          {evenn^(-2 + J)}])/5 + Tableau[ASD[ep[1], ep[2]], {ep[1]}, {ep[2]}, 
        {n}, {evenn^(-4 + J)}]), (Sqrt[6/7]*J*Sqrt[(-1 + J)/(3 + J)]*
       dot[ep[1], ep[2]]*(Tableau[ASD[ep[1], n], {ep[2]}, {n}, 
         {evenn^(-3 + J)}] + Tableau[ASD[ep[2], n], {ep[1]}, {n}, 
         {evenn^(-3 + J)}]))/(1 + J), 
     (Sqrt[7]*J*Sqrt[((-3 + J)*(-2 + J)*(-1 + J))/((3 + J)*(4 + J)*(5 + J))]*
       ((2*dot[ep[1], ep[2]]*(Tableau[ASD[ep[1], n], {ep[2]}, {n}, 
            {evenn^(-3 + J)}] + Tableau[ASD[ep[2], n], {ep[1]}, {n}, 
            {evenn^(-3 + J)}]))/7 + Tableau[ASD[ep[1], n], {ep[1]}, {ep[2]}, 
         {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[ASD[ep[2], n], {ep[2]}, 
         {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(2*(1 + J)), 
     (Sqrt[3/7]*(-1 + J)*dot[ep[1], ep[2]]*(Tableau[SD[ep[1], n], {ep[2], n}, 
         {evenn^(-2 + J)}] + Tableau[SD[ep[2], n], {ep[1], n}, 
         {evenn^(-2 + J)}]))/(1 + J), 
     (Sqrt[7]*(-1 + J)*Sqrt[((-3 + J)*(-2 + J))/((4 + J)*(5 + J))]*
       ((2*dot[ep[1], ep[2]]*Tableau[SD[ep[1], n], {ep[2], n}, 
           {evenn^(-2 + J)}])/21 + Tableau[SD[ep[1], ep[2]], {ep[1], ep[2]}, 
          {evenn^(-2 + J)}]/3 + (2*dot[ep[1], ep[2]]*Tableau[SD[ep[2], n], 
           {ep[1], n}, {evenn^(-2 + J)}])/21 + Tableau[SD[ep[1], n], 
         {ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-4 + J)}] + 
        Tableau[SD[ep[2], n], {ep[1], n}, {ep[1]}, {ep[2]}, 
         {evenn^(-4 + J)}]))/(2*(1 + J)), (I/2)*Sqrt[3]*(-1 + J)*
      Sqrt[(-2 + J)/((1 + J)^2*(4 + J))]*(Tableau[SD[ep[1], ep[2]], 
        {ep[1], n}, {ep[2]}, {evenn^(-3 + J)}] + Tableau[SD[ep[1], ep[2]], 
        {ep[2], n}, {ep[1]}, {evenn^(-3 + J)}]), 
     (Sqrt[3/7]*(-1 + J)*dot[ep[1], ep[2]]*(Tableau[ASD[ep[1], n], 
         {ep[2], n}, {evenn^(-2 + J)}] + Tableau[ASD[ep[2], n], {ep[1], n}, 
         {evenn^(-2 + J)}]))/(1 + J), 
     (Sqrt[7]*(-1 + J)*Sqrt[((-3 + J)*(-2 + J))/((4 + J)*(5 + J))]*
       ((2*dot[ep[1], ep[2]]*Tableau[ASD[ep[1], n], {ep[2], n}, 
           {evenn^(-2 + J)}])/21 + Tableau[ASD[ep[1], ep[2]], {ep[1], ep[2]}, 
          {evenn^(-2 + J)}]/3 + (2*dot[ep[1], ep[2]]*Tableau[ASD[ep[2], n], 
           {ep[1], n}, {evenn^(-2 + J)}])/21 + Tableau[ASD[ep[1], n], 
         {ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-4 + J)}] + 
        Tableau[ASD[ep[2], n], {ep[1], n}, {ep[1]}, {ep[2]}, 
         {evenn^(-4 + J)}]))/(2*(1 + J)), (I/2)*Sqrt[3]*(-1 + J)*
      Sqrt[(-2 + J)/((1 + J)^2*(4 + J))]*(Tableau[ASD[ep[1], ep[2]], 
        {ep[1], n}, {ep[2]}, {evenn^(-3 + J)}] + Tableau[ASD[ep[1], ep[2]], 
        {ep[2], n}, {ep[1]}, {evenn^(-3 + J)}]), 
     (I*(-2 + J)*Tableau[SD[ep[1], ep[2]], {ep[1], n}, {ep[2], n}, {n}, 
        {evenn^(-4 + J)}])/Sqrt[(1 + J)^2], 
     ((-2 + J)*Sqrt[(-3 + J)/(5 + J)]*(Tableau[SD[ep[1], n], {ep[1], n}, 
         {ep[2], n}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[SD[ep[2], n], 
         {ep[2], n}, {ep[1], n}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     (I*(-2 + J)*Tableau[ASD[ep[1], ep[2]], {ep[1], n}, {ep[2], n}, {n}, 
        {evenn^(-4 + J)}])/Sqrt[(1 + J)^2], 
     ((-2 + J)*Sqrt[(-3 + J)/(5 + J)]*(Tableau[ASD[ep[1], n], {ep[1], n}, 
         {ep[2], n}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[ASD[ep[2], n], 
         {ep[2], n}, {ep[1], n}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     ((-3 + J)*(Tableau[SD[ep[1], n], {ep[1], n}, {ep[2], n}, {ep[2], n}, 
         {evenn^(-4 + J)}] + Tableau[SD[ep[2], n], {ep[2], n}, {ep[1], n}, 
         {ep[1], n}, {evenn^(-4 + J)}]))/(2*(1 + J)), 
     ((-3 + J)*(Tableau[ASD[ep[1], n], {ep[1], n}, {ep[2], n}, {ep[2], n}, 
         {evenn^(-4 + J)}] + Tableau[ASD[ep[2], n], {ep[2], n}, {ep[1], n}, 
         {ep[1], n}, {evenn^(-4 + J)}]))/(2*(1 + J))}
 
amplow[GGG[5]] = 2 Sqrt[G8\[Pi]] (\[Alpha]4 dot[p[1],e[3]]^2 dot[p[2],e[1]]^2 dot[p[3],e[2]]^2+
\[Alpha]2 dot[p[1],e[3]] dot[p[2],e[1]] dot[p[3],e[2]] (dot[e[1],e[2]] dot[p[1],e[3]]
+dot[e[2],e[3]] dot[p[2],e[1]]+dot[e[1],e[3]] dot[p[3],e[2]])+
(dot[e[1],e[2]] dot[p[1],e[3]]+dot[e[2],e[3]] dot[p[2],e[1]]+
dot[e[1],e[3]] dot[p[3],e[2]])^2)
 
amplow[GGGG[5]] = {-(G8\[Pi]/(s*t*(s + t))) - (G8\[Pi]*\[Alpha]2^2)/(24*t) - 
      (G8\[Pi]*(6*s^2 + 6*s*t)*\[Alpha]4^2)/(96*t) + g[4, 0, {GGGG[5], 1}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 1}] + s*t*u*g[7, 0, {GGGG[5], 1}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 1}] + 
      t*g[5, T, 0, {GGGG[5], 1}] + t^2*g[6, T^2, 0, {GGGG[5], 1}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 1}] + 
      s*t^2*u*g[8, T, 0, {GGGG[5], 1}], G8\[Pi]/(s*(-s - t)*t) - 
      (G8\[Pi]*\[Alpha]2^2)/(24*(-s - t)) - 
      (G8\[Pi]*(6*(-s - t)*t + 6*t^2)*\[Alpha]4^2)/(96*(-s - t)) + 
      g[4, 0, {GGGG[5], 1}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 1}] + 
      s*t*u*g[7, 0, {GGGG[5], 1}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[5], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 1}] + 
      u*g[5, T, 0, {GGGG[5], 1}] + u^2*g[6, T^2, 0, {GGGG[5], 1}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 1}] + 
      s*t*u^2*g[8, T, 0, {GGGG[5], 1}], G8\[Pi]/(s*(-s - t)*t) - 
      (G8\[Pi]*\[Alpha]2^2)/(24*s) - (G8\[Pi]*(6*s*(-s - t) + 6*(-s - t)^2)*
        \[Alpha]4^2)/(96*s) + g[4, 0, {GGGG[5], 1}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 1}] + s*t*u*g[7, 0, {GGGG[5], 1}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 1}] + 
      s*g[5, T, 0, {GGGG[5], 1}] + s^2*g[6, T^2, 0, {GGGG[5], 1}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 1}] + 
      s^2*t*u*g[8, T, 0, {GGGG[5], 1}], (-6*G8\[Pi])/(s*t*(s + t)) - 
      (2*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (G8\[Pi]*t*\[Alpha]2^2)/
       (4*s*(s + t)) - (G8\[Pi]*t*\[Alpha]4)/(2*s*(s + t)) + 
      g[4, 0, {GGGG[5], 2}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 2}] + 
      s*t*u*g[7, 0, {GGGG[5], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 2}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 2}] + 
      t*g[5, T, 0, {GGGG[5], 2}] + t^2*g[6, T^2, 0, {GGGG[5], 2}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 2}] + 
      s*t^2*u*g[8, T, 0, {GGGG[5], 2}] + t^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[5], 2}] + s*t^3*u*g[9, T^2, 0, {GGGG[5], 2}], 
     (-6*G8\[Pi])/(s*t*(s + t)) + (2*G8\[Pi]*\[Alpha]2)/(s*t) - 
      (G8\[Pi]*(s + t)*\[Alpha]2^2)/(4*s*t) - (G8\[Pi]*(s + t)*\[Alpha]4)/
       (2*s*t) + g[4, 0, {GGGG[5], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[5], 2}] + s*t*u*g[7, 0, {GGGG[5], 2}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[5], 2}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[5], 2}] + u*g[5, T, 0, {GGGG[5], 2}] + 
      u^2*g[6, T^2, 0, {GGGG[5], 2}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 2}] + s*t*u^2*g[8, T, 0, {GGGG[5], 2}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[5], 2}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[5], 2}], (-6*G8\[Pi])/(s*t*(s + t)) - 
      (2*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (G8\[Pi]*s*\[Alpha]2^2)/
       (4*t*(s + t)) - (G8\[Pi]*s*\[Alpha]4)/(2*t*(s + t)) + 
      g[4, 0, {GGGG[5], 2}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 2}] + 
      s*t*u*g[7, 0, {GGGG[5], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 2}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 2}] + 
      s*g[5, T, 0, {GGGG[5], 2}] + s^2*g[6, T^2, 0, {GGGG[5], 2}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 2}] + 
      s^2*t*u*g[8, T, 0, {GGGG[5], 2}] + s^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[5], 2}] + s^3*t*u*g[9, T^2, 0, {GGGG[5], 2}], 
     (4*G8\[Pi])/(s^2*t + s*t^2) - (3*G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[5], 3}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 3}] + 
      s*t*u*g[7, 0, {GGGG[5], 3}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[5], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[5], 3}] + t*g[5, T, 0, {GGGG[5], 3}] + 
      t^2*g[6, T^2, 0, {GGGG[5], 3}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 3}] + s*t^2*u*g[8, T, 0, {GGGG[5], 3}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[5], 3}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[5], 3}], (4*G8\[Pi])/(s^2*t + s*t^2) + 
      (3*G8\[Pi]*\[Alpha]4)/(s + t) + g[4, 0, {GGGG[5], 3}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 3}] + s*t*u*g[7, 0, {GGGG[5], 3}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[5], 3}] + u*g[5, T, 0, {GGGG[5], 3}] + 
      u^2*g[6, T^2, 0, {GGGG[5], 3}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 3}] + s*t*u^2*g[8, T, 0, {GGGG[5], 3}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[5], 3}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[5], 3}], (4*G8\[Pi])/(s^2*t + s*t^2) - 
      (3*G8\[Pi]*\[Alpha]4)/s + g[4, 0, {GGGG[5], 3}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 3}] + s*t*u*g[7, 0, {GGGG[5], 3}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[5], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[5], 3}] + s*g[5, T, 0, {GGGG[5], 3}] + 
      s^2*g[6, T^2, 0, {GGGG[5], 3}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 3}] + s^2*t*u*g[8, T, 0, {GGGG[5], 3}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[5], 3}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[5], 3}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((2*G8\[Pi])/(s*t) + 
        (G8\[Pi]*(s + t)*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 4}] + s*t*u*g[7, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (s - u)*g[5, SmU, 0, {GGGG[5], 4}] + t*g[5, T, 0, {GGGG[5], 4}] + 
      t*(s - u)*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[5], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[5], 4}] + (s - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[5], 4}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 4}] + s*t*(s - u)*u*g[8, SmU, 0, {GGGG[5], 4}] + 
      s*t^2*u*g[8, T, 0, {GGGG[5], 4}] + t*(s - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[5], 4}] + s*t^2*(s - u)*u*g[9, SmU*T, 0, {GGGG[5], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) - (G8\[Pi]*s*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 4}] + 
      s*t*u*g[7, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (-s + t)*g[5, SmU, 0, {GGGG[5], 4}] + u*g[5, T, 0, {GGGG[5], 4}] + 
      (-s + t)*u*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[5], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[5], 4}] + 
      (-s + t)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[5], 4}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 4}] + 
      s*t*(-s + t)*u*g[8, SmU, 0, {GGGG[5], 4}] + 
      s*t*u^2*g[8, T, 0, {GGGG[5], 4}] + (-s + t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[5], 4}] + s*t*(-s + t)*u^2*g[9, SmU*T, 0, {GGGG[5], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[5], 4}] + s*t*u*g[7, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (-t + u)*g[5, SmU, 0, {GGGG[5], 4}] + s*g[5, T, 0, {GGGG[5], 4}] + 
      s*(-t + u)*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[5], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[5], 4}] + 
      (-t + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[5], 4}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 4}] + 
      s*t*u*(-t + u)*g[8, SmU, 0, {GGGG[5], 4}] + 
      s^2*t*u*g[8, T, 0, {GGGG[5], 4}] + s*(-t + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[5], 4}] + s^2*t*u*(-t + u)*g[9, SmU*T, 0, {GGGG[5], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((2*G8\[Pi])/(s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 4}] + 
      s*t*u*g[7, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (t - u)*g[5, SmU, 0, {GGGG[5], 4}] + s*g[5, T, 0, {GGGG[5], 4}] + 
      s*(t - u)*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[5], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[5], 4}] + (t - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[5], 4}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 4}] + s*t*(t - u)*u*g[8, SmU, 0, {GGGG[5], 4}] + 
      s^2*t*u*g[8, T, 0, {GGGG[5], 4}] + s*(t - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[5], 4}] + s^2*t*(t - u)*u*
       g[9, SmU*T, 0, {GGGG[5], 4}], (-8*G8\[Pi])/(s*t*(s + t)) + 
      (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[5], 4}] + s*t*u*g[7, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (-s + u)*g[5, SmU, 0, {GGGG[5], 4}] + t*g[5, T, 0, {GGGG[5], 4}] + 
      t*(-s + u)*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[5], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[5], 4}] + 
      (-s + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[5], 4}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[5], 4}] + 
      s*t*u*(-s + u)*g[8, SmU, 0, {GGGG[5], 4}] + 
      s*t^2*u*g[8, T, 0, {GGGG[5], 4}] + t*(-s + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[5], 4}] + s*t^2*u*(-s + u)*
       g[9, SmU*T, 0, {GGGG[5], 4}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) - 
        (G8\[Pi]*t*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[5], 4}] + s*t*u*g[7, 0, {GGGG[5], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[5], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[5], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[5], 4}] + 
      (s - t)*g[5, SmU, 0, {GGGG[5], 4}] + u*g[5, T, 0, {GGGG[5], 4}] + 
      (s - t)*u*g[6, SmU*T, 0, {GGGG[5], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[5], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[5], 4}] + (s - t)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[5], 4}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[5], 4}] + s*(s - t)*t*u*g[8, SmU, 0, {GGGG[5], 4}] + 
      s*t*u^2*g[8, T, 0, {GGGG[5], 4}] + (s - t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[5], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[5], 4}] + s*(s - t)*t*u^2*
       g[9, SmU*T, 0, {GGGG[5], 4}], 
     \[Alpha]2*((4*G8\[Pi])/(2*s^2*t + 2*s*t^2) + (G8\[Pi]*\[Alpha]4)/
         (2*t)) + g[5, 0, {GGGG[5], 5}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[5], 5}] + s*t*u*g[8, 0, {GGGG[5], 5}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[5], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 5}] + t*g[6, T, 0, {GGGG[5], 5}] + 
      t^2*g[7, T^2, 0, {GGGG[5], 5}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 5}] + s*t^2*u*g[9, T, 0, {GGGG[5], 5}], 
     \[Alpha]2*((4*G8\[Pi])/(2*s^2*t + 2*s*t^2) - (G8\[Pi]*\[Alpha]4)/
         (2*(s + t))) + g[5, 0, {GGGG[5], 5}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[5], 5}] + s*t*u*g[8, 0, {GGGG[5], 5}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[5], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 5}] + u*g[6, T, 0, {GGGG[5], 5}] + 
      u^2*g[7, T^2, 0, {GGGG[5], 5}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 5}] + s*t*u^2*g[9, T, 0, {GGGG[5], 5}], 
     \[Alpha]2*((4*G8\[Pi])/(2*s^2*t + 2*s*t^2) + (G8\[Pi]*\[Alpha]4)/
         (2*s)) + g[5, 0, {GGGG[5], 5}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[5], 5}] + s*t*u*g[8, 0, {GGGG[5], 5}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[5], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 5}] + s*g[6, T, 0, {GGGG[5], 5}] + 
      s^2*g[7, T^2, 0, {GGGG[5], 5}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 5}] + s^2*t*u*g[9, T, 0, {GGGG[5], 5}], 
     (4*G8\[Pi]*\[Alpha]2)/(s^2*t + s*t^2) - (8*G8\[Pi]*\[Alpha]4)/
       (s^2 + s*t) + g[5, 0, {GGGG[5], 6}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[5], 6}] + s*t*u*g[8, 0, {GGGG[5], 6}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[5], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 6}] + t*g[6, T, 0, {GGGG[5], 6}] + 
      t^2*g[7, T^2, 0, {GGGG[5], 6}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 6}] + s*t^2*u*g[9, T, 0, {GGGG[5], 6}], 
     (4*G8\[Pi]*\[Alpha]2)/(s^2*t + s*t^2) + (8*G8\[Pi]*\[Alpha]4)/(s*t) + 
      g[5, 0, {GGGG[5], 6}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[5], 6}] + 
      s*t*u*g[8, 0, {GGGG[5], 6}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[5], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 6}] + u*g[6, T, 0, {GGGG[5], 6}] + 
      u^2*g[7, T^2, 0, {GGGG[5], 6}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 6}] + s*t*u^2*g[9, T, 0, {GGGG[5], 6}], 
     (4*G8\[Pi]*\[Alpha]2)/(s^2*t + s*t^2) - (8*G8\[Pi]*\[Alpha]4)/
       (s*t + t^2) + g[5, 0, {GGGG[5], 6}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[5], 6}] + s*t*u*g[8, 0, {GGGG[5], 6}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[5], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[5], 6}] + s*g[6, T, 0, {GGGG[5], 6}] + 
      s^2*g[7, T^2, 0, {GGGG[5], 6}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[5], 6}] + s^2*t*u*g[9, T, 0, {GGGG[5], 6}], 
     (-4*G8\[Pi]*\[Alpha]4)/(s*t*(s + t)) + g[6, 0, {GGGG[5], 7}] + 
      (s^2 + t^2 + u^2)*g[8, 0, {GGGG[5], 7}] + s*t*u*g[9, 0, {GGGG[5], 7}], 
     (s - u)*(g[13/2, 0, {GGGG[5], 8}] + (s^2 + t^2 + u^2)*
        g[17/2, 0, {GGGG[5], 8}] + s*t*u*g[19/2, 0, {GGGG[5], 8}] + 
       t*g[15/2, T, 0, {GGGG[5], 8}] + t^2*g[17/2, T^2, 0, {GGGG[5], 8}]), 
     (-s + t)*(g[13/2, 0, {GGGG[5], 8}] + (s^2 + t^2 + u^2)*
        g[17/2, 0, {GGGG[5], 8}] + s*t*u*g[19/2, 0, {GGGG[5], 8}] + 
       u*g[15/2, T, 0, {GGGG[5], 8}] + u^2*g[17/2, T^2, 0, {GGGG[5], 8}]), 
     (-t + u)*(g[13/2, 0, {GGGG[5], 8}] + (s^2 + t^2 + u^2)*
        g[17/2, 0, {GGGG[5], 8}] + s*t*u*g[19/2, 0, {GGGG[5], 8}] + 
       s*g[15/2, T, 0, {GGGG[5], 8}] + s^2*g[17/2, T^2, 0, {GGGG[5], 8}])}
 
partialwaves[{GG[5], GG[5]}] = {exchange[{0}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 1/(5*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}}}], exchange[{1}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 2/(15*m2^4), 0, 0, 0, 0, 0, 8/(15*m2^4), 8/(15*m2^4), 
         0, 0, 0, 0, 8/(15*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2}, {GGGG[5], s, 1 + (2*t)/s}, {{1, Sqrt[7]}, {Sqrt[7], 1}}, 
      {{{0, 0, -1/15*1/m2^4 + (4*x^2)/(15*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 2/(105*m2^4) - (2*x^2)/(105*m2^4), 0, 0, 0, 0, 0, 8/(35*m2^4), 
         8/(35*m2^4) + (8*x)/(35*m2^4), 0, 0, 0, 0, 8/(35*m2^4) - 
          (8*x)/(35*m2^4), 0, 0, 16/(35*m2^5), 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, 2/(105*m2^4) - (2*x^2)/(105*m2^4), 0, 0, 0, 0, 0, 8/(35*m2^4), 
         8/(35*m2^4) + (8*x)/(35*m2^4), 0, 0, 0, 0, 8/(35*m2^4) - 
          (8*x)/(35*m2^4), 0, 0, 16/(35*m2^5), 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 1/(21*m2^4) + x^2/(105*m2^4), 12/(35*m2^4), 12/(35*m2^4), 0, 
         0, 0, -8/(35*m2^4), 16/(35*m2^4) - (8*x)/(35*m2^4), 0, 0, 0, 0, 
         16/(35*m2^4) + (8*x)/(35*m2^4), 0, 0, -16/(35*m2^5), 0, 0, 0, 0, 0, 
         0, 0}}}], exchange[{3 + 2*m}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{2/(5*J*(2 + J)*m2^4), 1/(10*Sqrt[-2 + J]*Sqrt[-1 + J]*J*(2 + J)*
          Sqrt[3 + J]*Sqrt[4 + J]*m2^5)}, 
       {1/(10*Sqrt[-2 + J]*Sqrt[-1 + J]*J*(2 + J)*Sqrt[3 + J]*Sqrt[4 + J]*
          m2^5), 1/(40*(-2 + J)*(-1 + J)*J*(2 + J)*(3 + J)*(4 + J)*m2^5)}}, 
      {{{0, 0, pj[J, x, 5, 1], 0, 0, 0, 0, 0, 4*pj[J, x, 5, 1] + 
          4*x*pj[J, x, 5, 2], 4*pj[J, x, 5, 1] + (4 + 4*x)*pj[J, x, 5, 2], 0, 
         0, 0, 0, 4*pj[J, x, 5, 1] + (-4 + 4*x)*pj[J, x, 5, 2], 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0}, {0, 0, -3*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          15*m2*x*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 
          (60*m2 + 80*m2*x)*pj[J, x, 5, 3] + (-40*m2 + 40*m2*x)*
           pj[J, x, 5, 4], 20*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 
          (60*m2 - 80*m2*x)*pj[J, x, 5, 3] + (40*m2 + 40*m2*x)*
           pj[J, x, 5, 4], 0, 0, 0, 48*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] - 
          12*(12 + 2*J + J^2)*m2*x*pj[J, x, 5, 2], 
         48*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*m2 - 
            12*(12 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (120*m2 + 120*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, 48*(-1 + J)*(3 + J)*m2*
           pj[J, x, 5, 1] + (12*(-2 + J)*(4 + J)*m2 - 12*(12 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 2] + (120*m2 - 120*m2*x)*pj[J, x, 5, 3], 0, 0, 
         120*pj[J, x, 5, 3], 160*pj[J, x, 5, 4], -160*pj[J, x, 5, 4], 
         480*pj[J, x, 5, 3] + 160*x*pj[J, x, 5, 4], 0, 0, 0, 0}}, 
       {{0, 0, -3*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          15*m2*x*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 
          (60*m2 + 80*m2*x)*pj[J, x, 5, 3] + (-40*m2 + 40*m2*x)*
           pj[J, x, 5, 4], 20*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 
          (60*m2 - 80*m2*x)*pj[J, x, 5, 3] + (40*m2 + 40*m2*x)*
           pj[J, x, 5, 4], 0, 0, 0, 48*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] - 
          12*(12 + 2*J + J^2)*m2*x*pj[J, x, 5, 2], 
         48*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*m2 - 
            12*(12 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (120*m2 + 120*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, 48*(-1 + J)*(3 + J)*m2*
           pj[J, x, 5, 1] + (12*(-2 + J)*(4 + J)*m2 - 12*(12 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 2] + (120*m2 - 120*m2*x)*pj[J, x, 5, 3], 0, 0, 
         120*pj[J, x, 5, 3], 160*pj[J, x, 5, 4], -160*pj[J, x, 5, 4], 
         480*pj[J, x, 5, 3] + 160*x*pj[J, x, 5, 4], 0, 0, 0, 0}, 
        {0, 0, 9*(-1 + J)*(3 + J)*(22 + 2*J + J^2)*m2*pj[J, x, 5, 1] - 
          90*(7 + 2*J + J^2)*m2*x*pj[J, x, 5, 2] + 375*m2*pj[J, x, 5, 3], 
         120*(-2 + J)*(4 + J)*(12 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (60*(-417 + 58*J + 29*J^2)*m2 - 360*(16 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 3] + (240*(-18 + 2*J + J^2)*m2 - 
            60*(153 + 8*J + 4*J^2)*m2*x)*pj[J, x, 5, 4] + 
          (3000*m2 - 3000*m2*x)*pj[J, x, 5, 5], 
         -120*(-2 + J)*(4 + J)*(12 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (60*(-417 + 58*J + 29*J^2)*m2 + 360*(16 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-240*(-18 + 2*J + J^2)*m2 - 
            60*(153 + 8*J + 4*J^2)*m2*x)*pj[J, x, 5, 4] + 
          (3000*m2 + 3000*m2*x)*pj[J, x, 5, 5], 0, 
         800*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 3] - 400*(12 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 4] + 4400*m2*pj[J, x, 5, 5] + (800*m2 + 800*m2*x)*
           pj[J, x, 5, 6], 800*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 3] - 
          400*(12 + 2*J + J^2)*m2*x*pj[J, x, 5, 4] + 4400*m2*pj[J, x, 5, 5] + 
          (-800*m2 + 800*m2*x)*pj[J, x, 5, 6], 
         -108*(-1 + J)*(3 + J)*(16 + 6*J + 3*J^2)*m2*pj[J, x, 5, 1] + 
          36*(144 + 98*J + 53*J^2 + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 2] - 
          900*(-21 + 4*J + 2*J^2)*m2*pj[J, x, 5, 3] + 
          9900*m2*x*pj[J, x, 5, 4], -108*(-1 + J)*(3 + J)*(16 + 6*J + 3*J^2)*
           m2*pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(67 + 2*J + J^2)*m2 + 
            36*(144 + 98*J + 53*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-180*(-27 + 8*J + 4*J^2)*m2 - 360*(29 + 4*J + 2*J^2)*m2*x)*
           pj[J, x, 5, 3] + (4500*m2 + 4500*m2*x)*pj[J, x, 5, 4], 0, 
         -800*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-1200*(-18 + 2*J + J^2)*m2 + 400*(12 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (2800*m2 + 6000*m2*x)*pj[J, x, 5, 5] + 
          (-1600*m2 + 1600*m2*x)*pj[J, x, 5, 6], 
         -800*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (1200*(-18 + 2*J + J^2)*m2 + 400*(12 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (2800*m2 - 6000*m2*x)*pj[J, x, 5, 5] + 
          (1600*m2 + 1600*m2*x)*pj[J, x, 5, 6], 0, 
         -108*(-1 + J)*(3 + J)*(16 + 6*J + 3*J^2)*m2*pj[J, x, 5, 1] + 
          (-36*(-2 + J)*(4 + J)*(67 + 2*J + J^2)*m2 + 
            36*(144 + 98*J + 53*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-180*(-27 + 8*J + 4*J^2)*m2 + 360*(29 + 4*J + 2*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-4500*m2 + 4500*m2*x)*pj[J, x, 5, 4], 0, 0, 
         -720*(-13 + 2*J + J^2)*pj[J, x, 5, 3] + 3600*x*pj[J, x, 5, 4], 
         -960*(-18 + 2*J + J^2)*pj[J, x, 5, 4] + 4800*x*pj[J, x, 5, 5], 
         960*(-18 + 2*J + J^2)*pj[J, x, 5, 4] - 4800*x*pj[J, x, 5, 5], 
         1920*(-18 + 2*J + J^2)*pj[J, x, 5, 3] - 960*(12 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 4800*pj[J, x, 5, 5], 0, 0, 0, 0}}}], 
     exchange[{4 + 2*m}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(5*m2^4), 1/(Sqrt[70]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[2 + J]*Sqrt[3 + J]*
          m2^5), 1/(40*Sqrt[14]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          Sqrt[J]*Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {1/(Sqrt[70]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[2 + J]*Sqrt[3 + J]*m2^5), 
        1/(14*(-1 + J)*J*(2 + J)*(3 + J)*m2^5), 
        1/(112*Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(2 + J)*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {1/(40*Sqrt[14]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[2 + J]*Sqrt[3 + J]*Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 
        1/(112*Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(2 + J)*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 1/(4480*(-3 + J)*(-2 + J)*(-1 + J)*J*
          (2 + J)*(3 + J)*(4 + J)*(5 + J)*m2^6)}}, 
      {{{0, 0, pj[J, x, 5, 0], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, -(J*(2 + J)*m2*pj[J, x, 5, 0]) + 
          3*m2*x*pj[J, x, 5, 1], 0, 0, 0, 0, 0, 12*m2*pj[J, x, 5, 2], 
         (12*m2 + 12*m2*x)*pj[J, x, 5, 2], 0, 0, 0, 0, (12*m2 - 12*m2*x)*
          pj[J, x, 5, 2], 0, 0, 24*pj[J, x, 5, 2], 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 3*J*(2 + J)*(27 + 2*J + J^2)*m2^2*pj[J, x, 5, 0] - 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 1] + 105*m2^2*pj[J, x, 5, 2], 
         140*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 980*m2^2*x*
           pj[J, x, 5, 3] + (280*m2^2 - 280*m2^2*x)*pj[J, x, 5, 4], 
         140*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 980*m2^2*x*
           pj[J, x, 5, 3] + (280*m2^2 + 280*m2^2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         720*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 5040*m2^2*x*
           pj[J, x, 5, 3], 840*(-1 + J)*(3 + J)*m2^2*pj[J, x, 5, 1] + 
          (-120*(-2 + J)*(4 + J)*m2^2 - 120*(27 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 2] + (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 3], 0, 0, 0, 
         0, -840*(-1 + J)*(3 + J)*m2^2*pj[J, x, 5, 1] + 
          (-120*(-2 + J)*(4 + J)*m2^2 + 120*(27 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 2] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 3], 0, 0, 
         -240*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 1680*m2*x*pj[J, x, 5, 3], 
         4480*m2*x*pj[J, x, 5, 4], -4480*m2*x*pj[J, x, 5, 4], 
         4480*m2*pj[J, x, 5, 4], 4480*pj[J, x, 5, 4], 0, 0, 0}}, 
       {{0, 0, -(J*(2 + J)*m2*pj[J, x, 5, 0]) + 3*m2*x*pj[J, x, 5, 1], 0, 0, 
         0, 0, 0, 12*m2*pj[J, x, 5, 2], (12*m2 + 12*m2*x)*pj[J, x, 5, 2], 0, 
         0, 0, 0, (12*m2 - 12*m2*x)*pj[J, x, 5, 2], 0, 0, 24*pj[J, x, 5, 2], 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, J*(2 + J)*(9 + 2*J + J^2)*m2*
           pj[J, x, 5, 0] - 6*(3 + 2*J + J^2)*m2*x*pj[J, x, 5, 1] + 
          27*m2*pj[J, x, 5, 2], 36*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (-144*m2 - 108*m2*x)*pj[J, x, 5, 3] + (72*m2 - 72*m2*x)*
           pj[J, x, 5, 4], 36*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (144*m2 - 108*m2*x)*pj[J, x, 5, 3] + (72*m2 + 72*m2*x)*
           pj[J, x, 5, 4], 0, 0, 0, -48*(-15 + 4*J + 2*J^2)*m2*
           pj[J, x, 5, 2] + 432*m2*x*pj[J, x, 5, 3], 
         72*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (-24*(-12 + 2*J + J^2)*m2 - 
            24*(9 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (216*m2 + 216*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, -72*(-1 + J)*(3 + J)*m2*
           pj[J, x, 5, 1] + (-24*(-12 + 2*J + J^2)*m2 + 24*(9 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 2] + (-216*m2 + 216*m2*x)*pj[J, x, 5, 3], 0, 0, 
         -48*(-6 + 2*J + J^2)*pj[J, x, 5, 2] + 144*x*pj[J, x, 5, 3], 0, 0, 0, 
         0, 0, 0, 0}, {0, 0, -3*J*(2 + J)*(180 + 114*J + 61*J^2 + 4*J^3 + 
            J^4)*m2^2*pj[J, x, 5, 0] + 3*(360 + 402*J + 253*J^2 + 52*J^3 + 
            13*J^4)*m2^2*x*pj[J, x, 5, 1] - 75*(-12 + 10*J + 5*J^2)*m2^2*
           pj[J, x, 5, 2] + 1575*m2^2*x*pj[J, x, 5, 3], 
         -500*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-7800*(-3 + J)*(5 + J)*m2^2 + 5000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-100*(-129 + 20*J + 10*J^2)*m2^2 + 
            200*(219 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-12600*m2^2 + 12600*m2^2*x)*pj[J, x, 5, 5], 
         -500*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (7800*(-3 + J)*(5 + J)*m2^2 + 5000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-100*(-129 + 20*J + 10*J^2)*m2^2 - 
            200*(219 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (12600*m2^2 + 12600*m2^2*x)*pj[J, x, 5, 5], 0, 
         1680*(-36 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] - 18480*m2^2*x*
           pj[J, x, 5, 5] + (3360*m2^2 + 3360*m2^2*x)*pj[J, x, 5, 6], 
         1680*(-36 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] - 18480*m2^2*x*
           pj[J, x, 5, 5] + (3360*m2^2 - 3360*m2^2*x)*pj[J, x, 5, 6], 
         36*(-2 + J)*(4 + J)*(255 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] - 
          360*(114 + 10*J + 5*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          1260*m2^2*pj[J, x, 5, 4], -1560*(-1 + J)*(3 + J)*(6 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 1] + (12*(-2 + J)*(4 + J)*(915 + 26*J + 13*J^2)*
             m2^2 + 156*(180 + 114*J + 61*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (-120*(-102 + 50*J + 25*J^2)*m2^2 - 
            120*(402 + 50*J + 25*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (18900*m2^2 + 18900*m2^2*x)*pj[J, x, 5, 4], 0, 
         5040*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (5040*(-20 + 2*J + J^2)*m2^2 - 1680*(15 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-8400*m2^2 - 28560*m2^2*x)*pj[J, x, 5, 5] + 
          (6720*m2^2 - 6720*m2^2*x)*pj[J, x, 5, 6], 
         -5040*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (5040*(-20 + 2*J + J^2)*m2^2 + 1680*(15 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (8400*m2^2 - 28560*m2^2*x)*pj[J, x, 5, 5] + 
          (6720*m2^2 + 6720*m2^2*x)*pj[J, x, 5, 6], 0, 
         1560*(-1 + J)*(3 + J)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(915 + 26*J + 13*J^2)*m2^2 - 
            156*(180 + 114*J + 61*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (120*(-102 + 50*J + 25*J^2)*m2^2 - 120*(402 + 50*J + 25*J^2)*m2^2*
             x)*pj[J, x, 5, 3] + (18900*m2^2 - 18900*m2^2*x)*pj[J, x, 5, 4], 
         3360*(-12 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (26880*m2 - 10080*m2*x)*
           pj[J, x, 5, 5] + (6720*m2 + 6720*m2*x)*pj[J, x, 5, 6], 
         3360*(-12 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-26880*m2 - 10080*m2*x)*
           pj[J, x, 5, 5] + (6720*m2 - 6720*m2*x)*pj[J, x, 5, 6], 
         312*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*m2*pj[J, x, 5, 2] - 
          3120*(6 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 17640*m2*pj[J, x, 5, 4], 
         13440*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 
          (6720*(-12 + 2*J + J^2)*m2 - 4480*(15 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (40320*m2 - 20160*m2*x)*pj[J, x, 5, 5], 
         -13440*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 
          (6720*(-12 + 2*J + J^2)*m2 + 4480*(15 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-40320*m2 - 20160*m2*x)*pj[J, x, 5, 5], 
         -2240*(-96 + 10*J + 5*J^2)*m2*pj[J, x, 5, 4] + 
          60480*m2*x*pj[J, x, 5, 5], -4480*(-12 + 2*J + J^2)*pj[J, x, 5, 4] + 
          13440*x*pj[J, x, 5, 5], 0, 0, 0}}, 
       {{0, 0, 3*J*(2 + J)*(27 + 2*J + J^2)*m2^2*pj[J, x, 5, 0] - 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 1] + 105*m2^2*pj[J, x, 5, 2], 
         140*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 980*m2^2*x*
           pj[J, x, 5, 3] + (280*m2^2 - 280*m2^2*x)*pj[J, x, 5, 4], 
         140*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 980*m2^2*x*
           pj[J, x, 5, 3] + (280*m2^2 + 280*m2^2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         720*(-2 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] - 5040*m2^2*x*
           pj[J, x, 5, 3], 840*(-1 + J)*(3 + J)*m2^2*pj[J, x, 5, 1] + 
          (-120*(-2 + J)*(4 + J)*m2^2 - 120*(27 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 2] + (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 3], 0, 0, 0, 
         0, -840*(-1 + J)*(3 + J)*m2^2*pj[J, x, 5, 1] + 
          (-120*(-2 + J)*(4 + J)*m2^2 + 120*(27 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 2] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 3], 0, 0, 
         -240*(-2 + J)*(4 + J)*m2*pj[J, x, 5, 2] + 1680*m2*x*pj[J, x, 5, 3], 
         4480*m2*x*pj[J, x, 5, 4], -4480*m2*x*pj[J, x, 5, 4], 
         4480*m2*pj[J, x, 5, 4], 4480*pj[J, x, 5, 4], 0, 0, 0}, 
        {0, 0, -3*J*(2 + J)*(180 + 114*J + 61*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 0] + 3*(360 + 402*J + 253*J^2 + 52*J^3 + 13*J^4)*m2^2*
           x*pj[J, x, 5, 1] - 75*(-12 + 10*J + 5*J^2)*m2^2*pj[J, x, 5, 2] + 
          1575*m2^2*x*pj[J, x, 5, 3], -500*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 2] + (-7800*(-3 + J)*(5 + J)*m2^2 + 
            5000*(6 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-100*(-129 + 20*J + 10*J^2)*m2^2 + 200*(219 + 10*J + 5*J^2)*m2^2*
             x)*pj[J, x, 5, 4] + (-12600*m2^2 + 12600*m2^2*x)*pj[J, x, 5, 5], 
         -500*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (7800*(-3 + J)*(5 + J)*m2^2 + 5000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-100*(-129 + 20*J + 10*J^2)*m2^2 - 
            200*(219 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (12600*m2^2 + 12600*m2^2*x)*pj[J, x, 5, 5], 0, 
         1680*(-36 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] - 18480*m2^2*x*
           pj[J, x, 5, 5] + (3360*m2^2 + 3360*m2^2*x)*pj[J, x, 5, 6], 
         1680*(-36 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] - 18480*m2^2*x*
           pj[J, x, 5, 5] + (3360*m2^2 - 3360*m2^2*x)*pj[J, x, 5, 6], 
         36*(-2 + J)*(4 + J)*(255 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] - 
          360*(114 + 10*J + 5*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          1260*m2^2*pj[J, x, 5, 4], -1560*(-1 + J)*(3 + J)*(6 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 1] + (12*(-2 + J)*(4 + J)*(915 + 26*J + 13*J^2)*
             m2^2 + 156*(180 + 114*J + 61*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (-120*(-102 + 50*J + 25*J^2)*m2^2 - 
            120*(402 + 50*J + 25*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (18900*m2^2 + 18900*m2^2*x)*pj[J, x, 5, 4], 0, 
         5040*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (5040*(-20 + 2*J + J^2)*m2^2 - 1680*(15 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-8400*m2^2 - 28560*m2^2*x)*pj[J, x, 5, 5] + 
          (6720*m2^2 - 6720*m2^2*x)*pj[J, x, 5, 6], 
         -5040*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (5040*(-20 + 2*J + J^2)*m2^2 + 1680*(15 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (8400*m2^2 - 28560*m2^2*x)*pj[J, x, 5, 5] + 
          (6720*m2^2 + 6720*m2^2*x)*pj[J, x, 5, 6], 0, 
         1560*(-1 + J)*(3 + J)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(915 + 26*J + 13*J^2)*m2^2 - 
            156*(180 + 114*J + 61*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (120*(-102 + 50*J + 25*J^2)*m2^2 - 120*(402 + 50*J + 25*J^2)*m2^2*
             x)*pj[J, x, 5, 3] + (18900*m2^2 - 18900*m2^2*x)*pj[J, x, 5, 4], 
         3360*(-12 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (26880*m2 - 10080*m2*x)*
           pj[J, x, 5, 5] + (6720*m2 + 6720*m2*x)*pj[J, x, 5, 6], 
         3360*(-12 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-26880*m2 - 10080*m2*x)*
           pj[J, x, 5, 5] + (6720*m2 - 6720*m2*x)*pj[J, x, 5, 6], 
         312*(-2 + J)*(4 + J)*(15 + 2*J + J^2)*m2*pj[J, x, 5, 2] - 
          3120*(6 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 17640*m2*pj[J, x, 5, 4], 
         13440*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 
          (6720*(-12 + 2*J + J^2)*m2 - 4480*(15 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (40320*m2 - 20160*m2*x)*pj[J, x, 5, 5], 
         -13440*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 
          (6720*(-12 + 2*J + J^2)*m2 + 4480*(15 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-40320*m2 - 20160*m2*x)*pj[J, x, 5, 5], 
         -2240*(-96 + 10*J + 5*J^2)*m2*pj[J, x, 5, 4] + 
          60480*m2*x*pj[J, x, 5, 5], -4480*(-12 + 2*J + J^2)*pj[J, x, 5, 4] + 
          13440*x*pj[J, x, 5, 5], 0, 0, 0}, 
        {19600*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-235200*(-43 + 2*J + J^2)*m2^2 - 196000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (19600*(-253 + 16*J + 8*J^2)*m2^2 + 
            78400*(27 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (78400*m2^2 - 1097600*m2^2*x)*pj[J, x, 5, 7] + 
          (156800*m2^2 + 156800*m2^2*x)*pj[J, x, 5, 8], 
         19600*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (235200*(-43 + 2*J + J^2)*m2^2 - 196000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (19600*(-253 + 16*J + 8*J^2)*m2^2 - 
            78400*(27 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-78400*m2^2 - 1097600*m2^2*x)*pj[J, x, 5, 7] + 
          (156800*m2^2 - 156800*m2^2*x)*pj[J, x, 5, 8], 
         9*J*(2 + J)*(3600 + 3858*J + 2545*J^2 + 624*J^3 + 166*J^4 + 6*J^5 + 
            J^6)*m2^2*pj[J, x, 5, 0] - 180*(6 + 2*J + J^2)*
           (60 + 74*J + 41*J^2 + 4*J^3 + J^4)*m2^2*x*pj[J, x, 5, 1] + 
          90*(-7180 + 1938*J + 1117*J^2 + 148*J^3 + 37*J^4)*m2^2*
           pj[J, x, 5, 2] - 31500*(13 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 3] + 
          128625*m2^2*pj[J, x, 5, 4], 4440*(-2 + J)*(4 + J)*
           (300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (2400*(-3 + J)*(5 + J)*(1140 + 142*J + 71*J^2)*m2^2 - 
            4440*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (120*(-267900 + 27326*J + 13959*J^2 + 296*J^3 + 
              74*J^4)*m2^2 - 240*(59040 + 14538*J + 7417*J^2 + 148*J^3 + 
              37*J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (84000*(-10 + 6*J + 3*J^2)*m2^2 - 21000*(499 + 24*J + 12*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (2058000*m2^2 - 2058000*m2^2*x)*
           pj[J, x, 5, 6], 4440*(-2 + J)*(4 + J)*(300 + 154*J + 81*J^2 + 
            4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (-2400*(-3 + J)*(5 + J)*(1140 + 142*J + 71*J^2)*m2^2 - 
            4440*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (120*(-267900 + 27326*J + 13959*J^2 + 296*J^3 + 
              74*J^4)*m2^2 + 240*(59040 + 14538*J + 7417*J^2 + 148*J^3 + 
              37*J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-84000*(-10 + 6*J + 3*J^2)*m2^2 - 21000*(499 + 24*J + 12*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (2058000*m2^2 + 2058000*m2^2*x)*
           pj[J, x, 5, 6], 117600*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 4] - 1176000*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 5] + 
          4116000*m2^2*pj[J, x, 5, 6], 44800*(-342 - 18*J - 5*J^2 + 4*J^3 + 
            J^4)*m2^2*pj[J, x, 5, 4] + (3763200*m2^2 - 
            44800*(87 + 22*J + 11*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (89600*(6 + 2*J + J^2)*m2^2 + 89600*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6], 44800*(-342 - 18*J - 5*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 4] + (-3763200*m2^2 - 44800*(87 + 22*J + 11*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (89600*(6 + 2*J + J^2)*m2^2 - 
            89600*(6 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6], 
         -2880*(-2 + J)*(4 + J)*(1005 + 284*J + 146*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + 5760*(2055 + 964*J + 526*J^2 + 44*J^3 + 11*J^4)*
           m2^2*x*pj[J, x, 5, 3] - 33600*(-209 + 54*J + 27*J^2)*m2^2*
           pj[J, x, 5, 4] + 4704000*m2^2*x*pj[J, x, 5, 5], 
         720*(-1 + J)*(3 + J)*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*m2^2*
           pj[J, x, 5, 1] + (-720*(-2 + J)*(4 + J)*(3120 + 674*J + 341*J^2 + 
              4*J^3 + J^4)*m2^2 - 720*(3600 + 3858*J + 2545*J^2 + 624*J^3 + 
              166*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (720*(-27375 + 4108*J + 2202*J^2 + 148*J^3 + 37*J^4)*m2^2 + 
            720*(12840 + 5018*J + 2657*J^2 + 148*J^3 + 37*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-42000*(-2 + 3*J)*(8 + 3*J)*m2^2 - 
            126000*(67 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (2058000*m2^2 + 2058000*m2^2*x)*pj[J, x, 5, 5], 
         156800*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-940800*(-43 + 2*J + J^2)*m2^2 - 1568000*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (156800*(-37 + 4*J + 2*J^2)*m2^2 + 
            313600*(27 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-2195200*m2^2 - 2195200*m2^2*x)*pj[J, x, 5, 7], 
         -336000*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-11200*(-7464 + 182*J + 127*J^2 + 36*J^3 + 9*J^4)*m2^2 + 
            33600*(300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-67200*(-750 + 58*J + 29*J^2)*m2^2 + 
            22400*(972 + 142*J + 71*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-11200*(-89 + 24*J + 12*J^2)*m2^2 + 33600*(395 + 8*J + 4*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (-2195200*m2^2 + 2195200*m2^2*x)*
           pj[J, x, 5, 7], 336000*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (-11200*(-7464 + 182*J + 127*J^2 + 36*J^3 + 
              9*J^4)*m2^2 - 33600*(300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2^2*
             x)*pj[J, x, 5, 4] + (67200*(-750 + 58*J + 29*J^2)*m2^2 + 
            22400*(972 + 142*J + 71*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-11200*(-89 + 24*J + 12*J^2)*m2^2 - 33600*(395 + 8*J + 4*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (2195200*m2^2 + 2195200*m2^2*x)*
           pj[J, x, 5, 7], 156800*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 4] + (940800*(-43 + 2*J + J^2)*m2^2 - 
            1568000*(6 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (156800*(-37 + 4*J + 2*J^2)*m2^2 - 313600*(27 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (2195200*m2^2 - 2195200*m2^2*x)*pj[J, x, 5, 7], 
         -720*(-1 + J)*(3 + J)*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*
           m2^2*pj[J, x, 5, 1] + (-720*(-2 + J)*(4 + J)*(3120 + 674*J + 
              341*J^2 + 4*J^3 + J^4)*m2^2 + 720*(3600 + 3858*J + 2545*J^2 + 
              624*J^3 + 166*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-720*(-27375 + 4108*J + 2202*J^2 + 148*J^3 + 37*J^4)*m2^2 + 
            720*(12840 + 5018*J + 2657*J^2 + 148*J^3 + 37*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-42000*(-2 + 3*J)*(8 + 3*J)*m2^2 + 
            126000*(67 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-2058000*m2^2 + 2058000*m2^2*x)*pj[J, x, 5, 5], 
         -67200*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (403200*(-43 + 2*J + J^2)*m2 + 672000*(6 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-67200*(-37 + 4*J + 2*J^2)*m2 - 
            134400*(27 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (940800*m2 + 940800*m2*x)*pj[J, x, 5, 7], 
         -67200*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-403200*(-43 + 2*J + J^2)*m2 + 672000*(6 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-67200*(-37 + 4*J + 2*J^2)*m2 + 
            134400*(27 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (-940800*m2 + 940800*m2*x)*pj[J, x, 5, 7], 
         -1440*(-2 + J)*(4 + J)*(300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 2] + 1440*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*
           m2*x*pj[J, x, 5, 3] - 352800*(-12 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          1764000*m2*x*pj[J, x, 5, 5], -268800*(-3 + J)*(5 + J)*
           (6 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-134400*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2 + 
            26880*(300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (-268800*(-52 + 6*J + 3*J^2)*m2 + 1344000*(6 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-4704000*m2 + 4704000*m2*x)*pj[J, x, 5, 6], 
         268800*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-134400*(-240 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2 - 
            26880*(300 + 154*J + 81*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (268800*(-52 + 6*J + 3*J^2)*m2 + 1344000*(6 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-4704000*m2 - 4704000*m2*x)*pj[J, x, 5, 6], 
         53760*(-1740 + 2*J + 13*J^2 + 12*J^3 + 3*J^4)*m2*pj[J, x, 5, 4] - 
          537600*(45 + 8*J + 4*J^2)*m2*x*pj[J, x, 5, 5] + 
          9408000*m2*pj[J, x, 5, 6], 26880*(-240 - 26*J - 9*J^2 + 4*J^3 + 
            J^4)*pj[J, x, 5, 4] - 268800*(6 + 2*J + J^2)*x*pj[J, x, 5, 5] + 
          940800*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{2, -2}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -1/63*1/m2^4 + x^2/(21*m2^4), 4/(21*m2^4), 4/(21*m2^4), 0, 0, 
         0, 8/(7*m2^4), (-8*x)/(21*m2^4), 0, 0, 0, 0, (8*x)/(21*m2^4), 0, 0, 
         16/(21*m2^5), 0, 0, 0, 0, 0, 0, 0}}}], exchange[{2, -1}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -8/(135*m2^4) + (8*x^2)/(45*m2^4), 0, 0, 0, 0, 0, 
         -32/(135*m2^4), -32/(135*m2^4) - (32*x)/(45*m2^4), 0, 0, 0, 0, 
         -32/(135*m2^4) + (32*x)/(45*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2, 1}, {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -8/(135*m2^4) + (8*x^2)/(45*m2^4), 0, 0, 0, 0, 0, 
         -32/(135*m2^4), -32/(135*m2^4) - (32*x)/(45*m2^4), 0, 0, 0, 0, 
         -32/(135*m2^4) + (32*x)/(45*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2, 2}, {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -1/63*1/m2^4 + x^2/(21*m2^4), 4/(21*m2^4), 4/(21*m2^4), 0, 0, 
         0, 8/(7*m2^4), (-8*x)/(21*m2^4), 0, 0, 0, 0, (8*x)/(21*m2^4), 0, 0, 
         16/(21*m2^5), 0, 0, 0, 0, 0, 0, 0}}}], exchange[{3, -1}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -3/(112*m2^4) + (9*x^2)/(112*m2^4), -15/(28*m2^4) + 
          (6*x)/(7*m2^4), -15/(28*m2^4) - (6*x)/(7*m2^4), 0, 0, 0, 
         -15/(14*m2^4) + (6*x^2)/(7*m2^4), -3/(7*m2^4) - (3*x)/(14*m2^4) + 
          (6*x^2)/(7*m2^4), 0, 0, 0, 0, -3/(7*m2^4) + (3*x)/(14*m2^4) + 
          (6*x^2)/(7*m2^4), 0, 0, -3/(7*m2^5), 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{3, 1}, {GGGG[5], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, -3/(112*m2^4) + (9*x^2)/(112*m2^4), -15/(28*m2^4) + 
          (6*x)/(7*m2^4), -15/(28*m2^4) - (6*x)/(7*m2^4), 0, 0, 0, 
         -15/(14*m2^4) + (6*x^2)/(7*m2^4), -3/(7*m2^4) - (3*x)/(14*m2^4) + 
          (6*x^2)/(7*m2^4), 0, 0, 0, 0, -3/(7*m2^4) + (3*x)/(14*m2^4) + 
          (6*x^2)/(7*m2^4), 0, 0, -3/(7*m2^5), 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{3 + 2*m, -2}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{3/(16*(-2 + J)*J*(1 + J)^2*(2 + J)*(4 + J)*m2^5)}}, 
      {{{0, 0, (-1 + J)*(3 + J)*(4 + 2*J + J^2)*m2*pj[J, x, 5, 1] - 
          6*(2 + 2*J + J^2)*m2*x*pj[J, x, 5, 2] + 15*m2*pj[J, x, 5, 3], 
         8*(-2 + J)*(4 + J)*(-2 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (4*(-145 + 22*J + 11*J^2)*m2 - 8*(-4 + 10*J + 5*J^2)*m2*x)*
           pj[J, x, 5, 3] + (16*(-23 + 2*J + J^2)*m2 - 4*(43 + 8*J + 4*J^2)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 - 120*m2*x)*pj[J, x, 5, 5], 
         -8*(-2 + J)*(4 + J)*(-2 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (4*(-145 + 22*J + 11*J^2)*m2 + 8*(-4 + 10*J + 5*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-16*(-23 + 2*J + J^2)*m2 - 4*(43 + 8*J + 4*J^2)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 + 120*m2*x)*pj[J, x, 5, 5], 0, 
         96*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + (64*(6 + 2*J + J^2)*m2 + 
            48*(-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + (240*m2 + 64*m2*x)*
           pj[J, x, 5, 5] + (32*m2 + 32*m2*x)*pj[J, x, 5, 6], 
         96*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + (-64*(6 + 2*J + J^2)*m2 + 
            48*(-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + (240*m2 - 64*m2*x)*
           pj[J, x, 5, 5] + (-32*m2 + 32*m2*x)*pj[J, x, 5, 6], 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 2] - 
          36*(-35 + 4*J + 2*J^2)*m2*pj[J, x, 5, 3] + 396*m2*x*pj[J, x, 5, 4], 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          (4*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2 + 
            4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-12*(-35 + 8*J + 4*J^2)*m2 - 48*(4 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 
         32*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-16*(-32 + 6*J + 3*J^2)*m2 + 16*(-2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (240*m2 + 112*m2*x)*pj[J, x, 5, 5] + 
          (-64*m2 + 64*m2*x)*pj[J, x, 5, 6], 32*(-5 + 2*J + J^2)*m2*
           pj[J, x, 5, 3] + (16*(-32 + 6*J + 3*J^2)*m2 + 16*(-2 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 4] + (240*m2 - 112*m2*x)*pj[J, x, 5, 5] + 
          (64*m2 + 64*m2*x)*pj[J, x, 5, 6], 0, 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2 + 
            4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-12*(-35 + 8*J + 4*J^2)*m2 + 48*(4 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 0, 
         -16*(-5 + J)*(7 + J)*pj[J, x, 5, 3] + 144*x*pj[J, x, 5, 4], 
         64*(16 + 2*J + J^2)*pj[J, x, 5, 4] + 192*x*pj[J, x, 5, 5], 
         -64*(16 + 2*J + J^2)*pj[J, x, 5, 4] - 192*x*pj[J, x, 5, 5], 
         128*(-5 + 2*J + J^2)*pj[J, x, 5, 3] + 64*(-2 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 192*pj[J, x, 5, 5], 0, 0, 0, 0}}}], 
     exchange[{3 + 2*m, 2}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{3/(16*(-2 + J)*J*(1 + J)^2*(2 + J)*(4 + J)*m2^5)}}, 
      {{{0, 0, (-1 + J)*(3 + J)*(4 + 2*J + J^2)*m2*pj[J, x, 5, 1] - 
          6*(2 + 2*J + J^2)*m2*x*pj[J, x, 5, 2] + 15*m2*pj[J, x, 5, 3], 
         8*(-2 + J)*(4 + J)*(-2 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (4*(-145 + 22*J + 11*J^2)*m2 - 8*(-4 + 10*J + 5*J^2)*m2*x)*
           pj[J, x, 5, 3] + (16*(-23 + 2*J + J^2)*m2 - 4*(43 + 8*J + 4*J^2)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 - 120*m2*x)*pj[J, x, 5, 5], 
         -8*(-2 + J)*(4 + J)*(-2 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (4*(-145 + 22*J + 11*J^2)*m2 + 8*(-4 + 10*J + 5*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-16*(-23 + 2*J + J^2)*m2 - 4*(43 + 8*J + 4*J^2)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 + 120*m2*x)*pj[J, x, 5, 5], 0, 
         96*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + (64*(6 + 2*J + J^2)*m2 + 
            48*(-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + (240*m2 + 64*m2*x)*
           pj[J, x, 5, 5] + (32*m2 + 32*m2*x)*pj[J, x, 5, 6], 
         96*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + (-64*(6 + 2*J + J^2)*m2 + 
            48*(-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + (240*m2 - 64*m2*x)*
           pj[J, x, 5, 5] + (-32*m2 + 32*m2*x)*pj[J, x, 5, 6], 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 2] - 
          36*(-35 + 4*J + 2*J^2)*m2*pj[J, x, 5, 3] + 396*m2*x*pj[J, x, 5, 4], 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          (4*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2 + 
            4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-12*(-35 + 8*J + 4*J^2)*m2 - 48*(4 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 
         32*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-16*(-32 + 6*J + 3*J^2)*m2 + 16*(-2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (240*m2 + 112*m2*x)*pj[J, x, 5, 5] + 
          (-64*m2 + 64*m2*x)*pj[J, x, 5, 6], 32*(-5 + 2*J + J^2)*m2*
           pj[J, x, 5, 3] + (16*(-32 + 6*J + 3*J^2)*m2 + 16*(-2 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 4] + (240*m2 - 112*m2*x)*pj[J, x, 5, 5] + 
          (64*m2 + 64*m2*x)*pj[J, x, 5, 6], 0, 
         -4*(-1 + J)*(3 + J)*(-4 + 10*J + 5*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2 + 
            4*(-4 + 30*J + 19*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 2] + 
          (-12*(-35 + 8*J + 4*J^2)*m2 + 48*(4 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 0, 
         -16*(-5 + J)*(7 + J)*pj[J, x, 5, 3] + 144*x*pj[J, x, 5, 4], 
         64*(16 + 2*J + J^2)*pj[J, x, 5, 4] + 192*x*pj[J, x, 5, 5], 
         -64*(16 + 2*J + J^2)*pj[J, x, 5, 4] - 192*x*pj[J, x, 5, 5], 
         128*(-5 + 2*J + J^2)*pj[J, x, 5, 3] + 64*(-2 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 192*pj[J, x, 5, 5], 0, 0, 0, 0}}}], 
     exchange[{4 + 2*m, -4}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(256*(-2 + J)*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*(4 + J)*m2^6)}}, 
      {{{16*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (192*(7 + 6*J + 3*J^2)*m2^2 + 96*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (16*(67 + 16*J + 8*J^2)*m2^2 + 64*(3 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6] + (1088*m2^2 + 128*m2^2*x)*
           pj[J, x, 5, 7] + (128*m2^2 + 128*m2^2*x)*pj[J, x, 5, 8], 
         16*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-192*(7 + 6*J + 3*J^2)*m2^2 + 96*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (16*(67 + 16*J + 8*J^2)*m2^2 - 64*(3 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6] + (-1088*m2^2 + 128*m2^2*x)*
           pj[J, x, 5, 7] + (128*m2^2 - 128*m2^2*x)*pj[J, x, 5, 8], 
         (-2 + J)*(-1 + J)^2*J*(2 + J)*(3 + J)^2*(4 + J)*m2^2*
           pj[J, x, 5, 0] - 4*(-2 + J)*(-1 + J)*J*(2 + J)*(3 + J)*(4 + J)*
           m2^2*x*pj[J, x, 5, 1] + 6*(-2 + J)*(4 + J)*(-5 + 6*J + 3*J^2)*m2^2*
           pj[J, x, 5, 2] - 60*(-1 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 3] + 
          105*m2^2*pj[J, x, 5, 4], 24*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 
            4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (96*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2 - 24*(-2 + J)*(4 + J)*
             (9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (24*(348 - 122*J - 53*J^2 + 8*J^3 + 2*J^4)*m2^2 - 
            48*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (480*(-22 + 2*J + J^2)*m2^2 - 120*(-11 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         24*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (-96*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2 - 
            24*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (24*(348 - 122*J - 53*J^2 + 8*J^3 + 2*J^4)*m2^2 + 
            48*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-480*(-22 + 2*J + J^2)*m2^2 - 120*(-11 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 6], 
         1120*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          6720*(2 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 5] + 
          3360*m2^2*pj[J, x, 5, 6], -3072*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 3] + (-1024*(-9 + 14*J + 11*J^2 + 4*J^3 + J^4)*
             m2^2 - 512*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-1024*(-8 + 14*J + 7*J^2)*m2^2 - 
            1536*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-512*(-1 + 4*J + 2*J^2)*m2^2 - 512*(-1 + 4*J + 2*J^2)*m2^2*x)*
           pj[J, x, 5, 6], 3072*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (-1024*(-9 + 14*J + 11*J^2 + 4*J^3 + J^4)*m2^2 + 
            512*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (1024*(-8 + 14*J + 7*J^2)*m2^2 - 1536*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-512*(-1 + 4*J + 2*J^2)*m2^2 + 
            512*(-1 + 4*J + 2*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         128*(-3 + J)*(-2 + J)*(4 + J)*(5 + J)*(3 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 2] - 768*(-3 + J)*(5 + J)*m2^2*x*pj[J, x, 5, 3] - 
          1152*(-21 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          3840*m2^2*x*pj[J, x, 5, 5], 16*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           (9 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (-16*(-2 + J)*(4 + J)*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2 - 
            16*(-2 + J)*(-1 + J)^2*(3 + J)^2*(4 + J)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(131 - 100*J - 38*J^2 + 12*J^3 + 3*J^4)*m2^2 + 
            48*(24 - 26*J - J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-720*(-12 + 2*J + J^2)*m2^2 - 240*(-5 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         -896*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-5376*(7 + 6*J + 3*J^2)*m2^2 - 5376*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-896*(19 + 4*J + 2*J^2)*m2^2 - 
            1792*(3 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         384*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-192*(-4 + J)*(6 + J)*(3 + 2*J + J^2)*m2^2 + 
            64*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (128*(-92 + 2*J + J^2)*m2^2 + 384*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-64*(-207 + 8*J + 4*J^2)*m2^2 + 
            64*(-25 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -384*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-192*(-4 + J)*(6 + J)*(3 + 2*J + J^2)*m2^2 - 
            64*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-128*(-92 + 2*J + J^2)*m2^2 + 384*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-64*(-207 + 8*J + 4*J^2)*m2^2 - 
            64*(-25 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -896*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*(7 + 6*J + 3*J^2)*m2^2 - 5376*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-896*(19 + 4*J + 2*J^2)*m2^2 + 
            1792*(3 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -16*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (-16*(-2 + J)*(4 + J)*(36 - 6*J + J^2 + 4*J^3 + 
              J^4)*m2^2 + 16*(-2 + J)*(-1 + J)^2*(3 + J)^2*(4 + J)*m2^2*x)*
           pj[J, x, 5, 2] + (-48*(131 - 100*J - 38*J^2 + 12*J^3 + 3*J^4)*
             m2^2 + 48*(24 - 26*J - J^2 + 12*J^3 + 3*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-720*(-12 + 2*J + J^2)*m2^2 + 
            240*(-5 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         384*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (2304*(7 + 6*J + 3*J^2)*m2 + 2304*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (384*(19 + 4*J + 2*J^2)*m2 + 768*(3 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 6] + (768*m2 + 768*m2*x)*pj[J, x, 5, 7], 
         384*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*(7 + 6*J + 3*J^2)*m2 + 2304*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (384*(19 + 4*J + 2*J^2)*m2 - 768*(3 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 6] + (-768*m2 + 768*m2*x)*pj[J, x, 5, 7], 
         96*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 2] - 96*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 3] - 288*(-36 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          1440*m2*x*pj[J, x, 5, 5], -4608*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2*
           pj[J, x, 5, 3] + (-1280*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2 - 
            768*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (1536*(22 + 2*J + J^2)*m2 - 7680*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         4608*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-1280*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2 + 
            768*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (-1536*(22 + 2*J + J^2)*m2 - 7680*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-3840*m2 - 3840*m2*x)*pj[J, x, 5, 6], 
         512*(288 + 278*J + 143*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          3072*(8 + 6*J + 3*J^2)*m2*x*pj[J, x, 5, 5] + 
          7680*m2*pj[J, x, 5, 6], 256*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*
           pj[J, x, 5, 4] + 1536*(2 + 2*J + J^2)*x*pj[J, x, 5, 5] + 
          768*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{4 + 2*m, -3}, 
      {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(32*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*m2^5)}}, 
      {{{0, 0, (-1 + J)*J*(2 + J)*(3 + J)*(-2 + 2*J + J^2)*m2*
           pj[J, x, 5, 0] - 3*(-1 + J)*J*(2 + J)*(3 + J)*m2*x*
           pj[J, x, 5, 1] + 3*(-14 + 6*J + 3*J^2)*m2*pj[J, x, 5, 2] - 
          15*m2*x*pj[J, x, 5, 3], 12*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*m2*
           pj[J, x, 5, 2] + (-24*(-3 + J)*(5 + J)*m2 - 72*m2*x)*
           pj[J, x, 5, 3] + (12*(-51 + 4*J + 2*J^2)*m2 - 24*(-1 + J)*(3 + J)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 - 120*m2*x)*pj[J, x, 5, 5], 
         12*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (24*(-3 + J)*(5 + J)*m2 - 72*m2*x)*pj[J, x, 5, 3] + 
          (12*(-51 + 4*J + 2*J^2)*m2 + 24*(-1 + J)*(3 + J)*m2*x)*
           pj[J, x, 5, 4] + (-120*m2 - 120*m2*x)*pj[J, x, 5, 5], 0, 
         -128*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-144*(6 + 2*J + J^2)*m2 - 128*(3 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-320*m2 - 144*m2*x)*pj[J, x, 5, 5] + 
          (-32*m2 - 32*m2*x)*pj[J, x, 5, 6], 128*(15 + 14*J + 7*J^2)*m2*
           pj[J, x, 5, 3] + (-144*(6 + 2*J + J^2)*m2 + 128*(3 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 4] + (320*m2 - 144*m2*x)*pj[J, x, 5, 5] + 
          (-32*m2 + 32*m2*x)*pj[J, x, 5, 6], 12*(-2 + J)*(4 + J)*
           (21 + 10*J + 5*J^2)*m2*pj[J, x, 5, 2] + 72*(-7 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 3] - 396*m2*pj[J, x, 5, 4], 
         72*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-12*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2 - 12*(-1 + J)*(3 + J)*
             (-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (72*(-10 + 2*J + J^2)*m2 + 72*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 - 180*m2*x)*pj[J, x, 5, 4], 0, 
         16*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-48*(6 + 2*J + J^2)*m2 + 16*(3 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + 
          (400*m2 - 48*m2*x)*pj[J, x, 5, 5] + (-64*m2 + 64*m2*x)*
           pj[J, x, 5, 6], -16*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-48*(6 + 2*J + J^2)*m2 - 16*(3 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + 
          (-400*m2 - 48*m2*x)*pj[J, x, 5, 5] + (-64*m2 - 64*m2*x)*
           pj[J, x, 5, 6], 0, -72*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-12*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2 + 12*(-1 + J)*(3 + J)*
             (-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-72*(-10 + 2*J + J^2)*m2 + 72*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 0, 
         48*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*pj[J, x, 5, 2] - 
          288*x*pj[J, x, 5, 3] - 144*pj[J, x, 5, 4], 
         -192*(15 + 14*J + 7*J^2)*pj[J, x, 5, 3] - 192*(3 + 2*J + J^2)*x*
           pj[J, x, 5, 4] - 192*pj[J, x, 5, 5], 
         192*(15 + 14*J + 7*J^2)*pj[J, x, 5, 3] + 192*(3 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 192*pj[J, x, 5, 5], 
         -192*(6 + 2*J + J^2)*pj[J, x, 5, 4] - 192*x*pj[J, x, 5, 5], 0, 0, 0, 
         0}}}], exchange[{4 + 2*m, -2}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{3/(28*J*(1 + J)^2*(2 + J)*m2^5), Sqrt[3]/(112*Sqrt[-3 + J]*
          Sqrt[-2 + J]*J*(1 + J)^2*(2 + J)*Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {Sqrt[3]/(112*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)^2*(2 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 1/(448*(-3 + J)*(-2 + J)*J*(1 + J)^2*
          (2 + J)*(4 + J)*(5 + J)*m2^6)}}, 
      {{{0, 0, J*(2 + J)*(-1 + 2*J + J^2)*m2*pj[J, x, 5, 0] - 
          2*J*(2 + J)*m2*x*pj[J, x, 5, 1] + 3*m2*pj[J, x, 5, 2], 
         4*(4 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-32*m2 + 4*m2*x)*
           pj[J, x, 5, 3] + (8*m2 - 8*m2*x)*pj[J, x, 5, 4], 
         4*(4 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (32*m2 + 4*m2*x)*
           pj[J, x, 5, 3] + (8*m2 + 8*m2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         16*(10 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 48*m2*x*pj[J, x, 5, 3], 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (-8*(-2 + J)*(4 + J)*m2 - 
            8*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (24*m2 + 24*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, 8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-8*(-2 + J)*(4 + J)*m2 + 8*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-24*m2 + 24*m2*x)*pj[J, x, 5, 3], 0, 0, 
         16*(4 + 2*J + J^2)*pj[J, x, 5, 2] + 16*x*pj[J, x, 5, 3], 0, 0, 0, 0, 
         0, 0, 0}, {0, 0, -(J*(2 + J)*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*
            pj[J, x, 5, 0]) + 3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*
           pj[J, x, 5, 1] - 15*(-10 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 2] + 
          105*m2^2*x*pj[J, x, 5, 3], -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           m2^2*pj[J, x, 5, 2] + (-360*(-3 + J)*(5 + J)*m2^2 + 
            360*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-60*(-37 + 4*J + 2*J^2)*m2^2 + 120*(13 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] + 
          (360*(-3 + J)*(5 + J)*m2^2 + 360*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-60*(-37 + 4*J + 2*J^2)*m2^2 - 
            120*(13 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 + 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 + 224*m2^2*x)*pj[J, x, 5, 6], 
         -448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 - 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(-219 + 50*J + 25*J^2)*m2^2*pj[J, x, 5, 2] + 
          24*(-103 + 38*J + 19*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          84*m2^2*pj[J, x, 5, 4], -216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 + 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 + 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         -112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 - 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 + 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 + 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 - 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 + 448*m2*x)*pj[J, x, 5, 6], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         40*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2*pj[J, x, 5, 2] - 
          240*(-1 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 1176*m2*pj[J, x, 5, 4], 
         -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 - 1344*m2*x)*
           pj[J, x, 5, 5], -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-2688*m2 - 1344*m2*x)*pj[J, x, 5, 5], 
         1344*(16 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 4032*m2*x*pj[J, x, 5, 5], 
         896*(6 + 2*J + J^2)*pj[J, x, 5, 4] + 896*x*pj[J, x, 5, 5], 
         (-5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-896*I)*(1 + J)*Sqrt[m2] - (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-896*I)*(1 + J)*Sqrt[m2] + (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (448*I)*(-3 + J)*(1 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 5, 3] - (1344*I)*(1 + J)*Sqrt[m2]*x*pj[J, x, 5, 4]}}, 
       {{0, 0, -(J*(2 + J)*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*
            pj[J, x, 5, 0]) + 3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*
           pj[J, x, 5, 1] - 15*(-10 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 2] + 
          105*m2^2*x*pj[J, x, 5, 3], -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           m2^2*pj[J, x, 5, 2] + (-360*(-3 + J)*(5 + J)*m2^2 + 
            360*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-60*(-37 + 4*J + 2*J^2)*m2^2 + 120*(13 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] + 
          (360*(-3 + J)*(5 + J)*m2^2 + 360*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-60*(-37 + 4*J + 2*J^2)*m2^2 - 
            120*(13 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 + 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 + 224*m2^2*x)*pj[J, x, 5, 6], 
         -448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 - 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(-219 + 50*J + 25*J^2)*m2^2*pj[J, x, 5, 2] + 
          24*(-103 + 38*J + 19*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          84*m2^2*pj[J, x, 5, 4], -216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 + 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 + 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         -112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 - 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 + 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 + 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 - 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 + 448*m2*x)*pj[J, x, 5, 6], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         40*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2*pj[J, x, 5, 2] - 
          240*(-1 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 1176*m2*pj[J, x, 5, 4], 
         -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 - 1344*m2*x)*
           pj[J, x, 5, 5], -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-2688*m2 - 1344*m2*x)*pj[J, x, 5, 5], 
         1344*(16 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 4032*m2*x*pj[J, x, 5, 5], 
         896*(6 + 2*J + J^2)*pj[J, x, 5, 4] + 896*x*pj[J, x, 5, 5], 
         (5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((896*I)*(1 + J)*Sqrt[m2] + (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((896*I)*(1 + J)*Sqrt[m2] - (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-448*I)*(-3 + J)*(1 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 5, 3] + (1344*I)*(1 + J)*Sqrt[m2]*x*pj[J, x, 5, 4]}, 
        {784*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (150528*m2^2 - 4704*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (784*(-221 + 16*J + 8*J^2)*m2^2 + 3136*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (15680*m2^2 - 31360*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 + 6272*m2^2*x)*pj[J, x, 5, 8], 
         784*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-150528*m2^2 - 4704*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (784*(-221 + 16*J + 8*J^2)*m2^2 - 3136*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (-15680*m2^2 - 31360*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         J*(2 + J)*(-36 + 678*J + 691*J^2 + 360*J^3 + 100*J^4 + 6*J^5 + J^6)*
           m2^2*pj[J, x, 5, 0] - 2*J*(2 + J)*(309 + 346*J + 205*J^2 + 
            32*J^3 + 8*J^4)*m2^2*x*pj[J, x, 5, 1] + 
          6*(-3650 + 656*J + 484*J^2 + 156*J^3 + 39*J^4)*m2^2*
           pj[J, x, 5, 2] - 210*(55 + 16*J + 8*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          5145*m2^2*pj[J, x, 5, 4], 312*(-2 + J)*(4 + J)*(-18 + 62*J + 
            35*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (48*(-3 + J)*(5 + J)*(843 + 358*J + 179*J^2)*m2^2 - 
            312*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (24*(-37 + 4*J + 2*J^2)*(1254 + 26*J + 13*J^2)*
             m2^2 - 48*(4059 + 2832*J + 1468*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (6720*(-23 + 4*J + 2*J^2)*m2^2 - 
            840*(355 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         312*(-2 + J)*(4 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (-48*(-3 + J)*(5 + J)*(843 + 358*J + 179*J^2)*
             m2^2 - 312*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (24*(-37 + 4*J + 2*J^2)*(1254 + 26*J + 13*J^2)*
             m2^2 + 48*(4059 + 2832*J + 1468*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-6720*(-23 + 4*J + 2*J^2)*m2^2 - 
            840*(355 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 6], 
         -7840*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          47040*(-1 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 5] + 
          164640*m2^2*pj[J, x, 5, 6], 5376*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 3] + (-448*(1296 - 742*J - 319*J^2 + 52*J^3 + 
              13*J^4)*m2^2 - 896*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-7168*(-29 + 2*J + J^2)*m2^2 + 
            9408*(-11 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(-25 + 22*J + 11*J^2)*m2^2 - 896*(-25 + 22*J + 11*J^2)*m2^2*
             x)*pj[J, x, 5, 6], -5376*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (-448*(1296 - 742*J - 319*J^2 + 52*J^3 + 13*J^4)*
             m2^2 + 896*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (7168*(-29 + 2*J + J^2)*m2^2 + 
            9408*(-11 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(-25 + 22*J + 11*J^2)*m2^2 + 896*(-25 + 22*J + 11*J^2)*m2^2*
             x)*pj[J, x, 5, 6], -16*(-2 + J)*(4 + J)*(1935 + 2040*J + 
            1072*J^2 + 52*J^3 + 13*J^4)*m2^2*pj[J, x, 5, 2] + 
          96*(1320 + 1790*J + 1051*J^2 + 156*J^3 + 39*J^4)*m2^2*x*
           pj[J, x, 5, 3] - 1008*(-503 + 82*J + 41*J^2)*m2^2*pj[J, x, 5, 4] + 
          188160*m2^2*x*pj[J, x, 5, 5], 64*(-1 + J)*(3 + J)*
           (-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*pj[J, x, 5, 1] + 
          (-16*(-2 + J)*(4 + J)*(2097 + 1482*J + 757*J^2 + 16*J^3 + 4*J^4)*
             m2^2 - 64*(-36 + 678*J + 691*J^2 + 360*J^3 + 100*J^4 + 6*J^5 + 
              J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-14038 + 1538*J + 925*J^2 + 156*J^3 + 39*J^4)*m2^2 + 
            48*(2748 + 2854*J + 1583*J^2 + 156*J^3 + 39*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-5040*(-25 + 8*J + 4*J^2)*m2^2 - 
            3360*(71 + 12*J + 6*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         -6272*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-75264*(-3 + J)*(5 + J)*m2^2 + 37632*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(61 + 4*J + 2*J^2)*m2^2 - 
            12544*(-3 + J)*(5 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (-87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -10752*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-5376*(-231 - 30*J - 11*J^2 + 4*J^3 + J^4)*m2^2 + 
            1792*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-448*(-3917 + 302*J + 151*J^2)*m2^2 + 1344*(219 + 94*J + 47*J^2)*
             m2^2*x)*pj[J, x, 5, 5] + (-448*(-429 + 32*J + 16*J^2)*m2^2 + 
            448*(845 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         10752*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-5376*(-231 - 30*J - 11*J^2 + 4*J^3 + J^4)*m2^2 - 
            1792*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (448*(-3917 + 302*J + 151*J^2)*m2^2 + 1344*(219 + 94*J + 47*J^2)*
             m2^2*x)*pj[J, x, 5, 5] + (-448*(-429 + 32*J + 16*J^2)*m2^2 - 
            448*(845 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -6272*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (75264*(-3 + J)*(5 + J)*m2^2 + 37632*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(61 + 4*J + 2*J^2)*m2^2 + 
            12544*(-3 + J)*(5 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -64*(-1 + J)*(3 + J)*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*
           pj[J, x, 5, 1] + (-16*(-2 + J)*(4 + J)*(2097 + 1482*J + 757*J^2 + 
              16*J^3 + 4*J^4)*m2^2 + 64*(-36 + 678*J + 691*J^2 + 360*J^3 + 
              100*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-48*(-14038 + 1538*J + 925*J^2 + 156*J^3 + 39*J^4)*m2^2 + 
            48*(2748 + 2854*J + 1583*J^2 + 156*J^3 + 39*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-5040*(-25 + 8*J + 4*J^2)*m2^2 + 
            3360*(71 + 12*J + 6*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         2688*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (32256*(-3 + J)*(5 + J)*m2 - 16128*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (2688*(61 + 4*J + 2*J^2)*m2 + 5376*(-3 + J)*
             (5 + J)*m2*x)*pj[J, x, 5, 6] + (37632*m2 + 37632*m2*x)*
           pj[J, x, 5, 7], 2688*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 4] + (-32256*(-3 + J)*(5 + J)*m2 - 
            16128*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (2688*(61 + 4*J + 2*J^2)*m2 - 5376*(-3 + J)*(5 + J)*m2*x)*
           pj[J, x, 5, 6] + (-37632*m2 + 37632*m2*x)*pj[J, x, 5, 7], 
         -96*(-2 + J)*(4 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 2] + 96*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2*x*
           pj[J, x, 5, 3] - 14112*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          70560*m2*x*pj[J, x, 5, 5], 8960*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*
           m2*pj[J, x, 5, 4] + (-5376*(-155 + 2*J + J^2)*m2 - 
            53760*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         8960*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (5376*(-155 + 2*J + J^2)*m2 - 53760*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-188160*m2 - 188160*m2*x)*pj[J, x, 5, 6], 
         -1792*(1152 - 326*J - 143*J^2 + 20*J^3 + 5*J^4)*m2*pj[J, x, 5, 4] + 
          5376*(-79 + 18*J + 9*J^2)*m2*x*pj[J, x, 5, 5] + 
          376320*m2*pj[J, x, 5, 6], -1792*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*
           pj[J, x, 5, 4] + 10752*(-1 + 2*J + J^2)*x*pj[J, x, 5, 5] + 
          37632*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{4 + 2*m, -1}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{1/(5*(1 + J)^2*m2^4), 
        Sqrt[3/2]/(20*Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)^2*Sqrt[3 + J]*
          Sqrt[4 + J]*m2^(11/2))}, {Sqrt[3/2]/(20*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (1 + J)^2*Sqrt[3 + J]*Sqrt[4 + J]*m2^(11/2)), 
        3/(160*(-2 + J)*(-1 + J)*(1 + J)^2*(3 + J)*(4 + J)*m2^5)}}, 
      {{{0, 0, J*(2 + J)*pj[J, x, 5, 0] - x*pj[J, x, 5, 1], 0, 0, 0, 0, 0, 
         -4*pj[J, x, 5, 2], -8*pj[J, x, 5, 1] + (-4 - 4*x)*pj[J, x, 5, 2], 0, 
         0, 0, 0, 8*pj[J, x, 5, 1] + (-4 + 4*x)*pj[J, x, 5, 2], 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0}, {0, 0, -(J*(2 + J)*(7 + 2*J + J^2)*m2^(3/2)*
            pj[J, x, 5, 0]) + 6*(2 + 2*J + J^2)*m2^(3/2)*x*pj[J, x, 5, 1] - 
          15*m2^(3/2)*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2^(3/2)*
           pj[J, x, 5, 2] + (80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) + 40*m2^(3/2)*x)*pj[J, x, 5, 4], 
         -20*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2] + 
          (-80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) - 40*m2^(3/2)*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -16*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2], 
         -72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) + 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (-120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 0, 0, 72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) - 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 40*(-2 + J)*(4 + J)*Sqrt[m2]*pj[J, x, 5, 2] - 
          120*Sqrt[m2]*x*pj[J, x, 5, 3], -640*Sqrt[m2]*pj[J, x, 5, 3] - 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], 640*Sqrt[m2]*pj[J, x, 5, 3] + 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], -160*Sqrt[m2]*pj[J, x, 5, 4], 0, 0, 
         0, (160*I)*(1 + J)*pj[J, x, 5, 3]}}, 
       {{0, 0, -(J*(2 + J)*(7 + 2*J + J^2)*m2^(3/2)*pj[J, x, 5, 0]) + 
          6*(2 + 2*J + J^2)*m2^(3/2)*x*pj[J, x, 5, 1] - 
          15*m2^(3/2)*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2^(3/2)*
           pj[J, x, 5, 2] + (80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) + 40*m2^(3/2)*x)*pj[J, x, 5, 4], 
         -20*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2] + 
          (-80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) - 40*m2^(3/2)*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -16*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2], 
         -72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) + 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (-120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 0, 0, 72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) - 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 40*(-2 + J)*(4 + J)*Sqrt[m2]*pj[J, x, 5, 2] - 
          120*Sqrt[m2]*x*pj[J, x, 5, 3], -640*Sqrt[m2]*pj[J, x, 5, 3] - 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], 640*Sqrt[m2]*pj[J, x, 5, 3] + 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], -160*Sqrt[m2]*pj[J, x, 5, 4], 0, 0, 
         0, (-160*I)*(1 + J)*pj[J, x, 5, 3]}, 
        {0, 0, J*(2 + J)*(2 + 2*J + J^2)*(37 + 2*J + J^2)*m2*pj[J, x, 5, 0] - 
          (144 + 238*J + 163*J^2 + 44*J^3 + 11*J^4)*m2*x*pj[J, x, 5, 1] + 
          15*(-26 + 14*J + 7*J^2)*m2*pj[J, x, 5, 2] - 
          375*m2*x*pj[J, x, 5, 3], 140*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*m2*
           pj[J, x, 5, 2] + (40*(-583 + 82*J + 41*J^2)*m2 - 
            280*(13 + 8*J + 4*J^2)*m2*x)*pj[J, x, 5, 3] + 
          (20*(-277 + 28*J + 14*J^2)*m2 - 40*(199 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 4] + (3000*m2 - 3000*m2*x)*pj[J, x, 5, 5], 
         140*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (-40*(-583 + 82*J + 41*J^2)*m2 - 280*(13 + 8*J + 4*J^2)*m2*x)*
           pj[J, x, 5, 3] + (20*(-277 + 28*J + 14*J^2)*m2 + 
            40*(199 + 14*J + 7*J^2)*m2*x)*pj[J, x, 5, 4] + 
          (-3000*m2 - 3000*m2*x)*pj[J, x, 5, 5], 0, 
         -400*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-4800*m2 - 400*m2*x)*
           pj[J, x, 5, 5] + (-800*m2 - 800*m2*x)*pj[J, x, 5, 6], 
         -400*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (4800*m2 - 400*m2*x)*
           pj[J, x, 5, 5] + (-800*m2 + 800*m2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(797 + 82*J + 41*J^2)*m2*pj[J, x, 5, 2] + 
          1800*(7 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] - 9900*m2*pj[J, x, 5, 4], 
         88*(-1 + J)*(3 + J)*(13 + 8*J + 4*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(587 + 22*J + 11*J^2)*m2 - 44*(2 + 2*J + J^2)*
             (37 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (840*(-2 + J)*(4 + J)*m2 + 120*(79 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-4500*m2 - 4500*m2*x)*pj[J, x, 5, 4], 0, 
         -400*(-23 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-400*(-50 + 6*J + 3*J^2)*m2 + 400*(7 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (3600*m2 + 5200*m2*x)*pj[J, x, 5, 5] + 
          (-1600*m2 + 1600*m2*x)*pj[J, x, 5, 6], 
         400*(-23 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-400*(-50 + 6*J + 3*J^2)*m2 - 400*(7 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-3600*m2 + 5200*m2*x)*pj[J, x, 5, 5] + 
          (-1600*m2 - 1600*m2*x)*pj[J, x, 5, 6], 0, 
         -88*(-1 + J)*(3 + J)*(13 + 8*J + 4*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(587 + 22*J + 11*J^2)*m2 + 44*(2 + 2*J + J^2)*
             (37 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-840*(-2 + J)*(4 + J)*m2 + 120*(79 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-4500*m2 + 4500*m2*x)*pj[J, x, 5, 4], 0, 0, 
         -80*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*pj[J, x, 5, 2] + 
          160*(13 + 8*J + 4*J^2)*x*pj[J, x, 5, 3] - 3600*pj[J, x, 5, 4], 
         -320*(-23 + 2*J + J^2)*pj[J, x, 5, 3] + 320*(7 + 2*J + J^2)*x*
           pj[J, x, 5, 4] - 4800*pj[J, x, 5, 5], 
         320*(-23 + 2*J + J^2)*pj[J, x, 5, 3] - 320*(7 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 4800*pj[J, x, 5, 5], 
         320*(-38 + 2*J + J^2)*pj[J, x, 5, 4] - 4800*x*pj[J, x, 5, 5], 0, 0, 
         0, 0}}}], exchange[{4 + 2*m, 1}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(5*(1 + J)^2*m2^4), Sqrt[3/2]/(20*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (1 + J)^2*Sqrt[3 + J]*Sqrt[4 + J]*m2^(11/2))}, 
       {Sqrt[3/2]/(20*Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)^2*Sqrt[3 + J]*
          Sqrt[4 + J]*m2^(11/2)), 3/(160*(-2 + J)*(-1 + J)*(1 + J)^2*(3 + J)*
          (4 + J)*m2^5)}}, {{{0, 0, J*(2 + J)*pj[J, x, 5, 0] - 
          x*pj[J, x, 5, 1], 0, 0, 0, 0, 0, -4*pj[J, x, 5, 2], 
         -8*pj[J, x, 5, 1] + (-4 - 4*x)*pj[J, x, 5, 2], 0, 0, 0, 0, 
         8*pj[J, x, 5, 1] + (-4 + 4*x)*pj[J, x, 5, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0}, {0, 0, -(J*(2 + J)*(7 + 2*J + J^2)*m2^(3/2)*
            pj[J, x, 5, 0]) + 6*(2 + 2*J + J^2)*m2^(3/2)*x*pj[J, x, 5, 1] - 
          15*m2^(3/2)*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2^(3/2)*
           pj[J, x, 5, 2] + (80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) + 40*m2^(3/2)*x)*pj[J, x, 5, 4], 
         -20*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2] + 
          (-80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) - 40*m2^(3/2)*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -16*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2], 
         -72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) + 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (-120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 0, 0, 72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) - 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 40*(-2 + J)*(4 + J)*Sqrt[m2]*pj[J, x, 5, 2] - 
          120*Sqrt[m2]*x*pj[J, x, 5, 3], -640*Sqrt[m2]*pj[J, x, 5, 3] - 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], 640*Sqrt[m2]*pj[J, x, 5, 3] + 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], -160*Sqrt[m2]*pj[J, x, 5, 4], 0, 0, 
         0, (-160*I)*(1 + J)*pj[J, x, 5, 3]}}, 
       {{0, 0, -(J*(2 + J)*(7 + 2*J + J^2)*m2^(3/2)*pj[J, x, 5, 0]) + 
          6*(2 + 2*J + J^2)*m2^(3/2)*x*pj[J, x, 5, 1] - 
          15*m2^(3/2)*pj[J, x, 5, 2], -20*(-2 + J)*(4 + J)*m2^(3/2)*
           pj[J, x, 5, 2] + (80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) + 40*m2^(3/2)*x)*pj[J, x, 5, 4], 
         -20*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2] + 
          (-80*m2^(3/2) + 60*m2^(3/2)*x)*pj[J, x, 5, 3] + 
          (-40*m2^(3/2) - 40*m2^(3/2)*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -16*(-2 + J)*(4 + J)*m2^(3/2)*pj[J, x, 5, 2], 
         -72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) + 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (-120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 0, 0, 72*(-1 + J)*(3 + J)*m2^(3/2)*pj[J, x, 5, 1] + 
          (24*(-2 + J)*(4 + J)*m2^(3/2) - 24*(7 + 2*J + J^2)*m2^(3/2)*x)*
           pj[J, x, 5, 2] + (120*m2^(3/2) - 120*m2^(3/2)*x)*pj[J, x, 5, 3], 
         0, 0, 40*(-2 + J)*(4 + J)*Sqrt[m2]*pj[J, x, 5, 2] - 
          120*Sqrt[m2]*x*pj[J, x, 5, 3], -640*Sqrt[m2]*pj[J, x, 5, 3] - 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], 640*Sqrt[m2]*pj[J, x, 5, 3] + 
          160*Sqrt[m2]*x*pj[J, x, 5, 4], -160*Sqrt[m2]*pj[J, x, 5, 4], 0, 0, 
         0, (160*I)*(1 + J)*pj[J, x, 5, 3]}, 
        {0, 0, J*(2 + J)*(2 + 2*J + J^2)*(37 + 2*J + J^2)*m2*pj[J, x, 5, 0] - 
          (144 + 238*J + 163*J^2 + 44*J^3 + 11*J^4)*m2*x*pj[J, x, 5, 1] + 
          15*(-26 + 14*J + 7*J^2)*m2*pj[J, x, 5, 2] - 
          375*m2*x*pj[J, x, 5, 3], 140*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*m2*
           pj[J, x, 5, 2] + (40*(-583 + 82*J + 41*J^2)*m2 - 
            280*(13 + 8*J + 4*J^2)*m2*x)*pj[J, x, 5, 3] + 
          (20*(-277 + 28*J + 14*J^2)*m2 - 40*(199 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 4] + (3000*m2 - 3000*m2*x)*pj[J, x, 5, 5], 
         140*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (-40*(-583 + 82*J + 41*J^2)*m2 - 280*(13 + 8*J + 4*J^2)*m2*x)*
           pj[J, x, 5, 3] + (20*(-277 + 28*J + 14*J^2)*m2 + 
            40*(199 + 14*J + 7*J^2)*m2*x)*pj[J, x, 5, 4] + 
          (-3000*m2 - 3000*m2*x)*pj[J, x, 5, 5], 0, 
         -400*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-4800*m2 - 400*m2*x)*
           pj[J, x, 5, 5] + (-800*m2 - 800*m2*x)*pj[J, x, 5, 6], 
         -400*(-6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (4800*m2 - 400*m2*x)*
           pj[J, x, 5, 5] + (-800*m2 + 800*m2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(797 + 82*J + 41*J^2)*m2*pj[J, x, 5, 2] + 
          1800*(7 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] - 9900*m2*pj[J, x, 5, 4], 
         88*(-1 + J)*(3 + J)*(13 + 8*J + 4*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(587 + 22*J + 11*J^2)*m2 - 44*(2 + 2*J + J^2)*
             (37 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (840*(-2 + J)*(4 + J)*m2 + 120*(79 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-4500*m2 - 4500*m2*x)*pj[J, x, 5, 4], 0, 
         -400*(-23 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-400*(-50 + 6*J + 3*J^2)*m2 + 400*(7 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (3600*m2 + 5200*m2*x)*pj[J, x, 5, 5] + 
          (-1600*m2 + 1600*m2*x)*pj[J, x, 5, 6], 
         400*(-23 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-400*(-50 + 6*J + 3*J^2)*m2 - 400*(7 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-3600*m2 + 5200*m2*x)*pj[J, x, 5, 5] + 
          (-1600*m2 - 1600*m2*x)*pj[J, x, 5, 6], 0, 
         -88*(-1 + J)*(3 + J)*(13 + 8*J + 4*J^2)*m2*pj[J, x, 5, 1] + 
          (-4*(-2 + J)*(4 + J)*(587 + 22*J + 11*J^2)*m2 + 44*(2 + 2*J + J^2)*
             (37 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-840*(-2 + J)*(4 + J)*m2 + 120*(79 + 14*J + 7*J^2)*m2*x)*
           pj[J, x, 5, 3] + (-4500*m2 + 4500*m2*x)*pj[J, x, 5, 4], 0, 0, 
         -80*(-2 + J)*(4 + J)*(7 + 2*J + J^2)*pj[J, x, 5, 2] + 
          160*(13 + 8*J + 4*J^2)*x*pj[J, x, 5, 3] - 3600*pj[J, x, 5, 4], 
         -320*(-23 + 2*J + J^2)*pj[J, x, 5, 3] + 320*(7 + 2*J + J^2)*x*
           pj[J, x, 5, 4] - 4800*pj[J, x, 5, 5], 
         320*(-23 + 2*J + J^2)*pj[J, x, 5, 3] - 320*(7 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 4800*pj[J, x, 5, 5], 
         320*(-38 + 2*J + J^2)*pj[J, x, 5, 4] - 4800*x*pj[J, x, 5, 5], 0, 0, 
         0, 0}}}], exchange[{4 + 2*m, 2}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{3/(28*J*(1 + J)^2*(2 + J)*m2^5), Sqrt[3]/(112*Sqrt[-3 + J]*
          Sqrt[-2 + J]*J*(1 + J)^2*(2 + J)*Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {Sqrt[3]/(112*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)^2*(2 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 1/(448*(-3 + J)*(-2 + J)*J*(1 + J)^2*
          (2 + J)*(4 + J)*(5 + J)*m2^6)}}, 
      {{{0, 0, J*(2 + J)*(-1 + 2*J + J^2)*m2*pj[J, x, 5, 0] - 
          2*J*(2 + J)*m2*x*pj[J, x, 5, 1] + 3*m2*pj[J, x, 5, 2], 
         4*(4 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-32*m2 + 4*m2*x)*
           pj[J, x, 5, 3] + (8*m2 - 8*m2*x)*pj[J, x, 5, 4], 
         4*(4 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (32*m2 + 4*m2*x)*
           pj[J, x, 5, 3] + (8*m2 + 8*m2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         16*(10 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 48*m2*x*pj[J, x, 5, 3], 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (-8*(-2 + J)*(4 + J)*m2 - 
            8*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (24*m2 + 24*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, 8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-8*(-2 + J)*(4 + J)*m2 + 8*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-24*m2 + 24*m2*x)*pj[J, x, 5, 3], 0, 0, 
         16*(4 + 2*J + J^2)*pj[J, x, 5, 2] + 16*x*pj[J, x, 5, 3], 0, 0, 0, 0, 
         0, 0, 0}, {0, 0, -(J*(2 + J)*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*
            pj[J, x, 5, 0]) + 3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*
           pj[J, x, 5, 1] - 15*(-10 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 2] + 
          105*m2^2*x*pj[J, x, 5, 3], -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           m2^2*pj[J, x, 5, 2] + (-360*(-3 + J)*(5 + J)*m2^2 + 
            360*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-60*(-37 + 4*J + 2*J^2)*m2^2 + 120*(13 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] + 
          (360*(-3 + J)*(5 + J)*m2^2 + 360*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-60*(-37 + 4*J + 2*J^2)*m2^2 - 
            120*(13 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 + 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 + 224*m2^2*x)*pj[J, x, 5, 6], 
         -448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 - 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(-219 + 50*J + 25*J^2)*m2^2*pj[J, x, 5, 2] + 
          24*(-103 + 38*J + 19*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          84*m2^2*pj[J, x, 5, 4], -216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 + 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 + 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         -112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 - 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 + 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 + 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 - 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 + 448*m2*x)*pj[J, x, 5, 6], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         40*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2*pj[J, x, 5, 2] - 
          240*(-1 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 1176*m2*pj[J, x, 5, 4], 
         -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 - 1344*m2*x)*
           pj[J, x, 5, 5], -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-2688*m2 - 1344*m2*x)*pj[J, x, 5, 5], 
         1344*(16 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 4032*m2*x*pj[J, x, 5, 5], 
         896*(6 + 2*J + J^2)*pj[J, x, 5, 4] + 896*x*pj[J, x, 5, 5], 
         (5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((896*I)*(1 + J)*Sqrt[m2] + (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((896*I)*(1 + J)*Sqrt[m2] - (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-448*I)*(-3 + J)*(1 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 5, 3] + (1344*I)*(1 + J)*Sqrt[m2]*x*pj[J, x, 5, 4]}}, 
       {{0, 0, -(J*(2 + J)*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*
            pj[J, x, 5, 0]) + 3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*
           pj[J, x, 5, 1] - 15*(-10 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 2] + 
          105*m2^2*x*pj[J, x, 5, 3], -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           m2^2*pj[J, x, 5, 2] + (-360*(-3 + J)*(5 + J)*m2^2 + 
            360*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-60*(-37 + 4*J + 2*J^2)*m2^2 + 120*(13 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         -60*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2^2*pj[J, x, 5, 2] + 
          (360*(-3 + J)*(5 + J)*m2^2 + 360*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-60*(-37 + 4*J + 2*J^2)*m2^2 - 
            120*(13 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 + 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 + 224*m2^2*x)*pj[J, x, 5, 6], 
         -448*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (560*(-6 + 2*J + J^2)*m2^2 - 448*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-448*m2^2 - 784*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         -4*(-2 + J)*(4 + J)*(-219 + 50*J + 25*J^2)*m2^2*pj[J, x, 5, 2] + 
          24*(-103 + 38*J + 19*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          84*m2^2*pj[J, x, 5, 4], -216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 + 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 + 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         -112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 - 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (-1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         112*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-14 + 2*J + J^2)*m2^2 + 112*(-1 + J)*(3 + J)*m2^2*x)*
           pj[J, x, 5, 4] + (1456*m2^2 - 1008*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 + 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         216*(-1 + J)*(3 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (36*(-2 + J)*(4 + J)*(13 + 2*J + J^2)*m2^2 - 
            36*(-6 + 38*J + 23*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (72*(-33 + 10*J + 5*J^2)*m2^2 - 72*(23 + 10*J + 5*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 + 448*m2*x)*pj[J, x, 5, 6], 
         224*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2688*m2 + 224*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         40*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2*pj[J, x, 5, 2] - 
          240*(-1 + 2*J + J^2)*m2*x*pj[J, x, 5, 3] + 1176*m2*pj[J, x, 5, 4], 
         -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (2688*m2 - 1344*m2*x)*
           pj[J, x, 5, 5], -1344*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-2688*m2 - 1344*m2*x)*pj[J, x, 5, 5], 
         1344*(16 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 4032*m2*x*pj[J, x, 5, 5], 
         896*(6 + 2*J + J^2)*pj[J, x, 5, 4] + 896*x*pj[J, x, 5, 5], 
         (-5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-896*I)*(1 + J)*Sqrt[m2] - (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (5376*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-896*I)*(1 + J)*Sqrt[m2] + (896*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (448*I)*(-3 + J)*(1 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 5, 3] - (1344*I)*(1 + J)*Sqrt[m2]*x*pj[J, x, 5, 4]}, 
        {784*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (150528*m2^2 - 4704*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (784*(-221 + 16*J + 8*J^2)*m2^2 + 3136*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (15680*m2^2 - 31360*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 + 6272*m2^2*x)*pj[J, x, 5, 8], 
         784*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-150528*m2^2 - 4704*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (784*(-221 + 16*J + 8*J^2)*m2^2 - 3136*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (-15680*m2^2 - 31360*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         J*(2 + J)*(-36 + 678*J + 691*J^2 + 360*J^3 + 100*J^4 + 6*J^5 + J^6)*
           m2^2*pj[J, x, 5, 0] - 2*J*(2 + J)*(309 + 346*J + 205*J^2 + 
            32*J^3 + 8*J^4)*m2^2*x*pj[J, x, 5, 1] + 
          6*(-3650 + 656*J + 484*J^2 + 156*J^3 + 39*J^4)*m2^2*
           pj[J, x, 5, 2] - 210*(55 + 16*J + 8*J^2)*m2^2*x*pj[J, x, 5, 3] + 
          5145*m2^2*pj[J, x, 5, 4], 312*(-2 + J)*(4 + J)*(-18 + 62*J + 
            35*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (48*(-3 + J)*(5 + J)*(843 + 358*J + 179*J^2)*m2^2 - 
            312*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (24*(-37 + 4*J + 2*J^2)*(1254 + 26*J + 13*J^2)*
             m2^2 - 48*(4059 + 2832*J + 1468*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (6720*(-23 + 4*J + 2*J^2)*m2^2 - 
            840*(355 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         312*(-2 + J)*(4 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (-48*(-3 + J)*(5 + J)*(843 + 358*J + 179*J^2)*
             m2^2 - 312*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (24*(-37 + 4*J + 2*J^2)*(1254 + 26*J + 13*J^2)*
             m2^2 + 48*(4059 + 2832*J + 1468*J^2 + 52*J^3 + 13*J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-6720*(-23 + 4*J + 2*J^2)*m2^2 - 
            840*(355 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 6], 
         -7840*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          47040*(-1 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 5] + 
          164640*m2^2*pj[J, x, 5, 6], 5376*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 3] + (-448*(1296 - 742*J - 319*J^2 + 52*J^3 + 
              13*J^4)*m2^2 - 896*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-7168*(-29 + 2*J + J^2)*m2^2 + 
            9408*(-11 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(-25 + 22*J + 11*J^2)*m2^2 - 896*(-25 + 22*J + 11*J^2)*m2^2*
             x)*pj[J, x, 5, 6], -5376*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (-448*(1296 - 742*J - 319*J^2 + 52*J^3 + 13*J^4)*
             m2^2 + 896*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (7168*(-29 + 2*J + J^2)*m2^2 + 
            9408*(-11 + 10*J + 5*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(-25 + 22*J + 11*J^2)*m2^2 + 896*(-25 + 22*J + 11*J^2)*m2^2*
             x)*pj[J, x, 5, 6], -16*(-2 + J)*(4 + J)*(1935 + 2040*J + 
            1072*J^2 + 52*J^3 + 13*J^4)*m2^2*pj[J, x, 5, 2] + 
          96*(1320 + 1790*J + 1051*J^2 + 156*J^3 + 39*J^4)*m2^2*x*
           pj[J, x, 5, 3] - 1008*(-503 + 82*J + 41*J^2)*m2^2*pj[J, x, 5, 4] + 
          188160*m2^2*x*pj[J, x, 5, 5], 64*(-1 + J)*(3 + J)*
           (-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*pj[J, x, 5, 1] + 
          (-16*(-2 + J)*(4 + J)*(2097 + 1482*J + 757*J^2 + 16*J^3 + 4*J^4)*
             m2^2 - 64*(-36 + 678*J + 691*J^2 + 360*J^3 + 100*J^4 + 6*J^5 + 
              J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-14038 + 1538*J + 925*J^2 + 156*J^3 + 39*J^4)*m2^2 + 
            48*(2748 + 2854*J + 1583*J^2 + 156*J^3 + 39*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-5040*(-25 + 8*J + 4*J^2)*m2^2 - 
            3360*(71 + 12*J + 6*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         -6272*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-75264*(-3 + J)*(5 + J)*m2^2 + 37632*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(61 + 4*J + 2*J^2)*m2^2 - 
            12544*(-3 + J)*(5 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (-87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -10752*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-5376*(-231 - 30*J - 11*J^2 + 4*J^3 + J^4)*m2^2 + 
            1792*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-448*(-3917 + 302*J + 151*J^2)*m2^2 + 1344*(219 + 94*J + 47*J^2)*
             m2^2*x)*pj[J, x, 5, 5] + (-448*(-429 + 32*J + 16*J^2)*m2^2 + 
            448*(845 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         10752*(-3 + J)*(5 + J)*(-1 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-5376*(-231 - 30*J - 11*J^2 + 4*J^3 + J^4)*m2^2 - 
            1792*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (448*(-3917 + 302*J + 151*J^2)*m2^2 + 1344*(219 + 94*J + 47*J^2)*
             m2^2*x)*pj[J, x, 5, 5] + (-448*(-429 + 32*J + 16*J^2)*m2^2 - 
            448*(845 + 32*J + 16*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -6272*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (75264*(-3 + J)*(5 + J)*m2^2 + 37632*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(61 + 4*J + 2*J^2)*m2^2 + 
            12544*(-3 + J)*(5 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -64*(-1 + J)*(3 + J)*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2^2*
           pj[J, x, 5, 1] + (-16*(-2 + J)*(4 + J)*(2097 + 1482*J + 757*J^2 + 
              16*J^3 + 4*J^4)*m2^2 + 64*(-36 + 678*J + 691*J^2 + 360*J^3 + 
              100*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-48*(-14038 + 1538*J + 925*J^2 + 156*J^3 + 39*J^4)*m2^2 + 
            48*(2748 + 2854*J + 1583*J^2 + 156*J^3 + 39*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-5040*(-25 + 8*J + 4*J^2)*m2^2 + 
            3360*(71 + 12*J + 6*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         2688*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (32256*(-3 + J)*(5 + J)*m2 - 16128*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (2688*(61 + 4*J + 2*J^2)*m2 + 5376*(-3 + J)*
             (5 + J)*m2*x)*pj[J, x, 5, 6] + (37632*m2 + 37632*m2*x)*
           pj[J, x, 5, 7], 2688*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 4] + (-32256*(-3 + J)*(5 + J)*m2 - 
            16128*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (2688*(61 + 4*J + 2*J^2)*m2 - 5376*(-3 + J)*(5 + J)*m2*x)*
           pj[J, x, 5, 6] + (-37632*m2 + 37632*m2*x)*pj[J, x, 5, 7], 
         -96*(-2 + J)*(4 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 2] + 96*(-36 + 242*J + 173*J^2 + 52*J^3 + 13*J^4)*m2*x*
           pj[J, x, 5, 3] - 14112*(-18 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          70560*m2*x*pj[J, x, 5, 5], 8960*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*
           m2*pj[J, x, 5, 4] + (-5376*(-155 + 2*J + J^2)*m2 - 
            53760*(-1 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         8960*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (5376*(-155 + 2*J + J^2)*m2 - 53760*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-188160*m2 - 188160*m2*x)*pj[J, x, 5, 6], 
         -1792*(1152 - 326*J - 143*J^2 + 20*J^3 + 5*J^4)*m2*pj[J, x, 5, 4] + 
          5376*(-79 + 18*J + 9*J^2)*m2*x*pj[J, x, 5, 5] + 
          376320*m2*pj[J, x, 5, 6], -1792*(36 - 46*J - 19*J^2 + 4*J^3 + J^4)*
           pj[J, x, 5, 4] + 10752*(-1 + 2*J + J^2)*x*pj[J, x, 5, 5] + 
          37632*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{4 + 2*m, 3}, 
      {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(32*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*m2^5)}}, 
      {{{0, 0, (-1 + J)*J*(2 + J)*(3 + J)*(-2 + 2*J + J^2)*m2*
           pj[J, x, 5, 0] - 3*(-1 + J)*J*(2 + J)*(3 + J)*m2*x*
           pj[J, x, 5, 1] + 3*(-14 + 6*J + 3*J^2)*m2*pj[J, x, 5, 2] - 
          15*m2*x*pj[J, x, 5, 3], 12*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*m2*
           pj[J, x, 5, 2] + (-24*(-3 + J)*(5 + J)*m2 - 72*m2*x)*
           pj[J, x, 5, 3] + (12*(-51 + 4*J + 2*J^2)*m2 - 24*(-1 + J)*(3 + J)*
             m2*x)*pj[J, x, 5, 4] + (120*m2 - 120*m2*x)*pj[J, x, 5, 5], 
         12*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*m2*pj[J, x, 5, 2] + 
          (24*(-3 + J)*(5 + J)*m2 - 72*m2*x)*pj[J, x, 5, 3] + 
          (12*(-51 + 4*J + 2*J^2)*m2 + 24*(-1 + J)*(3 + J)*m2*x)*
           pj[J, x, 5, 4] + (-120*m2 - 120*m2*x)*pj[J, x, 5, 5], 0, 
         -128*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-144*(6 + 2*J + J^2)*m2 - 128*(3 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 4] + (-320*m2 - 144*m2*x)*pj[J, x, 5, 5] + 
          (-32*m2 - 32*m2*x)*pj[J, x, 5, 6], 128*(15 + 14*J + 7*J^2)*m2*
           pj[J, x, 5, 3] + (-144*(6 + 2*J + J^2)*m2 + 128*(3 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 4] + (320*m2 - 144*m2*x)*pj[J, x, 5, 5] + 
          (-32*m2 + 32*m2*x)*pj[J, x, 5, 6], 12*(-2 + J)*(4 + J)*
           (21 + 10*J + 5*J^2)*m2*pj[J, x, 5, 2] + 72*(-7 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 3] - 396*m2*pj[J, x, 5, 4], 
         72*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-12*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2 - 12*(-1 + J)*(3 + J)*
             (-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (72*(-10 + 2*J + J^2)*m2 + 72*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 - 180*m2*x)*pj[J, x, 5, 4], 0, 
         16*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-48*(6 + 2*J + J^2)*m2 + 16*(3 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + 
          (400*m2 - 48*m2*x)*pj[J, x, 5, 5] + (-64*m2 + 64*m2*x)*
           pj[J, x, 5, 6], -16*(15 + 14*J + 7*J^2)*m2*pj[J, x, 5, 3] + 
          (-48*(6 + 2*J + J^2)*m2 - 16*(3 + 2*J + J^2)*m2*x)*pj[J, x, 5, 4] + 
          (-400*m2 - 48*m2*x)*pj[J, x, 5, 5] + (-64*m2 - 64*m2*x)*
           pj[J, x, 5, 6], 0, -72*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 
          (-12*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*m2 + 12*(-1 + J)*(3 + J)*
             (-2 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + 
          (-72*(-10 + 2*J + J^2)*m2 + 72*(-1 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 3] + (-180*m2 + 180*m2*x)*pj[J, x, 5, 4], 0, 0, 
         48*(-2 + J)*(4 + J)*(3 + 2*J + J^2)*pj[J, x, 5, 2] - 
          288*x*pj[J, x, 5, 3] - 144*pj[J, x, 5, 4], 
         -192*(15 + 14*J + 7*J^2)*pj[J, x, 5, 3] - 192*(3 + 2*J + J^2)*x*
           pj[J, x, 5, 4] - 192*pj[J, x, 5, 5], 
         192*(15 + 14*J + 7*J^2)*pj[J, x, 5, 3] + 192*(3 + 2*J + J^2)*x*
           pj[J, x, 5, 4] + 192*pj[J, x, 5, 5], 
         -192*(6 + 2*J + J^2)*pj[J, x, 5, 4] - 192*x*pj[J, x, 5, 5], 0, 0, 0, 
         0}}}], exchange[{4 + 2*m, 4}, {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(256*(-2 + J)*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*(4 + J)*m2^6)}}, 
      {{{16*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (192*(7 + 6*J + 3*J^2)*m2^2 + 96*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (16*(67 + 16*J + 8*J^2)*m2^2 + 64*(3 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6] + (1088*m2^2 + 128*m2^2*x)*
           pj[J, x, 5, 7] + (128*m2^2 + 128*m2^2*x)*pj[J, x, 5, 8], 
         16*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-192*(7 + 6*J + 3*J^2)*m2^2 + 96*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (16*(67 + 16*J + 8*J^2)*m2^2 - 64*(3 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6] + (-1088*m2^2 + 128*m2^2*x)*
           pj[J, x, 5, 7] + (128*m2^2 - 128*m2^2*x)*pj[J, x, 5, 8], 
         (-2 + J)*(-1 + J)^2*J*(2 + J)*(3 + J)^2*(4 + J)*m2^2*
           pj[J, x, 5, 0] - 4*(-2 + J)*(-1 + J)*J*(2 + J)*(3 + J)*(4 + J)*
           m2^2*x*pj[J, x, 5, 1] + 6*(-2 + J)*(4 + J)*(-5 + 6*J + 3*J^2)*m2^2*
           pj[J, x, 5, 2] - 60*(-1 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 3] + 
          105*m2^2*pj[J, x, 5, 4], 24*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 
            4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (96*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2 - 24*(-2 + J)*(4 + J)*
             (9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (24*(348 - 122*J - 53*J^2 + 8*J^3 + 2*J^4)*m2^2 - 
            48*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (480*(-22 + 2*J + J^2)*m2^2 - 120*(-11 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         24*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (-96*(-3 + J)*(5 + J)*(6 + 2*J + J^2)*m2^2 - 
            24*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (24*(348 - 122*J - 53*J^2 + 8*J^3 + 2*J^4)*m2^2 + 
            48*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-480*(-22 + 2*J + J^2)*m2^2 - 120*(-11 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 6], 
         1120*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          6720*(2 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 5] + 
          3360*m2^2*pj[J, x, 5, 6], -3072*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*
           m2^2*pj[J, x, 5, 3] + (-1024*(-9 + 14*J + 11*J^2 + 4*J^3 + J^4)*
             m2^2 - 512*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-1024*(-8 + 14*J + 7*J^2)*m2^2 - 
            1536*(-1 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-512*(-1 + 4*J + 2*J^2)*m2^2 - 512*(-1 + 4*J + 2*J^2)*m2^2*x)*
           pj[J, x, 5, 6], 3072*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (-1024*(-9 + 14*J + 11*J^2 + 4*J^3 + J^4)*m2^2 + 
            512*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (1024*(-8 + 14*J + 7*J^2)*m2^2 - 1536*(-1 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-512*(-1 + 4*J + 2*J^2)*m2^2 + 
            512*(-1 + 4*J + 2*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         128*(-3 + J)*(-2 + J)*(4 + J)*(5 + J)*(3 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 2] - 768*(-3 + J)*(5 + J)*m2^2*x*pj[J, x, 5, 3] - 
          1152*(-21 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          3840*m2^2*x*pj[J, x, 5, 5], 16*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*
           (9 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          (-16*(-2 + J)*(4 + J)*(36 - 6*J + J^2 + 4*J^3 + J^4)*m2^2 - 
            16*(-2 + J)*(-1 + J)^2*(3 + J)^2*(4 + J)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(131 - 100*J - 38*J^2 + 12*J^3 + 3*J^4)*m2^2 + 
            48*(24 - 26*J - J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-720*(-12 + 2*J + J^2)*m2^2 - 240*(-5 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         -896*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-5376*(7 + 6*J + 3*J^2)*m2^2 - 5376*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-896*(19 + 4*J + 2*J^2)*m2^2 - 
            1792*(3 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         384*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-192*(-4 + J)*(6 + J)*(3 + 2*J + J^2)*m2^2 + 
            64*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (128*(-92 + 2*J + J^2)*m2^2 + 384*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-64*(-207 + 8*J + 4*J^2)*m2^2 + 
            64*(-25 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -384*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-192*(-4 + J)*(6 + J)*(3 + 2*J + J^2)*m2^2 - 
            64*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-128*(-92 + 2*J + J^2)*m2^2 + 384*(6 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-64*(-207 + 8*J + 4*J^2)*m2^2 - 
            64*(-25 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -896*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*(7 + 6*J + 3*J^2)*m2^2 - 5376*(2 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-896*(19 + 4*J + 2*J^2)*m2^2 + 
            1792*(3 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -16*(-2 + J)*(-1 + J)*(3 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 1] + (-16*(-2 + J)*(4 + J)*(36 - 6*J + J^2 + 4*J^3 + 
              J^4)*m2^2 + 16*(-2 + J)*(-1 + J)^2*(3 + J)^2*(4 + J)*m2^2*x)*
           pj[J, x, 5, 2] + (-48*(131 - 100*J - 38*J^2 + 12*J^3 + 3*J^4)*
             m2^2 + 48*(24 - 26*J - J^2 + 12*J^3 + 3*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-720*(-12 + 2*J + J^2)*m2^2 + 
            240*(-5 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         384*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (2304*(7 + 6*J + 3*J^2)*m2 + 2304*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (384*(19 + 4*J + 2*J^2)*m2 + 768*(3 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 6] + (768*m2 + 768*m2*x)*pj[J, x, 5, 7], 
         384*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*(7 + 6*J + 3*J^2)*m2 + 2304*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (384*(19 + 4*J + 2*J^2)*m2 - 768*(3 + 2*J + J^2)*
             m2*x)*pj[J, x, 5, 6] + (-768*m2 + 768*m2*x)*pj[J, x, 5, 7], 
         96*(-2 + J)*(4 + J)*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 2] - 96*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 3] - 288*(-36 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          1440*m2*x*pj[J, x, 5, 5], -4608*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2*
           pj[J, x, 5, 3] + (-1280*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2 - 
            768*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (1536*(22 + 2*J + J^2)*m2 - 7680*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         4608*(-3 + J)*(5 + J)*(2 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          (-1280*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*m2 + 
            768*(-36 - 22*J - 7*J^2 + 4*J^3 + J^4)*m2*x)*pj[J, x, 5, 4] + 
          (-1536*(22 + 2*J + J^2)*m2 - 7680*(2 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (-3840*m2 - 3840*m2*x)*pj[J, x, 5, 6], 
         512*(288 + 278*J + 143*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          3072*(8 + 6*J + 3*J^2)*m2*x*pj[J, x, 5, 5] + 
          7680*m2*pj[J, x, 5, 6], 256*(72 + 86*J + 47*J^2 + 4*J^3 + J^4)*
           pj[J, x, 5, 4] + 1536*(2 + 2*J + J^2)*x*pj[J, x, 5, 5] + 
          768*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{5 + 2*m, -3}, 
      {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(32*(-3 + J)*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*(5 + J)*m2^6)}}, 
      {{{-16*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-48*(-21 + 10*J + 5*J^2)*m2^2 + 16*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-128*(-17 + 2*J + J^2)*m2^2 - 
            16*(-9 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-640*m2^2 + 320*m2^2*x)*pj[J, x, 5, 7] + (-128*m2^2 - 128*m2^2*x)*
           pj[J, x, 5, 8], 16*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 4] + (-48*(-21 + 10*J + 5*J^2)*m2^2 - 
            16*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (128*(-17 + 2*J + J^2)*m2^2 - 16*(-9 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (-640*m2^2 - 320*m2^2*x)*pj[J, x, 5, 7] + 
          (128*m2^2 - 128*m2^2*x)*pj[J, x, 5, 8], 
         (-1 + J)*J*(2 + J)*(3 + J)*(13 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] - 
          3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*pj[J, x, 5, 2] + 
          15*(-17 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] - 
          105*m2^2*x*pj[J, x, 5, 4], 12*(-2 + J)*(4 + J)*(27 - 8*J + 4*J^3 + 
            J^4)*m2^2*pj[J, x, 5, 2] + (24*(-3 + J)*(5 + J)*
             (-9 + 16*J + 8*J^2)*m2^2 - 24*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*
             m2^2*x)*pj[J, x, 5, 3] + (12*(29 + 2*J + J^2)*(-39 + 4*J + 
              2*J^2)*m2^2 - 24*(-27 + 84*J + 46*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (120*(-52 + 6*J + 3*J^2)*m2^2 - 
            120*(25 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         -12*(-2 + J)*(4 + J)*(27 - 8*J + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (24*(-3 + J)*(5 + J)*(-9 + 16*J + 8*J^2)*m2^2 + 
            24*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-12*(29 + 2*J + J^2)*(-39 + 4*J + 2*J^2)*m2^2 - 
            24*(-27 + 84*J + 46*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (120*(-52 + 6*J + 3*J^2)*m2^2 + 120*(25 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         -3360*(7 + 2*J + J^2)*m2^2*pj[J, x, 5, 5] - 3360*m2^2*x*
           pj[J, x, 5, 6], -144*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (32*(-594 - 522*J - 209*J^2 + 52*J^3 + 13*J^4)*
             m2^2 + 144*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (48*(-41 + 78*J + 39*J^2)*m2^2 - 32*(99 + 70*J + 35*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (32*(-15 + 34*J + 17*J^2)*m2^2 + 
            32*(-15 + 34*J + 17*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         -144*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-32*(-594 - 522*J - 209*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            144*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (48*(-41 + 78*J + 39*J^2)*m2^2 + 32*(99 + 70*J + 35*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-32*(-15 + 34*J + 17*J^2)*m2^2 + 
            32*(-15 + 34*J + 17*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + 
            J^4)*m2^2*x*pj[J, x, 5, 2] - 24*(-76 - 50*J - 13*J^2 + 12*J^3 + 
            3*J^4)*m2^2*pj[J, x, 5, 3] + 12*(97 + 162*J + 81*J^2)*m2^2*x*
           pj[J, x, 5, 4] - 3840*m2^2*pj[J, x, 5, 5], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + (4*(-2 + J)*(4 + J)*(-27 + 108*J + 58*J^2 + 
              4*J^3 + J^4)*m2^2 + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 
              4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-24*(-346 - 14*J + 5*J^2 + 12*J^3 + 3*J^4)*m2^2 - 
            24*(-9 + 68*J + 46*J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (180*(-29 + 6*J + 3*J^2)*m2^2 + 60*(41 + 18*J + 9*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5], 
         448*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*J*(2 + J)*m2^2 - 448*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (896*(13 + 2*J + J^2)*m2^2 + 896*J*(2 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -48*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-16*(486 - 490*J - 209*J^2 + 36*J^3 + 9*J^4)*m2^2 + 
            48*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-48*(-453 + 38*J + 19*J^2)*m2^2 + 16*(-81 + 134*J + 67*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (-64*(-122 + 6*J + 3*J^2)*m2^2 + 
            192*(20 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -48*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (16*(486 - 490*J - 209*J^2 + 36*J^3 + 9*J^4)*m2^2 + 
            48*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-48*(-453 + 38*J + 19*J^2)*m2^2 - 16*(-81 + 134*J + 67*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (64*(-122 + 6*J + 3*J^2)*m2^2 + 
            192*(20 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -448*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*J*(2 + J)*m2^2 + 448*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(13 + 2*J + J^2)*m2^2 + 896*J*(2 + J)*m2^2*x)*
           pj[J, x, 5, 6] + (1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + (-4*(-2 + J)*(4 + J)*(-27 + 108*J + 58*J^2 + 
              4*J^3 + J^4)*m2^2 + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 
              4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-24*(-346 - 14*J + 5*J^2 + 12*J^3 + 3*J^4)*m2^2 + 
            24*(-9 + 68*J + 46*J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-180*(-29 + 6*J + 3*J^2)*m2^2 + 60*(41 + 18*J + 9*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         -192*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*J*(2 + J)*m2 + 192*(9 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-384*(13 + 2*J + J^2)*m2 - 384*J*(2 + J)*m2*x)*pj[J, x, 5, 6] + 
          (-768*m2 - 768*m2*x)*pj[J, x, 5, 7], 
         192*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*J*(2 + J)*m2 - 192*(9 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (384*(13 + 2*J + J^2)*m2 - 384*J*(2 + J)*m2*x)*pj[J, x, 5, 6] + 
          (-768*m2 + 768*m2*x)*pj[J, x, 5, 7], 288*(-3 + J)*(5 + J)*m2*
           pj[J, x, 5, 3] + 288*(-1 + J)*(3 + J)*m2*x*pj[J, x, 5, 4] - 
          1440*m2*pj[J, x, 5, 5], 192*(-90 - 58*J - 25*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 4] + (3840*(7 + 2*J + J^2)*m2 - 576*(5 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 5] + (-3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         -192*(-90 - 58*J - 25*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (3840*(7 + 2*J + J^2)*m2 + 576*(5 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         -192*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          192*(27 - 8*J + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 4] - 
          192*(247 + 46*J + 23*J^2)*m2*pj[J, x, 5, 5] - 
          7680*m2*x*pj[J, x, 5, 6], -768*(7 + 2*J + J^2)*pj[J, x, 5, 5] - 
          768*x*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{5 + 2*m, -1}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{3/(7*(-1 + J)*(1 + J)^2*(3 + J)*m2^5), 
        Sqrt[3/2]/(28*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)^2*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {Sqrt[3/2]/(28*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)^2*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 1/(224*(-3 + J)*(-2 + J)*(-1 + J)*
          (1 + J)^2*(3 + J)*(4 + J)*(5 + J)*m2^6)}}, 
      {{{0, 0, (-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] - 3*m2*x*pj[J, x, 5, 2], 
         4*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-20*m2 - 8*m2*x)*
           pj[J, x, 5, 3] + (8*m2 - 8*m2*x)*pj[J, x, 5, 4], 
         -4*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-20*m2 + 8*m2*x)*
           pj[J, x, 5, 3] + (-8*m2 - 8*m2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 4*(5 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 2] - 48*m2*pj[J, x, 5, 3], 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (4*(-11 + 2*J + J^2)*m2 + 
            4*(5 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (-24*m2 - 24*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, -8*(-1 + J)*(3 + J)*m2*
           pj[J, x, 5, 1] + (-4*(-11 + 2*J + J^2)*m2 + 4*(5 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 2] + (-24*m2 + 24*m2*x)*pj[J, x, 5, 3], 0, 0, 
         -16*pj[J, x, 5, 3], 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, -3*(-1 + J)*(3 + J)*(20 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 2] - 105*m2^2*pj[J, x, 5, 3], 
         -40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 + 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 - 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 - 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 + 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (-224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 - 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] - 
          12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x*pj[J, x, 5, 2] - 
          24*(-9 + J)*(11 + J)*m2^2*pj[J, x, 5, 3] - 
          84*m2^2*x*pj[J, x, 5, 4], 36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*
           m2^2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*
             m2^2 - 12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (48*(-33 + 10*J + 5*J^2)*m2^2 + 
            12*(267 + 40*J + 20*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*m2^2 - 
            12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-33 + 10*J + 5*J^2)*m2^2 - 12*(267 + 40*J + 20*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         -224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 + 448*m2*x)*
           pj[J, x, 5, 5] + (-448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 - 448*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         216*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] - 1176*m2*x*pj[J, x, 5, 4], 
         224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (1344*m2 - 2688*m2*x)*
           pj[J, x, 5, 5], -224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (1344*m2 + 2688*m2*x)*pj[J, x, 5, 5], 
         -448*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 224*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 4] - 4032*m2*pj[J, x, 5, 5], -896*pj[J, x, 5, 5], 
         (1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((448*I)*(1 + J)*Sqrt[m2] + (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-448*I)*(1 + J)*Sqrt[m2] + (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (672*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4]}}, 
       {{0, 0, -3*(-1 + J)*(3 + J)*(20 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 2] - 105*m2^2*pj[J, x, 5, 3], 
         -40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 + 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 - 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 - 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 + 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (-224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 - 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] - 
          12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x*pj[J, x, 5, 2] - 
          24*(-9 + J)*(11 + J)*m2^2*pj[J, x, 5, 3] - 
          84*m2^2*x*pj[J, x, 5, 4], 36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*
           m2^2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*
             m2^2 - 12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (48*(-33 + 10*J + 5*J^2)*m2^2 + 
            12*(267 + 40*J + 20*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*m2^2 - 
            12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-33 + 10*J + 5*J^2)*m2^2 - 12*(267 + 40*J + 20*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         -224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 + 448*m2*x)*
           pj[J, x, 5, 5] + (-448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 - 448*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         216*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] - 1176*m2*x*pj[J, x, 5, 4], 
         224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (1344*m2 - 2688*m2*x)*
           pj[J, x, 5, 5], -224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (1344*m2 + 2688*m2*x)*pj[J, x, 5, 5], 
         -448*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 224*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 4] - 4032*m2*pj[J, x, 5, 5], -896*pj[J, x, 5, 5], 
         (-1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-448*I)*(1 + J)*Sqrt[m2] - (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((448*I)*(1 + J)*Sqrt[m2] - (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-672*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4]}, 
        {-784*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (2352*(-143 + 6*J + 3*J^2)*m2^2 + 2352*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(-31 + 2*J + J^2)*m2^2 - 
            784*(87 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-6272*m2^2 + 40768*m2^2*x)*pj[J, x, 5, 7] + 
          (-6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         784*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (2352*(-143 + 6*J + 3*J^2)*m2^2 - 2352*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (6272*(-31 + 2*J + J^2)*m2^2 - 
            784*(87 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-6272*m2^2 - 40768*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         9*(-1 + J)*(3 + J)*(400 + 178*J + 93*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 1] - 9*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*m2^2*
           x*pj[J, x, 5, 2] + 105*(-27 + 26*J + 13*J^2)*m2^2*pj[J, x, 5, 3] - 
          5145*m2^2*x*pj[J, x, 5, 4], 204*(-2 + J)*(4 + J)*
           (159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (456*(-3 + J)*(5 + J)*(201 + 32*J + 16*J^2)*m2^2 - 
            408*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (12*(-105099 + 10406*J + 5339*J^2 + 136*J^3 + 
              34*J^4)*m2^2 - 24*(19197 + 5868*J + 3002*J^2 + 68*J^3 + 17*J^4)*
             m2^2*x)*pj[J, x, 5, 4] + (840*(-76 + 26*J + 13*J^2)*m2^2 - 
            840*(463 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         -204*(-2 + J)*(4 + J)*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (456*(-3 + J)*(5 + J)*(201 + 32*J + 16*J^2)*
             m2^2 + 408*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-12*(-105099 + 10406*J + 5339*J^2 + 136*J^3 + 
              34*J^4)*m2^2 - 24*(19197 + 5868*J + 3002*J^2 + 68*J^3 + 17*J^4)*
             m2^2*x)*pj[J, x, 5, 4] + (840*(-76 + 26*J + 13*J^2)*m2^2 + 
            840*(463 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         23520*(-29 + 2*J + J^2)*m2^2*pj[J, x, 5, 5] - 164640*m2^2*x*
           pj[J, x, 5, 6], 336*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*
           pj[J, x, 5, 3] + (-224*(906 - 106*J - 49*J^2 + 4*J^3 + J^4)*m2^2 - 
            112*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-112*(-211 + 58*J + 29*J^2)*m2^2 - 672*(67 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-224*(97 + 2*J + J^2)*m2^2 - 
            224*(97 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6], 
         336*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (224*(906 - 106*J - 49*J^2 + 4*J^3 + J^4)*m2^2 - 
            112*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-112*(-211 + 58*J + 29*J^2)*m2^2 + 672*(67 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (224*(97 + 2*J + J^2)*m2^2 - 224*(97 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6], -72*(-1 + J)*(3 + J)*
           (309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*pj[J, x, 5, 1] + 
          36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 148*J^4 + 6*J^5 + J^6)*
           m2^2*x*pj[J, x, 5, 2] - 72*(-18726 + 1894*J + 1111*J^2 + 164*J^3 + 
            41*J^4)*m2^2*pj[J, x, 5, 3] + 252*(2021 + 298*J + 149*J^2)*m2^2*x*
           pj[J, x, 5, 4] - 188160*m2^2*pj[J, x, 5, 5], 
         -72*(-1 + J)*(3 + J)*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(2041 + 564*J + 286*J^2 + 
              4*J^3 + J^4)*m2^2 + 36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 
              148*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-10896 + 1570*J + 853*J^2 + 68*J^3 + 17*J^4)*m2^2 - 
            72*(4091 + 1976*J + 1056*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (420*(-137 + 78*J + 39*J^2)*m2^2 + 
            1260*(253 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 5], 
         -3136*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (37632*(-36 + 2*J + J^2)*m2^2 + 9408*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(-43 + 2*J + J^2)*m2^2 - 
            6272*(48 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -4368*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-8286 + 54*J + 79*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            1456*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*(-2519 + 194*J + 97*J^2)*m2^2 + 
            336*(2091 + 382*J + 191*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*(-174 + 26*J + 13*J^2)*m2^2 + 448*(1100 + 26*J + 13*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (-87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -4368*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (336*(-8286 + 54*J + 79*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            1456*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*(-2519 + 194*J + 97*J^2)*m2^2 - 
            336*(2091 + 382*J + 191*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (448*(-174 + 26*J + 13*J^2)*m2^2 + 448*(1100 + 26*J + 13*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (-87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         3136*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (37632*(-36 + 2*J + J^2)*m2^2 - 9408*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (6272*(-43 + 2*J + J^2)*m2^2 - 
            6272*(48 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -72*(-1 + J)*(3 + J)*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*
           pj[J, x, 5, 1] + (-36*(-2 + J)*(4 + J)*(2041 + 564*J + 286*J^2 + 
              4*J^3 + J^4)*m2^2 + 36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 
              148*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-10896 + 1570*J + 853*J^2 + 68*J^3 + 17*J^4)*m2^2 + 
            72*(4091 + 1976*J + 1056*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-420*(-137 + 78*J + 39*J^2)*m2^2 + 
            1260*(253 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         1344*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-16128*(-36 + 2*J + J^2)*m2 - 4032*(11 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 5] + (2688*(-43 + 2*J + J^2)*m2 + 
            2688*(48 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (-37632*m2 - 37632*m2*x)*pj[J, x, 5, 7], 
         -1344*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-16128*(-36 + 2*J + J^2)*m2 + 4032*(11 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 5] + (-2688*(-43 + 2*J + J^2)*m2 + 
            2688*(48 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (-37632*m2 + 37632*m2*x)*pj[J, x, 5, 7], 
         -288*(-3 + J)*(5 + J)*(87 + 8*J + 4*J^2)*m2*pj[J, x, 5, 3] + 
          14112*(9 + 2*J + J^2)*m2*x*pj[J, x, 5, 4] - 
          70560*m2*pj[J, x, 5, 5], -1344*(-1158 + 46*J + 27*J^2 + 4*J^3 + 
            J^4)*m2*pj[J, x, 5, 4] + (-26880*(-29 + 2*J + J^2)*m2 + 
            1344*(303 + 38*J + 19*J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         1344*(-1158 + 46*J + 27*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-26880*(-29 + 2*J + J^2)*m2 - 1344*(303 + 38*J + 19*J^2)*m2*x)*
           pj[J, x, 5, 5] + (188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         4032*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2*pj[J, x, 5, 3] - 
          1344*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 4] + 
          4032*(-307 + 26*J + 13*J^2)*m2*pj[J, x, 5, 5] - 
          376320*m2*x*pj[J, x, 5, 6], 5376*(-29 + 2*J + J^2)*pj[J, x, 5, 5] - 
          37632*x*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{5 + 2*m, 1}, 
      {GGGG[5], s, 1 + (2*t)/s}, {{3/(7*(-1 + J)*(1 + J)^2*(3 + J)*m2^5), 
        Sqrt[3/2]/(28*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)^2*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6)}, 
       {Sqrt[3/2]/(28*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)^2*(3 + J)*
          Sqrt[4 + J]*Sqrt[5 + J]*m2^6), 1/(224*(-3 + J)*(-2 + J)*(-1 + J)*
          (1 + J)^2*(3 + J)*(4 + J)*(5 + J)*m2^6)}}, 
      {{{0, 0, (-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] - 3*m2*x*pj[J, x, 5, 2], 
         4*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-20*m2 - 8*m2*x)*
           pj[J, x, 5, 3] + (8*m2 - 8*m2*x)*pj[J, x, 5, 4], 
         -4*(-5 + 2*J + J^2)*m2*pj[J, x, 5, 2] + (-20*m2 + 8*m2*x)*
           pj[J, x, 5, 3] + (-8*m2 - 8*m2*x)*pj[J, x, 5, 4], 0, 0, 0, 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + 4*(5 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 2] - 48*m2*pj[J, x, 5, 3], 
         -8*(-1 + J)*(3 + J)*m2*pj[J, x, 5, 1] + (4*(-11 + 2*J + J^2)*m2 + 
            4*(5 + 2*J + J^2)*m2*x)*pj[J, x, 5, 2] + (-24*m2 - 24*m2*x)*
           pj[J, x, 5, 3], 0, 0, 0, 0, -8*(-1 + J)*(3 + J)*m2*
           pj[J, x, 5, 1] + (-4*(-11 + 2*J + J^2)*m2 + 4*(5 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 2] + (-24*m2 + 24*m2*x)*pj[J, x, 5, 3], 0, 0, 
         -16*pj[J, x, 5, 3], 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, -3*(-1 + J)*(3 + J)*(20 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 2] - 105*m2^2*pj[J, x, 5, 3], 
         -40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 + 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 - 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 - 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 + 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (-224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 - 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] - 
          12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x*pj[J, x, 5, 2] - 
          24*(-9 + J)*(11 + J)*m2^2*pj[J, x, 5, 3] - 
          84*m2^2*x*pj[J, x, 5, 4], 36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*
           m2^2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*
             m2^2 - 12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (48*(-33 + 10*J + 5*J^2)*m2^2 + 
            12*(267 + 40*J + 20*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*m2^2 - 
            12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-33 + 10*J + 5*J^2)*m2^2 - 12*(267 + 40*J + 20*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         -224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 + 448*m2*x)*
           pj[J, x, 5, 5] + (-448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 - 448*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         216*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] - 1176*m2*x*pj[J, x, 5, 4], 
         224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (1344*m2 - 2688*m2*x)*
           pj[J, x, 5, 5], -224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (1344*m2 + 2688*m2*x)*pj[J, x, 5, 5], 
         -448*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 224*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 4] - 4032*m2*pj[J, x, 5, 5], -896*pj[J, x, 5, 5], 
         (-1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-448*I)*(1 + J)*Sqrt[m2] - (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((448*I)*(1 + J)*Sqrt[m2] - (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (-672*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4]}}, 
       {{0, 0, -3*(-1 + J)*(3 + J)*(20 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] + 
          30*(6 + 2*J + J^2)*m2^2*x*pj[J, x, 5, 2] - 105*m2^2*pj[J, x, 5, 3], 
         -40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 + 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (-80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 + 840*m2^2*x)*pj[J, x, 5, 5], 
         40*(-2 + J)*(4 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 2] + 
          (-500*(-3 + J)*(5 + J)*m2^2 - 120*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (80*(-3 + J)*(5 + J)*m2^2 + 
            20*(129 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-840*m2^2 - 840*m2^2*x)*pj[J, x, 5, 5], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 + 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (-224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (224*(-4 + J)*(6 + J)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-112*m2^2 - 1120*m2^2*x)*pj[J, x, 5, 5] + 
          (224*m2^2 - 224*m2^2*x)*pj[J, x, 5, 6], 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] - 
          12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x*pj[J, x, 5, 2] - 
          24*(-9 + J)*(11 + J)*m2^2*pj[J, x, 5, 3] - 
          84*m2^2*x*pj[J, x, 5, 4], 36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*
           m2^2*pj[J, x, 5, 1] + (-12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*
             m2^2 - 12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 2] + (48*(-33 + 10*J + 5*J^2)*m2^2 + 
            12*(267 + 40*J + 20*J^2)*m2^2*x)*pj[J, x, 5, 3] + 
          (-1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 0, 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 
         224*(-3 + J)*(5 + J)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-19 + 2*J + J^2)*m2^2 - 112*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*m2^2 - 448*m2^2*x)*pj[J, x, 5, 6], 0, 
         36*(-1 + J)*(3 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 1] + 
          (12*(-2 + J)*(4 + J)*(66 + 2*J + J^2)*m2^2 - 
            12*(93 + 92*J + 50*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (48*(-33 + 10*J + 5*J^2)*m2^2 - 12*(267 + 40*J + 20*J^2)*m2^2*x)*
           pj[J, x, 5, 3] + (1260*m2^2 - 1260*m2^2*x)*pj[J, x, 5, 4], 
         -224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 + 448*m2*x)*
           pj[J, x, 5, 5] + (-448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         224*(-9 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (-2016*m2 - 448*m2*x)*
           pj[J, x, 5, 5] + (448*m2 - 448*m2*x)*pj[J, x, 5, 6], 
         216*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] - 1176*m2*x*pj[J, x, 5, 4], 
         224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + (1344*m2 - 2688*m2*x)*
           pj[J, x, 5, 5], -224*(-39 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (1344*m2 + 2688*m2*x)*pj[J, x, 5, 5], 
         -448*(-3 + J)*(5 + J)*m2*pj[J, x, 5, 3] + 224*(9 + 2*J + J^2)*m2*x*
           pj[J, x, 5, 4] - 4032*m2*pj[J, x, 5, 5], -896*pj[J, x, 5, 5], 
         (1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((448*I)*(1 + J)*Sqrt[m2] + (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (1344*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4] + 
          ((-448*I)*(1 + J)*Sqrt[m2] + (448*I)*(1 + J)*Sqrt[m2]*x)*
           pj[J, x, 5, 5], (672*I)*(1 + J)*Sqrt[m2]*pj[J, x, 5, 4]}, 
        {-784*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (2352*(-143 + 6*J + 3*J^2)*m2^2 + 2352*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(-31 + 2*J + J^2)*m2^2 - 
            784*(87 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-6272*m2^2 + 40768*m2^2*x)*pj[J, x, 5, 7] + 
          (-6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         784*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (2352*(-143 + 6*J + 3*J^2)*m2^2 - 2352*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (6272*(-31 + 2*J + J^2)*m2^2 - 
            784*(87 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-6272*m2^2 - 40768*m2^2*x)*pj[J, x, 5, 7] + 
          (6272*m2^2 - 6272*m2^2*x)*pj[J, x, 5, 8], 
         9*(-1 + J)*(3 + J)*(400 + 178*J + 93*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 1] - 9*(1200 + 898*J + 517*J^2 + 68*J^3 + 17*J^4)*m2^2*
           x*pj[J, x, 5, 2] + 105*(-27 + 26*J + 13*J^2)*m2^2*pj[J, x, 5, 3] - 
          5145*m2^2*x*pj[J, x, 5, 4], 204*(-2 + J)*(4 + J)*
           (159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (456*(-3 + J)*(5 + J)*(201 + 32*J + 16*J^2)*m2^2 - 
            408*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (12*(-105099 + 10406*J + 5339*J^2 + 136*J^3 + 
              34*J^4)*m2^2 - 24*(19197 + 5868*J + 3002*J^2 + 68*J^3 + 17*J^4)*
             m2^2*x)*pj[J, x, 5, 4] + (840*(-76 + 26*J + 13*J^2)*m2^2 - 
            840*(463 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         -204*(-2 + J)*(4 + J)*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 2] + (456*(-3 + J)*(5 + J)*(201 + 32*J + 16*J^2)*
             m2^2 + 408*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-12*(-105099 + 10406*J + 5339*J^2 + 136*J^3 + 
              34*J^4)*m2^2 - 24*(19197 + 5868*J + 3002*J^2 + 68*J^3 + 17*J^4)*
             m2^2*x)*pj[J, x, 5, 4] + (840*(-76 + 26*J + 13*J^2)*m2^2 + 
            840*(463 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 6], 
         23520*(-29 + 2*J + J^2)*m2^2*pj[J, x, 5, 5] - 164640*m2^2*x*
           pj[J, x, 5, 6], 336*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*
           pj[J, x, 5, 3] + (-224*(906 - 106*J - 49*J^2 + 4*J^3 + J^4)*m2^2 - 
            112*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-112*(-211 + 58*J + 29*J^2)*m2^2 - 672*(67 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-224*(97 + 2*J + J^2)*m2^2 - 
            224*(97 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6], 
         336*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (224*(906 - 106*J - 49*J^2 + 4*J^3 + J^4)*m2^2 - 
            112*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-112*(-211 + 58*J + 29*J^2)*m2^2 + 672*(67 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (224*(97 + 2*J + J^2)*m2^2 - 224*(97 + 2*J + J^2)*
             m2^2*x)*pj[J, x, 5, 6], -72*(-1 + J)*(3 + J)*
           (309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*pj[J, x, 5, 1] + 
          36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 148*J^4 + 6*J^5 + J^6)*
           m2^2*x*pj[J, x, 5, 2] - 72*(-18726 + 1894*J + 1111*J^2 + 164*J^3 + 
            41*J^4)*m2^2*pj[J, x, 5, 3] + 252*(2021 + 298*J + 149*J^2)*m2^2*x*
           pj[J, x, 5, 4] - 188160*m2^2*pj[J, x, 5, 5], 
         -72*(-1 + J)*(3 + J)*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*
           pj[J, x, 5, 1] + (36*(-2 + J)*(4 + J)*(2041 + 564*J + 286*J^2 + 
              4*J^3 + J^4)*m2^2 + 36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 
              148*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-10896 + 1570*J + 853*J^2 + 68*J^3 + 17*J^4)*m2^2 - 
            72*(4091 + 1976*J + 1056*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (420*(-137 + 78*J + 39*J^2)*m2^2 + 
            1260*(253 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 - 82320*m2^2*x)*pj[J, x, 5, 5], 
         -3136*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (37632*(-36 + 2*J + J^2)*m2^2 + 9408*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-6272*(-43 + 2*J + J^2)*m2^2 - 
            6272*(48 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -4368*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (-336*(-8286 + 54*J + 79*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            1456*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*(-2519 + 194*J + 97*J^2)*m2^2 + 
            336*(2091 + 382*J + 191*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-448*(-174 + 26*J + 13*J^2)*m2^2 + 448*(1100 + 26*J + 13*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (-87808*m2^2 + 87808*m2^2*x)*pj[J, x, 5, 7], 
         -4368*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] + 
          (336*(-8286 + 54*J + 79*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            1456*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (-784*(-2519 + 194*J + 97*J^2)*m2^2 - 
            336*(2091 + 382*J + 191*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (448*(-174 + 26*J + 13*J^2)*m2^2 + 448*(1100 + 26*J + 13*J^2)*m2^2*
             x)*pj[J, x, 5, 6] + (-87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         3136*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2^2*pj[J, x, 5, 4] + 
          (37632*(-36 + 2*J + J^2)*m2^2 - 9408*(11 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (6272*(-43 + 2*J + J^2)*m2^2 - 
            6272*(48 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (87808*m2^2 - 87808*m2^2*x)*pj[J, x, 5, 7], 
         -72*(-1 + J)*(3 + J)*(309 + 346*J + 205*J^2 + 32*J^3 + 8*J^4)*m2^2*
           pj[J, x, 5, 1] + (-36*(-2 + J)*(4 + J)*(2041 + 564*J + 286*J^2 + 
              4*J^3 + J^4)*m2^2 + 36*(1818 + 2754*J + 1921*J^2 + 552*J^3 + 
              148*J^4 + 6*J^5 + J^6)*m2^2*x)*pj[J, x, 5, 2] + 
          (-72*(-10896 + 1570*J + 853*J^2 + 68*J^3 + 17*J^4)*m2^2 + 
            72*(4091 + 1976*J + 1056*J^2 + 68*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 5, 3] + (-420*(-137 + 78*J + 39*J^2)*m2^2 + 
            1260*(253 + 26*J + 13*J^2)*m2^2*x)*pj[J, x, 5, 4] + 
          (-82320*m2^2 + 82320*m2^2*x)*pj[J, x, 5, 5], 
         1344*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-16128*(-36 + 2*J + J^2)*m2 - 4032*(11 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 5] + (2688*(-43 + 2*J + J^2)*m2 + 
            2688*(48 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (-37632*m2 - 37632*m2*x)*pj[J, x, 5, 7], 
         -1344*(-23 + 2*J + J^2)*(6 + 2*J + J^2)*m2*pj[J, x, 5, 4] + 
          (-16128*(-36 + 2*J + J^2)*m2 + 4032*(11 + 6*J + 3*J^2)*m2*x)*
           pj[J, x, 5, 5] + (-2688*(-43 + 2*J + J^2)*m2 + 
            2688*(48 + 2*J + J^2)*m2*x)*pj[J, x, 5, 6] + 
          (-37632*m2 + 37632*m2*x)*pj[J, x, 5, 7], 
         -288*(-3 + J)*(5 + J)*(87 + 8*J + 4*J^2)*m2*pj[J, x, 5, 3] + 
          14112*(9 + 2*J + J^2)*m2*x*pj[J, x, 5, 4] - 
          70560*m2*pj[J, x, 5, 5], -1344*(-1158 + 46*J + 27*J^2 + 4*J^3 + 
            J^4)*m2*pj[J, x, 5, 4] + (-26880*(-29 + 2*J + J^2)*m2 + 
            1344*(303 + 38*J + 19*J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         1344*(-1158 + 46*J + 27*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-26880*(-29 + 2*J + J^2)*m2 - 1344*(303 + 38*J + 19*J^2)*m2*x)*
           pj[J, x, 5, 5] + (188160*m2 + 188160*m2*x)*pj[J, x, 5, 6], 
         4032*(-3 + J)*(5 + J)*(11 + 6*J + 3*J^2)*m2*pj[J, x, 5, 3] - 
          1344*(159 + 128*J + 68*J^2 + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 4] + 
          4032*(-307 + 26*J + 13*J^2)*m2*pj[J, x, 5, 5] - 
          376320*m2*x*pj[J, x, 5, 6], 5376*(-29 + 2*J + J^2)*pj[J, x, 5, 5] - 
          37632*x*pj[J, x, 5, 6], 0, 0, 0}}}], exchange[{5 + 2*m, 3}, 
      {GGGG[5], s, 1 + (2*t)/s}, 
      {{1/(32*(-3 + J)*(-1 + J)*J*(1 + J)^2*(2 + J)*(3 + J)*(5 + J)*m2^6)}}, 
      {{{-16*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (-48*(-21 + 10*J + 5*J^2)*m2^2 + 16*(9 + 2*J + J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-128*(-17 + 2*J + J^2)*m2^2 - 
            16*(-9 + 8*J + 4*J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-640*m2^2 + 320*m2^2*x)*pj[J, x, 5, 7] + (-128*m2^2 - 128*m2^2*x)*
           pj[J, x, 5, 8], 16*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*
           pj[J, x, 5, 4] + (-48*(-21 + 10*J + 5*J^2)*m2^2 - 
            16*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (128*(-17 + 2*J + J^2)*m2^2 - 16*(-9 + 8*J + 4*J^2)*m2^2*x)*
           pj[J, x, 5, 6] + (-640*m2^2 - 320*m2^2*x)*pj[J, x, 5, 7] + 
          (128*m2^2 - 128*m2^2*x)*pj[J, x, 5, 8], 
         (-1 + J)*J*(2 + J)*(3 + J)*(13 + 2*J + J^2)*m2^2*pj[J, x, 5, 1] - 
          3*J*(2 + J)*(11 + 6*J + 3*J^2)*m2^2*x*pj[J, x, 5, 2] + 
          15*(-17 + 6*J + 3*J^2)*m2^2*pj[J, x, 5, 3] - 
          105*m2^2*x*pj[J, x, 5, 4], 12*(-2 + J)*(4 + J)*(27 - 8*J + 4*J^3 + 
            J^4)*m2^2*pj[J, x, 5, 2] + (24*(-3 + J)*(5 + J)*
             (-9 + 16*J + 8*J^2)*m2^2 - 24*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*
             m2^2*x)*pj[J, x, 5, 3] + (12*(29 + 2*J + J^2)*(-39 + 4*J + 
              2*J^2)*m2^2 - 24*(-27 + 84*J + 46*J^2 + 4*J^3 + J^4)*m2^2*x)*
           pj[J, x, 5, 4] + (120*(-52 + 6*J + 3*J^2)*m2^2 - 
            120*(25 + 6*J + 3*J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         -12*(-2 + J)*(4 + J)*(27 - 8*J + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 2] + 
          (24*(-3 + J)*(5 + J)*(-9 + 16*J + 8*J^2)*m2^2 + 
            24*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-12*(29 + 2*J + J^2)*(-39 + 4*J + 2*J^2)*m2^2 - 
            24*(-27 + 84*J + 46*J^2 + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (120*(-52 + 6*J + 3*J^2)*m2^2 + 120*(25 + 6*J + 3*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 6], 
         -3360*(7 + 2*J + J^2)*m2^2*pj[J, x, 5, 5] - 3360*m2^2*x*
           pj[J, x, 5, 6], -144*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*
           pj[J, x, 5, 3] + (32*(-594 - 522*J - 209*J^2 + 52*J^3 + 13*J^4)*
             m2^2 + 144*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (48*(-41 + 78*J + 39*J^2)*m2^2 - 32*(99 + 70*J + 35*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (32*(-15 + 34*J + 17*J^2)*m2^2 + 
            32*(-15 + 34*J + 17*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         -144*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-32*(-594 - 522*J - 209*J^2 + 52*J^3 + 13*J^4)*m2^2 + 
            144*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (48*(-41 + 78*J + 39*J^2)*m2^2 + 32*(99 + 70*J + 35*J^2)*m2^2*x)*
           pj[J, x, 5, 5] + (-32*(-15 + 34*J + 17*J^2)*m2^2 + 
            32*(-15 + 34*J + 17*J^2)*m2^2*x)*pj[J, x, 5, 6], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 4*J^3 + 
            J^4)*m2^2*x*pj[J, x, 5, 2] - 24*(-76 - 50*J - 13*J^2 + 12*J^3 + 
            3*J^4)*m2^2*pj[J, x, 5, 3] + 12*(97 + 162*J + 81*J^2)*m2^2*x*
           pj[J, x, 5, 4] - 3840*m2^2*pj[J, x, 5, 5], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + (4*(-2 + J)*(4 + J)*(-27 + 108*J + 58*J^2 + 
              4*J^3 + J^4)*m2^2 + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 
              4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-24*(-346 - 14*J + 5*J^2 + 12*J^3 + 3*J^4)*m2^2 - 
            24*(-9 + 68*J + 46*J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (180*(-29 + 6*J + 3*J^2)*m2^2 + 60*(41 + 18*J + 9*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-1680*m2^2 - 1680*m2^2*x)*pj[J, x, 5, 5], 
         448*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*J*(2 + J)*m2^2 - 448*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (896*(13 + 2*J + J^2)*m2^2 + 896*J*(2 + J)*m2^2*x)*pj[J, x, 5, 6] + 
          (1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -48*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (-16*(486 - 490*J - 209*J^2 + 36*J^3 + 9*J^4)*m2^2 + 
            48*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-48*(-453 + 38*J + 19*J^2)*m2^2 + 16*(-81 + 134*J + 67*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (-64*(-122 + 6*J + 3*J^2)*m2^2 + 
            192*(20 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 + 1792*m2^2*x)*pj[J, x, 5, 7], 
         -48*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2^2*pj[J, x, 5, 3] + 
          (16*(486 - 490*J - 209*J^2 + 36*J^3 + 9*J^4)*m2^2 + 
            48*(27 - 8*J + 4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 4] + 
          (-48*(-453 + 38*J + 19*J^2)*m2^2 - 16*(-81 + 134*J + 67*J^2)*m2^2*
             x)*pj[J, x, 5, 5] + (64*(-122 + 6*J + 3*J^2)*m2^2 + 
            192*(20 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 6] + 
          (-1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -448*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2^2*pj[J, x, 5, 4] + 
          (5376*J*(2 + J)*m2^2 + 448*(9 + 2*J + J^2)*m2^2*x)*pj[J, x, 5, 5] + 
          (-896*(13 + 2*J + J^2)*m2^2 + 896*J*(2 + J)*m2^2*x)*
           pj[J, x, 5, 6] + (1792*m2^2 - 1792*m2^2*x)*pj[J, x, 5, 7], 
         -8*(-1 + J)*(3 + J)*(27 - 34*J - J^2 + 16*J^3 + 4*J^4)*m2^2*
           pj[J, x, 5, 1] + (-4*(-2 + J)*(4 + J)*(-27 + 108*J + 58*J^2 + 
              4*J^3 + J^4)*m2^2 + 4*(-1 + J)*(3 + J)*(-18 + 62*J + 35*J^2 + 
              4*J^3 + J^4)*m2^2*x)*pj[J, x, 5, 2] + 
          (-24*(-346 - 14*J + 5*J^2 + 12*J^3 + 3*J^4)*m2^2 + 
            24*(-9 + 68*J + 46*J^2 + 12*J^3 + 3*J^4)*m2^2*x)*pj[J, x, 5, 3] + 
          (-180*(-29 + 6*J + 3*J^2)*m2^2 + 60*(41 + 18*J + 9*J^2)*m2^2*x)*
           pj[J, x, 5, 4] + (-1680*m2^2 + 1680*m2^2*x)*pj[J, x, 5, 5], 
         -192*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*J*(2 + J)*m2 + 192*(9 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (-384*(13 + 2*J + J^2)*m2 - 384*J*(2 + J)*m2*x)*pj[J, x, 5, 6] + 
          (-768*m2 - 768*m2*x)*pj[J, x, 5, 7], 
         192*(-54 - 26*J - 9*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (-2304*J*(2 + J)*m2 - 192*(9 + 2*J + J^2)*m2*x)*pj[J, x, 5, 5] + 
          (384*(13 + 2*J + J^2)*m2 - 384*J*(2 + J)*m2*x)*pj[J, x, 5, 6] + 
          (-768*m2 + 768*m2*x)*pj[J, x, 5, 7], 288*(-3 + J)*(5 + J)*m2*
           pj[J, x, 5, 3] + 288*(-1 + J)*(3 + J)*m2*x*pj[J, x, 5, 4] - 
          1440*m2*pj[J, x, 5, 5], 192*(-90 - 58*J - 25*J^2 + 4*J^3 + J^4)*m2*
           pj[J, x, 5, 4] + (3840*(7 + 2*J + J^2)*m2 - 576*(5 + 2*J + J^2)*m2*
             x)*pj[J, x, 5, 5] + (-3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         -192*(-90 - 58*J - 25*J^2 + 4*J^3 + J^4)*m2*pj[J, x, 5, 4] + 
          (3840*(7 + 2*J + J^2)*m2 + 576*(5 + 2*J + J^2)*m2*x)*
           pj[J, x, 5, 5] + (3840*m2 + 3840*m2*x)*pj[J, x, 5, 6], 
         -192*(-3 + J)*(5 + J)*(9 + 2*J + J^2)*m2*pj[J, x, 5, 3] + 
          192*(27 - 8*J + 4*J^3 + J^4)*m2*x*pj[J, x, 5, 4] - 
          192*(247 + 46*J + 23*J^2)*m2*pj[J, x, 5, 5] - 
          7680*m2*x*pj[J, x, 5, 6], -768*(7 + 2*J + J^2)*pj[J, x, 5, 5] - 
          768*x*pj[J, x, 5, 6], 0, 0, 0}}}]}
 
sumrules[bkimp[GGGG[5], 2]] = {(2*m2 - p2)*M[GGGG[5], {2, SUSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[5], {7, FULLSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[5], {1, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[5], {5, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[5], {6, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[5], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[5], {3, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[5], {3, SUSYM}, ust][s, -t][p2], 
     M[GGGG[5], {6, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[5], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[5], {4, NOSYM}][s, -t][p2] - M[GGGG[5], {4, NOSYM}, uts][s, -t][
       p2], (-4*p2^3*Derivative[1][M[GGGG[5], {5, SUSYM}][s, -t]][0])/
       (3*m2^3) + (2*p2^3*Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][
         0])/(3*m2^3) + (2*p2^3*Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, 
           -t]][0])/(3*m2^3) - (2*p2^3*M[GGGG[5], {5, SUSYM}][s, -t][0])/
       m2^4 + ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - ((m2^4 - 2*m2*p2^3 + 2*p2^4)*
        M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/(m2^4*(m2 - p2)) - 
      M[GGGG[5], {5, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-2*(2*m2^2 - p2^2)*M[GGGG[5], {2, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/
       (m2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, tus][s, -t][p2])/
       (m2*(m2 - p2)) - (p2*M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*(2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - M[GGGG[5], {4, NOSYM}][s, -t][0]/(m2 + p2) + 
      (2*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2 - p2) + 
      (2*M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2 + p2) - 
      M[GGGG[5], {4, NOSYM}, sut][s, -t][0]/(m2 + p2) + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][0]/(m2 - p2) - 
      M[GGGG[5], {4, NOSYM}, uts][s, -t][0]/(m2 - p2), 
     -(M[GGGG[5], {4, NOSYM}][s, -t][0]/(m2*(m2 + p2))) + 
      M[GGGG[5], {4, NOSYM}, sut][s, -t][0]/(m2*(m2 + p2)) + 
      M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[5], {4, NOSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[5], {4, NOSYM}, uts][s, -t][0]/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (2*m2 - p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][p2] + 
      (-2*m2 + p2)*M[GGGG[5], {8, SUODD}, ust][s, -t][p2], 
     M[GGGG[5], {8, SUODD}][s, -t][p2]}
 
sumrules[bkimp[GGGG[5], 3]] = {M[GGGG[5], {1, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[5], {1, SUSYM}, ust][s, -t][p2], 
     M[GGGG[5], {4, NOSYM}, sut][s, -t][p2] - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][p2], 
     M[GGGG[5], {5, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[5], {5, SUSYM}, ust][s, -t][p2], 
     (-2*Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[5], {2, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[5], {2, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[5], {2, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[5], {2, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^2*M[GGGG[5], {3, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^3, 
     (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^2 + 
      ((m2 - p2)*p2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/
       (m2^3*(m2 + p2)) - (p2^3*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) - ((2*m2^3 + p2^3)*M[GGGG[5], {4, NOSYM}, ust][s, -t][
         0])/(m2^3*(m2 + p2)) - 
      (p2*(m2 + p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[2][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[3][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/(3*m2) + 
      (p2^3*Derivative[3][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/(3*m2) + 
      ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[5], {6, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[5], {6, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     -(Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     M[GGGG[5], {8, SUODD}, tus][s, -t][p2] + 
      M[GGGG[5], {8, SUODD}, ust][s, -t][p2]}
 
sumrules[bkimp[GGGG[5], 4]] = {(-2*p2^2*M[GGGG[5], {2, SUSYM}][s, -t][0])/
       m2^3 + ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - (p2^3*M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/
       (m2^3*(m2 + p2)), (-2*p2^2*M[GGGG[5], {7, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {7, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^2*(m2^2 + 2*p2^2)*Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, 
            -t]][0])/m2^4) + ((m2 - p2)*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^4*Derivative[2][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^4*Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^6*M[GGGG[5], {1, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^4 - 2*m2^3*p2 - 2*m2^2*p2^2 - 2*m2*p2^3 - 2*p2^4)*
        M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[5], {1, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^3 + 
      ((m2 - p2)*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       m2^3 - (p2^2*(m2 + p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, 
           -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^3 - 
      (p2^2*(2*m2^2 - 3*m2*p2 + 2*p2^2)*M[GGGG[5], {4, NOSYM}][s, -t][0])/
       (m2^4*(m2 - p2)) + ((m2 - p2)*p2*(m2 + 2*p2)*
        M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^4*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/(m2^4*(m2 - p2)) - 
      (p2^4*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/(m2^4*(m2 + p2)) - 
      (p2*(m2^2 + m2*p2 + p2^2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*(2*m2^2 - p2^2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/
       (m2^4*(m2 + p2)), 
     -((p2^2*Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][0])/m2^2) + 
      (p2^2*Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^4*M[GGGG[5], {5, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^2 - 2*m2*p2 - 2*p2^2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[5], {5, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*p2^2*M[GGGG[5], {6, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) - (p2^2*M[GGGG[5], {6, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[5], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (-2*p2^3*M[GGGG[5], {3, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[5], {3, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[5], {3, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2*M[GGGG[5], {6, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[5], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[5], {6, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[5], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[5], {6, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^3 - 
      (p2*(m2 + p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       m2^3 + ((m2 - p2)*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][
         0])/m2^3 + (p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][
         0])/m2^3 + (p2*(m2 + 2*p2)*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^4 + 
      M[GGGG[5], {4, NOSYM}][s, -t][p2]/(m2*(m2 - p2)) - 
      (p2*(2*m2^2 + m2*p2 - 2*p2^2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       (m2^4*(m2 - p2)) + (p2^3*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2^3*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - (p2^3*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2*(m2 + p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][
         0])/m2^4 - M[GGGG[5], {4, NOSYM}, uts][s, -t][p2]/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (-2*p2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[5], {2, SUSYM}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[5], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) - 
      ((4*m2^3 - 2*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[5], {2, SUSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      (3*p2*M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[5], {2, SUSYM}, ust][s, 
          -t][0])/(m2^3*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
        (m2^2*(m2 + p2))) + 
      (2*p2*Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) + (2*p2*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 + p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (m2^2*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, 
           -t]][0])/(m2^2*(m2 - p2)) - 
      (2*(2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^3 + 
      (2*(3*m2 - 2*p2)*p2*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (2*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2])/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tus][s, -t][
         p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)^2) - ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][
         0])/(m2^2*(m2 - p2)^2), Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][
        0]/(m2^2*(m2 + p2)) - Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, 
          -t]][0]/(m2^2*(m2 + p2)) - 
      Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0]/(m2^2*(m2 - p2)) + 
      Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0]/(m2^2*(m2 - p2)) + 
      (2*M[GGGG[5], {4, NOSYM}][s, -t][0])/(m2^3*(m2 + p2)) - 
      (2*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/(m2^3*(m2 + p2)) + 
      M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[5], {4, NOSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][0]/(m2^2*(m2 - p2)^2) + 
      M[GGGG[5], {4, NOSYM}, uts][s, -t][0]/(m2^2*(m2 - p2)^2), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/
        (m2^3*(m2 - p2)^2)) - Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, 
          -t]][0]/(m2^3*(m2 + p2)) - 
      Derivative[2][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0]/
       (2*m2^2*(m2 - p2)) - Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, -t]][
        0]/(2*m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/(m2^3*(m2 - p2)^3), 
     (2*p2^3*M[GGGG[5], {8, SUODD}][s, -t][0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (p2*(3*m2 + 2*p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - ((3*m2 - 2*p2)*p2*
        M[GGGG[5], {8, SUODD}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      ((2*m2 - p2)*M[GGGG[5], {8, SUODD}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     M[GGGG[5], {8, SUODD}][s, -t][p2]/(m2*(m2 - p2)) + 
      M[GGGG[5], {8, SUODD}, tus][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[5], {8, SUODD}, ust][s, -t][0]/(m2*(m2 + p2))}
 
sumrules[bkimp[GGGG[5], 5]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^3*Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^5*M[GGGG[5], {1, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^3 - 2*m2*p2^2 - 2*p2^3)*M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[5], {1, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[5], {1, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[5], {1, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -((p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][
          0])/m2^4) + (2*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^4 + 
      (p2^2*(2*m2 + p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       m2^4 + (p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       m2^4 + (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^3) + (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^3) - (p2^2*(2*m2^2 + 2*m2*p2 - 3*p2^2)*
        M[GGGG[5], {4, NOSYM}][s, -t][0])/(m2^5*(m2 - p2)) + 
      (p2*(m2^2 + 3*m2*p2 + 3*p2^2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       m2^5 + M[GGGG[5], {4, NOSYM}, sut][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^4*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/(m2^5*(m2 - p2)) - 
      (p2^4*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      (p2*(m2^2 + 3*m2*p2 + p2^2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/
       m2^5 - M[GGGG[5], {4, NOSYM}, ust][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*(2*m2^2 + 2*m2*p2 + p2^2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/
       (m2^5*(m2 + p2)), (-2*p2^3*M[GGGG[5], {5, SUSYM}][s, -t][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[5], {5, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[5], {5, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[5], {5, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[5], {5, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*
         Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
        (m2^4*(m2 - p2)*(m2 + p2))) + 
      (p2^2*Derivative[1][M[GGGG[5], {2, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[5], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*Derivative[2][M[GGGG[5], {2, SUSYM}][s, -t]][0])/m2^3 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[5], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[5], {2, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[5], {2, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[5], {2, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (2*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^4 + 
      (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (4*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][
           s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^3 - 
      (p2^2*(4*m2^3 - 8*m2^2*p2 + 10*m2*p2^2 - 5*p2^3)*
        M[GGGG[5], {3, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      (6*p2^2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^5 + 
      (p2*(m2^2 - 5*p2^2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (6*p2^2*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       m2^5 + (2*p2^2*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/m2^5 + 
      (2*p2^2*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^5, 
     (2*p2^3*Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/m2^5 + 
      (3*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^4 - 
      (3*p2^3*Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/m2^5 + 
      (p2^3*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/m2^5 + 
      (p2*(2*m2^2 - 8*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2*(2*m2^2 + 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (3*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][
           s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^3 + 
      (5*p2^3*M[GGGG[5], {3, SUSYM}][s, -t][0])/m2^6 - 
      ((m2 - 8*p2)*p2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (5*p2^3*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/m2^6 + 
      (p2*(2*m2^3 - 16*m2^2*p2 + 21*m2*p2^2 - 8*p2^3)*
        M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((5*m2 - 4*p2)*p2^3*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/
       m2^4 + ((m2 - 4*p2)*p2*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[5], {6, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0]/m2^4 - 
      ((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)^2) + 
      (p2*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, 
           -t]][0])/m2^4 - Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][
        0]/m2^4 - Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0]/m2^4 - 
      (p2*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) - Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][
        0]/(2*m2^3) - Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0]/
       (2*m2^3) - (2*M[GGGG[5], {3, SUSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) + 
      (3*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^5 - 
      (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^3) - (3*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^5 + 
      M[GGGG[5], {4, NOSYM}, tsu][s, -t][0]/m2^5 + 
      M[GGGG[5], {4, NOSYM}, tus][s, -t][0]/m2^5 - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][0]/m2^5 - 
      M[GGGG[5], {4, NOSYM}, uts][s, -t][0]/m2^5, 
     (2*p2^2*M[GGGG[5], {8, SUODD}][s, -t][0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (p2*M[GGGG[5], {8, SUODD}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[5], {8, SUODD}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[5], {8, SUODD}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      M[GGGG[5], {8, SUODD}, ust][s, -t][p2]/(m2*(m2 - p2))}
 
sumrules[bkimp[GGGG[5], 6]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^4*Derivative[1][M[GGGG[5], {2, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[5], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      (p2^2*(4*m2 + 5*p2)*M[GGGG[5], {2, SUSYM}][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 4*m2*p2 - 4*p2^2)*M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2^3*M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/
       m2^6, (-2*p2^3*Derivative[1][M[GGGG[5], {7, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[5], {7, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {7, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     (-2*p2^7*Derivative[1][M[GGGG[5], {1, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^4 - 3*m2^3*p2 - 9*m2^2*p2^2 - 
         11*m2*p2^3 - 5*p2^4)*Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) - 
      (p2^2*(m2^4 - m2^3*p2 - 5*m2^2*p2^2 + 8*m2*p2^3 - 2*p2^4)*
        Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^3*(m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[2][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2^2 + 6*m2*p2 - 2*p2^2)*
        Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^4*(3*m2 + p2)*Derivative[3][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/
       (6*m2^5) + ((3*m2 - p2)*p2^4*Derivative[3][M[GGGG[5], {1, SUSYM}, ust][
           s, -t]][0])/(6*m2^5) - ((8*m2 - 7*p2)*p2^6*
        M[GGGG[5], {1, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^4 - 5*m2^2*p2^2 - 6*m2*p2^3 - 7*p2^4)*
        M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[5], {1, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2^3*(2*m2^2 - 3*p2^2)*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
       (m2^6*(m2 - p2)) + ((m2 - p2)*p2^2*(m2 + 3*p2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (p2^5*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^6*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, 
           -t]][0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 2*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^6 + 
      (p2^3*(2*m2 + p2)*(m2 + 2*p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][
           s, -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/(2*m2^5) + 
      ((m2 - p2)*p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) - (p2^3*(m2 + p2)*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/(2*m2^5) - 
      (p2^2*(2*m2^4 - 6*m2^3*p2 + 6*m2^2*p2^2 + 5*m2*p2^3 - 6*p2^4)*
        M[GGGG[5], {4, NOSYM}][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + m2*p2^2 - 6*p2^3)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       m2^7 + ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^4*(3*m2^2 + m2*p2 - 3*p2^2)*
        M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/(m2^7*(m2 - p2)^2) - 
      (3*p2^4*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/m2^7 - 
      (p2*(m2^3 + 4*m2^2*p2 + m2*p2^2 + 3*p2^3)*
        M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^2 - 8*m2*p2 - 3*p2^2)*
        M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^7, 
     (-2*p2^5*Derivative[1][M[GGGG[5], {5, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[5], {5, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[5], {5, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2*(m2^2 - 5*p2^2)*
        M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[5], {5, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[5], {6, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[5], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^2*(2*m2^2 + m2*p2 - 2*p2^2)*
        M[GGGG[5], {6, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      (3*p2^2*M[GGGG[5], {6, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        M[GGGG[5], {6, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^4*Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[5], {3, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[5], {3, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[5], {3, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-2*p2^2*Derivative[1][M[GGGG[5], {6, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[5], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[5], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*(2*m2^3 + 3*m2^2*p2 - 5*m2*p2^2 + 2*p2^3)*
        M[GGGG[5], {6, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2 + 3*p2)*M[GGGG[5], {6, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[5], {6, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[5], {6, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      M[GGGG[5], {6, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (3*p2^2*(m2 + p2)*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
       m2^6 - (p2*(m2^3 + 2*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, 
           -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2*(m2^3 + 2*m2^2*p2 - 2*p2^3)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) + (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*(m2 + p2)*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) + ((m2 - p2)*p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/(2*m2^5) + 
      (p2*(m2^2 + 8*m2*p2 + 6*p2^2)*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^7 + 
      M[GGGG[5], {4, NOSYM}][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2*(3*m2^4 + m2^3*p2 - m2^2*p2^2 - 8*m2*p2^3 + 6*p2^4)*
        M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2^3*(m2 + 3*p2)*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/
       (m2^7*(m2 + p2)) + (p2^3*(m2^2 + 3*m2*p2 - 3*p2^2)*
        M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + 3*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/(m2^7*(m2 + p2)) + 
      (p2*(m2^2 + 7*m2*p2 + 3*p2^2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/
       m2^7 - M[GGGG[5], {4, NOSYM}, uts][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -(((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][
          0])/(m2^4*(m2 - p2)^2)) + 
      (p2*Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2*Derivative[2][M[GGGG[5], {5, SUSYM}, tus][s, 
           -t]][0])/(2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[5], {5, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {5, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*
        M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/(m2^5*(m2 - p2)^3), 
     -((p2*(4*m2^4 + 6*m2^3*p2 - 10*m2^2*p2^2 - 3*m2*p2^3 + 5*p2^4)*
         Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(3*m2 + 4*p2)*Derivative[1][M[GGGG[5], {2, SUSYM}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        Derivative[1][M[GGGG[5], {2, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(2*m2^2 - p2^2)*
        Derivative[2][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[5], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[5], {2, SUSYM}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) - ((4*m2^5 - 2*m2^4*p2 - 14*m2^2*p2^3 + 
         22*m2*p2^4 - 9*p2^5)*M[GGGG[5], {2, SUSYM}][s, -t][0])/
       (m2^7*(m2 - p2)^3) + (3*p2*(m2 + 3*p2)*M[GGGG[5], {2, SUSYM}, tus][s, 
          -t][0])/m2^7 + ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(3*m2^3 - 4*m2*p2^2 + 2*p2^3)*
        M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[5], {2, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -((p2*(4*m2 + 5*p2)*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
        (m2^5*(m2 + p2))) + (2*(4*m2 - 3*p2)*p2^2*
        Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + 
      (2*p2^2*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + ((2*m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (m2^5*(m2 + p2)) - ((2*m2^3 - 2*m2*p2^2 + p2^3)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - ((2*m2 - p2)^2*p2*
        Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2^2*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) + 
      (p2*(2*m2 + p2)*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - ((2*m2 - p2)*p2*
        Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - (2*(2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - ((2*m2 + 11*p2)*M[GGGG[5], {4, NOSYM}][s, -t][0])/
       m2^6 + (2*p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      (2*p2*M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/m2^6 + 
      ((4*m2 + 7*p2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2])/
       (m2^3*(m2 - p2)^3) + ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, tus][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - ((4*m2^4 - 5*m2^3*p2 + 4*m2*p2^3 - 2*p2^4)*
        M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      ((2*m2^4 + 3*m2^3*p2 - 12*m2^2*p2^2 + 12*m2*p2^3 - 4*p2^4)*
        M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     ((2*m2 + 5*p2)*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
       (m2^5*(m2 + p2)) - (3*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + ((2*m2^2 - 2*m2*p2 + p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + (p2*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][
         0])/(2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + ((5*m2 + 11*p2)*M[GGGG[5], {4, NOSYM}][s, -t][0])/
       (m2^6*(m2 + p2)) - ((m2 + 7*p2)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[5], {4, NOSYM}, tsu][s, -t][p2]/
       (m2^3*(m2 - p2)^3) - M[GGGG[5], {4, NOSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + ((m2^3 - 6*m2^2*p2 + 6*m2*p2^2 - 2*p2^3)*
        M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((5*m2^3 - 12*m2^2*p2 + 12*m2*p2^2 - 4*p2^3)*
        M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/
        (m2^4*(m2 - p2)^3)) + 
      (2*Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[2][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)^2) + Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, 
          -t]][0]/(m2^4*(m2 + p2)) - 
      Derivative[3][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0]/
       (6*m2^3*(m2 - p2)) + Derivative[3][M[GGGG[5], {1, SUSYM}, ust][s, -t]][
        0]/(6*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4) - 
      ((2*m2 - p2)*M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/(m2^4*(m2 - p2)^4), 
     (2*p2^4*Derivative[1][M[GGGG[5], {8, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[5], {8, SUODD}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - ((3*m2 - 2*p2)*p2^2*
        Derivative[1][M[GGGG[5], {8, SUODD}, ust][s, -t]][0])/
       (m2^4*(m2 - p2)) + ((5*m2 - 4*p2)*p2^3*M[GGGG[5], {8, SUODD}][s, -t][
         0])/(m2^5*(m2 - p2)^2) - 
      (p2*(m2 + 4*p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[5], {8, SUODD}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[5], {8, SUODD}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2*Derivative[1][M[GGGG[5], {8, SUODD}, tus][s, -t]][0])/
       (m2^3*(m2 - p2)) + (p2*Derivative[1][M[GGGG[5], {8, SUODD}, ust][s, 
           -t]][0])/(m2^3*(m2 + p2)) + M[GGGG[5], {8, SUODD}][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[5], {8, SUODD}, tus][s, 
          -t][0])/(m2^4*(m2 - p2)^2) + 
      (2*p2*M[GGGG[5], {8, SUODD}, ust][s, -t][0])/(m2^4*(m2 + p2))}
 
sumrules[bkimp[GGGG[5], 7]] = 
    {(-2*p2^6*Derivative[1][M[GGGG[5], {1, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^3 - 5*m2*p2^2 - 5*p2^3)*
        Derivative[1][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 + p2)) + (p2^2*(m2^3 - 2*m2*p2^2 + 2*p2^3)*
        Derivative[1][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (3*p2^4*Derivative[2][M[GGGG[5], {1, SUSYM}, tus][
           s, -t]][0])/(2*m2^6) - 
      (p2^4*Derivative[2][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[5], {1, SUSYM}, tus][s, -t]][0])/(6*m2^5) - 
      (p2^4*Derivative[3][M[GGGG[5], {1, SUSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (p2^5*(4*m2^2 + 5*m2*p2 - 7*p2^2)*M[GGGG[5], {1, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^4 + 2*m2^3*p2 - m2^2*p2^2 - 7*m2*p2^3 - 7*p2^4)*
        M[GGGG[5], {1, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[5], {1, SUSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[5], {1, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[5], {1, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(2*m2^2 + 3*m2*p2 - 4*p2^2)*Derivative[1][M[GGGG[5], {4, NOSYM}][
            s, -t]][0])/(m2^7*(m2 - p2))) + 
      (p2^2*(m2 + 2*p2)*(m2 + 3*p2)*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][
           s, -t]][0])/m2^7 + 
      (p2^5*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) + (p2^2*(m2^2 + 5*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^3*(2*m2^2 + 3*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (m2^7*(m2 + p2)) - (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][
         0])/(2*m2^6) + (p2^3*(2*m2 + 3*p2)*
        Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2 + p2)*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       m2^6 + (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) + (p2^4*Derivative[3][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (6*m2^5) + (p2^4*Derivative[3][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (6*m2^5) + (2*p2^3*M[GGGG[5], {3, SUSYM}][s, -t][0])/m2^7 - 
      (p2^2*(m2^4 + 7*m2^3*p2 - 2*m2^2*p2^2 - 15*m2*p2^3 + 10*p2^4)*
        M[GGGG[5], {4, NOSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^3 + m2^2*p2 + 7*m2*p2^2 + 10*p2^3)*
        M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^8 + 
      M[GGGG[5], {4, NOSYM}, sut][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^3 - 3*m2^2*p2 - 3*m2*p2^2 + 4*p2^3)*
        M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/(m2^8*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 2*m2*p2 + 3*p2^2)*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + (p2*(m2 + p2)*(m2^2 + 3*m2*p2 + 4*p2^2)*
        M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      M[GGGG[5], {4, NOSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2^2*(m2 + 3*p2)*(m2^2 + m2*p2 + p2^2)*M[GGGG[5], {4, NOSYM}, uts][s, 
          -t][0])/(m2^8*(m2 + p2)), 
     (-2*p2^4*Derivative[1][M[GGGG[5], {5, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[5], {5, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[5], {5, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[5], {5, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[5], {5, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[5], {5, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[5], {5, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[5], {5, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -(((2*m2^5 + 3*m2^4*p2 + 2*m2^3*p2^2 - 5*m2^2*p2^3 - 9*m2*p2^4 + 9*p2^5)*
         Derivative[1][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[5], {2, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) + (p2^2*(2*m2^2 - p2^2)*
        Derivative[1][M[GGGG[5], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[5], {2, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[5], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[5], {2, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[5], {2, SUSYM}][s, -t]][0])/(3*m2^5) - 
      ((5*m2^6 - 3*m2^5*p2 - 2*m2^3*p2^3 - 14*m2^2*p2^4 + 30*m2*p2^5 - 
         14*p2^6)*M[GGGG[5], {2, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*
        (m2 + p2)) + (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*
        M[GGGG[5], {2, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[5], {2, SUSYM}, tus][s, -t][p2]/(m2^3*(m2 - p2)^3) + 
      (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[5], {2, SUSYM}, ust][s, -t][0])/
       (m2^7*(m2 - p2)^3) - M[GGGG[5], {2, SUSYM}, ust][s, -t][p2]/
       (m2^3*(m2 - p2)^3), 
     -((p2^3*(4*m2^4 - 4*m2^3*p2 + 2*m2^2*p2^2 + 7*m2*p2^3 - 7*p2^4)*
         Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/
        (m2^8*(m2 - p2)^2*(m2 + p2))) + 
      (8*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(m2^3 + 2*m2^2*p2 - 9*m2*p2^2 - 9*p2^3)*
        Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^8*(m2 + p2)) - (p2^2*(m2^4 + 3*m2^3*p2 - 5*m2^2*p2^2 + 4*m2*p2^3 - 
         2*p2^4)*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^8*(m2 - p2)^2) - 
      (12*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (6*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (4*p2^3*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^7 - 
      (p2^6*Derivative[2][M[GGGG[5], {3, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^6 + 
      (p2^3*(m2^2 - 4*m2*p2 - 4*p2^2)*
        Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^7*(m2 + p2)) - (p2^3*(m2^2 - 2*m2*p2 + 2*p2^2)*
        Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^7*(m2 - p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (2*p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/(6*m2^6) + 
      (p2^4*Derivative[3][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/(6*m2^6) - 
      (p2^3*Derivative[3][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/(3*m2^5) - 
      (p2^3*Derivative[3][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (p2^3*(14*m2^4 - 38*m2^3*p2 + 57*m2^2*p2^2 - 48*m2*p2^3 + 16*p2^4)*
        M[GGGG[5], {3, SUSYM}][s, -t][0])/(m2^9*(m2 - p2)^3) + 
      (20*p2^3*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^8 + 
      (p2*(m2^3 - m2^2*p2 - 16*p2^3)*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/
       m2^9 + ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 4*m2^3*p2 - 4*m2^2*p2^2 - 2*m2*p2^3 + 
         2*p2^4)*M[GGGG[5], {3, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (20*p2^3*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       m2^8 + (8*p2^3*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (6*p2^3*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/m2^8 - 
      (8*p2^3*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      (6*p2^3*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^8, 
     (7*p2^4*Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/m2^8 - 
      ((m2 - 11*p2)*p2^2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/
       m2^7 - (9*p2^4*Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       m2^8 + (2*p2^4*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       m2^8 + (p2^2*(4*m2^3 - 28*m2^2*p2 + 38*m2*p2^2 - 15*p2^3)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^4*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 + p2)) - ((6*m2 - 5*p2)*p2^4*
        Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(6*m2^2 + 4*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) + ((m2 - 7*p2)*p2^2*
        Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[5], {3, SUSYM}][s, -t]][0])/m2^7 + 
      (3*p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/(2*m2^6) - 
      (2*p2^4*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^2*(2*m2^2 - 10*m2*p2 + 7*p2^2)*
        Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + (p2^2*(2*m2^2 - 3*p2^2)*
        Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) - (p2^4*Derivative[3][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (6*m2^6) + (p2^4*Derivative[3][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (6*m2^6) - (p2^3*Derivative[3][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/
       (3*m2^5) - (p2^3*Derivative[3][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/
       (3*m2^5) + (8*p2^2*(m2^2 + 2*p2^2)*M[GGGG[5], {3, SUSYM}][s, -t][0])/
       m2^9 + (p2*(m2^2 - 7*m2*p2 + 26*p2^2)*M[GGGG[5], {4, NOSYM}][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (16*p2^4*M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/
       m2^9 - (p2*(2*m2^5 - 8*m2^4*p2 + 52*m2^3*p2^2 - 108*m2^2*p2^3 + 
         89*m2*p2^4 - 26*p2^5)*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/
       (m2^8*(m2 - p2)^3) - (2*(2*m2 - p2)*p2^2*
        M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/m2^8 - 
      (p2^2*(4*m2^4 - 10*m2^3*p2 + 26*m2^2*p2^2 - 31*m2*p2^3 + 12*p2^4)*
        M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2*(m2^2 + 4*m2*p2 - p2^2)*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/
       m2^8 - (p2*(m2^2 + m2*p2 + 12*p2^2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[5], {4, NOSYM}, uts][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[5], {6, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[5], {6, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[5], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[5], {6, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[5], {6, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[5], {6, SUSYM}, ust][s, -t][0])/m2^6, 
     (-2*p2*Derivative[1][M[GGGG[5], {3, SUSYM}][s, -t]][0])/m2^7 + 
      (4*p2*Derivative[1][M[GGGG[5], {4, NOSYM}][s, -t]][0])/m2^7 - 
      (p2^2*(9*m2^2 - 13*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^3) + 
      (2*p2^2*Derivative[1][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) - (6*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, sut][s, 
           -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[5], {4, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[5], {4, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (3*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (2*p2*Derivative[1][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[2][M[GGGG[5], {3, SUSYM}, tus][s, -t]][
         0])/(2*m2^6*(m2 - p2)^2) + 
      (p2^2*Derivative[2][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) - (3*p2*Derivative[2][M[GGGG[5], {4, NOSYM}, sut][s, 
           -t]][0])/(2*m2^6) - 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2*Derivative[2][M[GGGG[5], {4, NOSYM}, uts][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[3][M[GGGG[5], {3, SUSYM}, tus][s, -t]][0])/
       (6*m2^5*(m2 - p2)) + 
      (p2^2*Derivative[3][M[GGGG[5], {3, SUSYM}, ust][s, -t]][0])/
       (6*m2^5*(m2 + p2)) - 
      (p2*Derivative[3][M[GGGG[5], {4, NOSYM}, sut][s, -t]][0])/(6*m2^5) - 
      (p2*Derivative[3][M[GGGG[5], {4, NOSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (7*p2*M[GGGG[5], {3, SUSYM}][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[5], {3, SUSYM}][s, -t][p2])/(m2^4*(m2 - p2)^4) + 
      (10*p2*M[GGGG[5], {4, NOSYM}][s, -t][0])/m2^8 - 
      (p2^2*(16*m2^3 - 34*m2^2*p2 + 26*m2*p2^2 - 7*p2^3)*
        M[GGGG[5], {3, SUSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^4) - 
      (10*p2*M[GGGG[5], {4, NOSYM}, sut][s, -t][0])/m2^8 + 
      (4*p2*M[GGGG[5], {4, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (3*p2*M[GGGG[5], {4, NOSYM}, tus][s, -t][0])/m2^8 - 
      (4*p2*M[GGGG[5], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      (3*p2*M[GGGG[5], {4, NOSYM}, uts][s, -t][0])/m2^8, 
     (2*p2^3*Derivative[1][M[GGGG[5], {8, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - 
      (p2^2*Derivative[1][M[GGGG[5], {8, SUODD}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[5], {8, SUODD}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) + (p2^2*(m2^2 + 5*m2*p2 - 4*p2^2)*
        M[GGGG[5], {8, SUODD}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) - 
      (p2*(m2 + 3*p2)*M[GGGG[5], {8, SUODD}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[5], {8, SUODD}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[5], {8, SUODD}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      M[GGGG[5], {8, SUODD}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2)}
 
Attributes[Derivative] = {NHoldAll}
 
sumruleslow[bkimp[GGGG[5], 2]] = 
    {(G8\[Pi]*(24 - 8*p2*\[Alpha]2 + p2^2*\[Alpha]2^2 + 2*p2^2*\[Alpha]4))/
      (4*p2), (4*G8\[Pi]*\[Alpha]4)/p2, 
     (G8\[Pi]*(96 + 2*p2^2*\[Alpha]2^2 + 3*p2^4*\[Alpha]4^2))/(48*p2), 
     (G8\[Pi]*(32 - 8*p2*\[Alpha]2 + p2^2*\[Alpha]2^2 - 
        p2^3*\[Alpha]2*\[Alpha]4))/(2*p2), 
     -1/2*(G8\[Pi]*\[Alpha]2*(8 + p2^2*\[Alpha]4))/p2, 
     (-8*G8\[Pi]*(\[Alpha]2 - p2*\[Alpha]4))/p2, 3*G8\[Pi]*\[Alpha]4, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*(4 + p2*\[Alpha]2 + p2^2*\[Alpha]4))/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, 
     (G8\[Pi]*(\[Alpha]2^2 + 2*\[Alpha]4))/(2*p2), 
     (G8\[Pi]*(\[Alpha]2^2 - 6*\[Alpha]4))/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, (G8\[Pi]*\[Alpha]4^2)/(16*p2), 0, 
     0}
 
sumruleslow[bkimp[GGGG[5], 3]] = 
    {(G8\[Pi]*(2*\[Alpha]2^2 + 3*p2^2*\[Alpha]4^2))/48, 
     -1/2*(G8\[Pi]*\[Alpha]2*(\[Alpha]2 - p2*\[Alpha]4)), 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4), 0, 2*g[4, 0, {GGGG[5], 3}], 
     G8\[Pi]*\[Alpha]2*\[Alpha]4, 0, 0, 0}
 
sumruleslow[bkimp[GGGG[5], 4]] = {g[4, 0, {GGGG[5], 2}] - 
      p2*g[5, T, 0, {GGGG[5], 2}] + p2^2*g[6, T^2, 0, {GGGG[5], 2}], 
     g[6, 0, {GGGG[5], 7}], (4*G8\[Pi]*p2*\[Alpha]4^2 + 
       64*g[4, 0, {GGGG[5], 1}])/32, -2*(-g[4, 0, {GGGG[5], 4}] - 
       2*p2*g[5, SmU, 0, {GGGG[5], 4}]), 2*g[5, 0, {GGGG[5], 5}], 
     2*g[5, 0, {GGGG[5], 6}] + p2*g[6, T, 0, {GGGG[5], 6}], 
     2*p2*g[6, 0, {GGGG[5], 3}] - g[5, T, 0, {GGGG[5], 3}], 
     -g[6, T, 0, {GGGG[5], 6}], 2*g[5, SmU, 0, {GGGG[5], 4}], 0, 
     2*g[6, T^2, 0, {GGGG[5], 2}], -4*g[6, 0, {GGGG[5], 3}], 0, 0, 0, 0}
 
sumruleslow[bkimp[GGGG[5], 5]] = {2*p2*g[6, 0, {GGGG[5], 1}] - 
      g[5, T, 0, {GGGG[5], 1}], 2*p2*g[6, 0, {GGGG[5], 4}] + 
      2*p2^2*g[7, 0, {GGGG[5], 4}] + g[5, SmU, 0, {GGGG[5], 4}] - 
      g[5, T, 0, {GGGG[5], 4}] - 2*p2*g[6, SmU*T, 0, {GGGG[5], 4}], 
     2*p2*g[7, 0, {GGGG[5], 5}] - g[6, T, 0, {GGGG[5], 5}], 
     -g[7, 0, {GGGG[5], 2}], 4*g[6, 0, {GGGG[5], 3}] + 
      2*p2*g[7, 0, {GGGG[5], 3}] + 2*g[6, T^2, 0, {GGGG[5], 3}], 
     4*g[6, 0, {GGGG[5], 4}] + 4*p2*g[7, 0, {GGGG[5], 4}], 
     2*g[7, 0, {GGGG[5], 6}], 0, -g[13/2, 0, {GGGG[5], 8}]}
 
sumruleslow[bkimp[GGGG[5], 6]] = {2*g[6, 0, {GGGG[5], 2}] + 
      p2*g[7, 0, {GGGG[5], 2}] - 2*p2*g[7, T, 0, {GGGG[5], 2}] - 
      p2^2*g[8, T, 0, {GGGG[5], 2}] + 2*p2^2*g[8, T^2, 0, {GGGG[5], 2}] + 
      p2^3*g[9, T^2, 0, {GGGG[5], 2}], 2*g[8, 0, {GGGG[5], 7}] + 
      p2*g[9, 0, {GGGG[5], 7}], 4*g[6, 0, {GGGG[5], 1}] + 
      2*p2*g[7, 0, {GGGG[5], 1}] + 8*p2^2*g[8, 0, {GGGG[5], 1}] + 
      2*g[6, T^2, 0, {GGGG[5], 1}], 4*g[6, 0, {GGGG[5], 4}] + 
      2*p2*g[7, 0, {GGGG[5], 4}] + 16*p2^3*g[9, 0, {GGGG[5], 4}] - 
      2*g[6, SmU*T, 0, {GGGG[5], 4}] + 2*g[6, T^2, 0, {GGGG[5], 4}] - 
      2*p2*g[7, Odd3, 0, {GGGG[5], 4}] + 8*p2*g[7, SmU, 0, {GGGG[5], 4}] + 
      4*p2^2*g[8, SmU, 0, {GGGG[5], 4}], 4*g[7, 0, {GGGG[5], 5}] + 
      2*p2*g[8, 0, {GGGG[5], 5}] + 8*p2^2*g[9, 0, {GGGG[5], 5}] + 
      2*g[7, T^2, 0, {GGGG[5], 5}], 4*g[7, 0, {GGGG[5], 6}] + 
      2*p2*g[8, 0, {GGGG[5], 6}] + 2*g[7, T^2, 0, {GGGG[5], 6}] + 
      2*p2*g[8, T, 0, {GGGG[5], 6}] + p2^2*g[9, T, 0, {GGGG[5], 6}], 
     4*p2*g[8, 0, {GGGG[5], 3}] + 4*p2^2*g[9, 0, {GGGG[5], 3}] - 
      2*g[7, T, 0, {GGGG[5], 3}] - p2*g[8, T, 0, {GGGG[5], 3}], 
     -2*g[8, T, 0, {GGGG[5], 6}] - p2*g[9, T, 0, {GGGG[5], 6}], 
     8*p2^2*g[9, 0, {GGGG[5], 4}] + 2*g[7, Odd3, 0, {GGGG[5], 4}] + 
      4*g[7, SmU, 0, {GGGG[5], 4}] + p2*g[8, SmU, 0, {GGGG[5], 4}] + 
      p2*g[8, T, 0, {GGGG[5], 4}], 4*g[9, 0, {GGGG[5], 5}], 
     4*g[8, T^2, 0, {GGGG[5], 2}] + 2*p2*g[9, T^2, 0, {GGGG[5], 2}], 
     -8*g[8, 0, {GGGG[5], 3}] - 8*p2*g[9, 0, {GGGG[5], 3}] - 
      8*p2*g[9, 0, {GGGG[5], 4}] + 2*g[8, SmU, 0, {GGGG[5], 4}] - 
      2*g[8, T, 0, {GGGG[5], 4}], 8*g[9, 0, {GGGG[5], 4}], 0, 
     -4*p2*g[17/2, 0, {GGGG[5], 8}] + 2*g[15/2, T, 0, {GGGG[5], 8}], 
     2*g[17/2, 0, {GGGG[5], 8}]}
 
sumruleslow[bkimp[GGGG[5], 7]] = {4*p2*g[8, 0, {GGGG[5], 1}] + 
      4*p2^2*g[9, 0, {GGGG[5], 1}] + 8*p2^3*g[10, 0, {GGGG[5], 1}] - 
      2*g[7, T, 0, {GGGG[5], 1}] - p2*g[8, T, 0, {GGGG[5], 1}], 
     4*p2*g[8, 0, {GGGG[5], 4}] + 4*p2^2*g[9, 0, {GGGG[5], 4}] + 
      8*p2^3*g[10, 0, {GGGG[5], 3}] + 2*p2^3*g[10, 1, {GGGG[5], 4}] - 
      2*g[7, Odd3, 0, {GGGG[5], 4}] + 2*g[7, SmU, 0, {GGGG[5], 4}] - 
      2*g[7, T, 0, {GGGG[5], 4}] + p2*g[8, SmU, 0, {GGGG[5], 4}] - 
      p2*g[8, T, 0, {GGGG[5], 4}] - 4*p2*g[8, SmU*T, 0, {GGGG[5], 4}] + 
      6*p2^2*g[9, Odd3, 0, {GGGG[5], 4}] - 
      2*p2^2*g[9, SmU*T, 0, {GGGG[5], 4}], 4*p2*g[9, 0, {GGGG[5], 5}] + 
      4*p2^2*g[10, 0, {GGGG[5], 5}] - 2*g[8, T, 0, {GGGG[5], 5}] - 
      p2*g[9, T, 0, {GGGG[5], 5}], -4*g[9, 0, {GGGG[5], 2}] - 
      p2*g[10, 1, {GGGG[5], 2}], 8*g[8, 0, {GGGG[5], 3}] + 
      8*p2*g[9, 0, {GGGG[5], 3}] + 16*p2^2*g[10, 0, {GGGG[5], 3}] + 
      2*p2^2*g[10, 1, {GGGG[5], 3}] + 4*g[8, T^2, 0, {GGGG[5], 3}] + 
      2*p2*g[9, T^2, 0, {GGGG[5], 3}], 8*g[8, 0, {GGGG[5], 4}] + 
      8*p2*g[9, 0, {GGGG[5], 4}] + 32*p2^2*g[10, 0, {GGGG[5], 3}] + 
      4*p2^2*g[10, 1, {GGGG[5], 4}] + 12*p2*g[9, Odd3, 0, {GGGG[5], 4}], 
     4*g[9, 0, {GGGG[5], 6}] + 4*p2*g[10, 0, {GGGG[5], 6}], 
     8*g[10, 0, {GGGG[5], 3}], -2*g[17/2, 0, {GGGG[5], 8}] - 
      p2*g[19/2, 0, {GGGG[5], 8}] - g[17/2, T^2, 0, {GGGG[5], 8}]}
 
sumrulesKK[bkimp[GGGG[5], 2], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{(2*m2 - p2)/5}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{1}, {{{0}}, {{0}}, {{(2*(2*m2 - p2))/15}}, 
       {{(8*(2*m2 - p2))/15}}, {{0}}, {{0}}, {{-8/15}}, {{0}}, {{8/15}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, (12*m2^2*(2*m2 - p2))/35}}, 
       {{0, 0}, {0, 0}}, {{(6*m2^3 - 35*m2^2*p2 + 48*m2*p2^2 - 16*p2^3)/15, 
         (8*p2*(2*m2^2 - 3*m2*p2 + p2^2))/(15*Sqrt[7])}, 
        {(8*p2*(2*m2^2 - 3*m2*p2 + p2^2))/(15*Sqrt[7]), 
         (2*(6*m2^3 - 7*m2^2*p2 + 6*m2*p2^2 - 2*p2^3))/105}}, 
       {{0, (16*m2*(2*m2 - p2)*p2)/(5*Sqrt[7])}, 
        {(16*m2*(2*m2 - p2)*p2)/(5*Sqrt[7]), (8*m2*(3*m2 - 2*p2)*(2*m2 - p2))/
          35}}, {{0, (16*m2*(2*m2 - p2))/(5*Sqrt[7])}, 
        {(16*m2*(2*m2 - p2))/(5*Sqrt[7]), (-16*m2*(2*m2 - p2))/35}}, 
       {{0, 0}, {0, 0}}, {{0, (-8*m2^2)/(5*Sqrt[7])}, {(-8*m2^2)/(5*Sqrt[7]), 
         (8*m2^2)/35}}, {{0, 0}, {0, 0}}, 
       {{0, (16*m2*(m2 - p2))/(5*Sqrt[7])}, {(16*m2*(m2 - p2))/(5*Sqrt[7]), 
         (8*m2*(m2 + 2*p2))/35}}, {{0, (-16*m2)/(5*Sqrt[7]*(m2 + p2))}, 
        {(-16*m2)/(5*Sqrt[7]*(m2 + p2)), (16*m2)/(35*(m2 + p2))}}, 
       {{0, 0}, {0, (-24*m2^2)/(35*(m2 + p2))}}, 
       {{0, 0}, {0, (-48*m2^2)/(35*(m2 + p2))}}, 
       {{0, (-16*m2)/(5*Sqrt[7]*(m2 + p2))}, {(-16*m2)/(5*Sqrt[7]*(m2 + p2)), 
         (16*m2)/(35*(m2 + p2))}}, {{-16/(15*(m2 + p2)), 
         8/(15*Sqrt[7]*(m2 + p2))}, {8/(15*Sqrt[7]*(m2 + p2)), 
         -4/(105*(m2 + p2))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[5], 3], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{-1/5}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}], exchange[{1}, {{{-2/15}}, {{8/15}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
      {{{(-3*m2^2 + 16*m2*p2 - 16*p2^2)/15, (-8*(m2 - p2)*p2)/(15*Sqrt[7])}, 
        {(-8*(m2 - p2)*p2)/(15*Sqrt[7]), (-2*(3*m2^2 - 2*m2*p2 + 2*p2^2))/
          105}}, {{0, (16*m2*p2)/(5*Sqrt[7])}, {(16*m2*p2)/(5*Sqrt[7]), 
         (8*m2*(3*m2 - 2*p2))/35}}, {{0, (-16*m2)/(5*Sqrt[7])}, 
        {(-16*m2)/(5*Sqrt[7]), (16*m2)/35}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, (32*m2)/(5*Sqrt[7])}, {(32*m2)/(5*Sqrt[7]), 
         (-32*m2)/35}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[5], 4], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{(-32*p2)/15, (16*p2)/(15*Sqrt[7])}, {(16*p2)/(15*Sqrt[7]), 
         (-8*p2)/105}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[5], 5], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[5], 6], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}]}
 
sumrulesKK[bkimp[GGGG[5], 7], {GG[5], GG[5]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]}

ampKK[{GG[5], GG[5]}] = {exchange[{0}, {{{-1/5*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/5*1/(mh2^4*(-mh2 - s - t))}}, {{-1/5*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}}], exchange[{1}, {{{-2/(15*mh2^4*(-mh2 + t))}}, 
      {{-2/(15*mh2^4*(-mh2 - s - t))}}, {{-2/(15*mh2^4*(-mh2 + s))}}, {{0}}, 
      {{0}}, {{0}}, {{-8/(15*mh2^4*(-mh2 + t))}}, 
      {{-8/(15*mh2^4*(-mh2 - s - t))}}, {{-8/(15*mh2^4*(-mh2 + s))}}, 
      {{-8/(15*mh2^4*(-mh2 + s))}}, {{-8/(15*mh2^4*(-mh2 + t))}}, 
      {{-8/(15*mh2^4*(-mh2 - s - t))}}, {{-8/(15*mh2^4*(-mh2 + t))}}, 
      {{-8/(15*mh2^4*(-mh2 - s - t))}}, {{-8/(15*mh2^4*(-mh2 + s))}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
    exchange[{2}, {{{-1/15*(-3*mh2^2 + 16*s*(-s - t))/(mh2^6*(mh2 - t)), 
        (-8*s*(-s - t))/(15*Sqrt[7]*mh2^6*(-mh2 + t))}, 
       {(-8*s*(-s - t))/(15*Sqrt[7]*mh2^6*(-mh2 + t)), 
        -1/105*(-6*mh2^2 + 4*s*(-s - t))/(mh2^6*(mh2 - t))}}, 
      {{-1/15*(-3*mh2^2 + 16*s*t)/(mh2^6*(mh2 + s + t)), 
        (-8*s*t)/(15*Sqrt[7]*mh2^6*(-mh2 - s - t))}, 
       {(-8*s*t)/(15*Sqrt[7]*mh2^6*(-mh2 - s - t)), 
        -1/105*(-6*mh2^2 + 4*s*t)/(mh2^6*(mh2 + s + t))}}, 
      {{-1/15*(-3*mh2^2 + 16*(-s - t)*t)/(mh2^6*(mh2 - s)), 
        (-8*(-s - t)*t)/(15*Sqrt[7]*mh2^6*(-mh2 + s))}, 
       {(-8*(-s - t)*t)/(15*Sqrt[7]*mh2^6*(-mh2 + s)), 
        -1/105*(-6*mh2^2 + 4*(-s - t)*t)/(mh2^6*(mh2 - s))}}, 
      {{0, 0}, {0, (-12*((-mh2 + s)^(-1) + (-mh2 - s - t)^(-1)))/
         (35*mh2^4)}}, {{0, 0}, {0, (-12*((-mh2 + s)^(-1) + (-mh2 + t)^(-1)))/
         (35*mh2^4)}}, {{0, 0}, 
       {0, (-12*((-mh2 - s - t)^(-1) + (-mh2 + t)^(-1)))/(35*mh2^4)}}, 
      {{0, -8/(5*Sqrt[7]*mh2^4*(-mh2 + t))}, 
       {-8/(5*Sqrt[7]*mh2^4*(-mh2 + t)), 8/(35*mh2^4*(-mh2 + t))}}, 
      {{0, -8/(5*Sqrt[7]*mh2^4*(-mh2 - s - t))}, 
       {-8/(5*Sqrt[7]*mh2^4*(-mh2 - s - t)), 8/(35*mh2^4*(-mh2 - s - t))}}, 
      {{0, -8/(5*Sqrt[7]*mh2^4*(-mh2 + s))}, 
       {-8/(5*Sqrt[7]*mh2^4*(-mh2 + s)), 8/(35*mh2^4*(-mh2 + s))}}, 
      {{0, (16*(-s - t))/(5*Sqrt[7]*mh2^5*(-mh2 + s))}, 
       {(16*(-s - t))/(5*Sqrt[7]*mh2^5*(-mh2 + s)), 
        (-8*(3 + (2*(-s - t))/mh2))/(35*mh2^4*(-mh2 + s))}}, 
      {{0, (16*s)/(5*Sqrt[7]*mh2^5*(-mh2 + t))}, 
       {(16*s)/(5*Sqrt[7]*mh2^5*(-mh2 + t)), (-8*(3 + (2*s)/mh2))/
         (35*mh2^4*(-mh2 + t))}}, 
      {{0, (16*t)/(5*Sqrt[7]*mh2^5*(-mh2 - s - t))}, 
       {(16*t)/(5*Sqrt[7]*mh2^5*(-mh2 - s - t)), (-8*(3 + (2*t)/mh2))/
         (35*mh2^4*(-mh2 - s - t))}}, 
      {{0, (16*(-s - t))/(5*Sqrt[7]*mh2^5*(-mh2 + t))}, 
       {(16*(-s - t))/(5*Sqrt[7]*mh2^5*(-mh2 + t)), 
        (-8*(3 + (2*(-s - t))/mh2))/(35*mh2^4*(-mh2 + t))}}, 
      {{0, (16*s)/(5*Sqrt[7]*mh2^5*(-mh2 - s - t))}, 
       {(16*s)/(5*Sqrt[7]*mh2^5*(-mh2 - s - t)), (-8*(3 + (2*s)/mh2))/
         (35*mh2^4*(-mh2 - s - t))}}, 
      {{0, (16*t)/(5*Sqrt[7]*mh2^5*(-mh2 + s))}, 
       {(16*t)/(5*Sqrt[7]*mh2^5*(-mh2 + s)), (-8*(3 + (2*t)/mh2))/
         (35*mh2^4*(-mh2 + s))}}, {{0, -16/(5*Sqrt[7]*mh2^5*(-mh2 + t))}, 
       {-16/(5*Sqrt[7]*mh2^5*(-mh2 + t)), 16/(35*mh2^5*(-mh2 + t))}}, 
      {{0, -16/(5*Sqrt[7]*mh2^5*(-mh2 - s - t))}, 
       {-16/(5*Sqrt[7]*mh2^5*(-mh2 - s - t)), 16/(35*mh2^5*(-mh2 - s - t))}}, 
      {{0, -16/(5*Sqrt[7]*mh2^5*(-mh2 + s))}, 
       {-16/(5*Sqrt[7]*mh2^5*(-mh2 + s)), 16/(35*mh2^5*(-mh2 + s))}}, {{0, 
      0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 
      0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]}


==> anc/GGGG6.m <==
(* ::Package:: *)

localbasis[GGGG[6]] = {{M[GGGG[6], {1, SUSYM}], H[1, 4]^2*H[2, 3]^2}, 
     {M[GGGG[6], {1, SUSYM}, tus], H[1, 3]^2*H[2, 4]^2}, 
     {M[GGGG[6], {1, SUSYM}, ust], H[1, 2]^2*H[3, 4]^2}, 
     {M[GGGG[6], {2, SUSYM}], H[1, 2]*H[1, 3]*H[2, 4]*H[3, 4]}, 
     {M[GGGG[6], {2, SUSYM}, tus], H[1, 2]*H[1, 4]*H[2, 3]*H[3, 4]}, 
     {M[GGGG[6], {2, SUSYM}, ust], H[1, 3]*H[1, 4]*H[2, 3]*H[2, 4]}, 
     {M[GGGG[6], {3, SUSYM}], H[1, 4]*H[2, 3]*(-X[1, 2, 3, 4] + 
        X[1, 2, 4, 3] - X[1, 3, 2, 4])}, {M[GGGG[6], {3, SUSYM}, tus], 
      H[1, 3]*H[2, 4]*(X[1, 2, 3, 4] - X[1, 2, 4, 3] - X[1, 3, 2, 4])}, 
     {M[GGGG[6], {3, SUSYM}, ust], H[1, 2]*H[3, 4]*(-X[1, 2, 3, 4] - 
        X[1, 2, 4, 3] + X[1, 3, 2, 4])}, {M[GGGG[6], {4, NOSYM}], 
      H[1, 2]*H[3, 4]*X[1, 2, 4, 3]}, {M[GGGG[6], {4, NOSYM}, tus], 
      H[1, 4]*H[2, 3]*X[1, 2, 3, 4]}, {M[GGGG[6], {4, NOSYM}, ust], 
      H[1, 3]*H[2, 4]*X[1, 3, 2, 4]}, {M[GGGG[6], {4, NOSYM}, tsu], 
      H[1, 4]*H[2, 3]*X[1, 3, 2, 4]}, {M[GGGG[6], {4, NOSYM}, uts], 
      H[1, 3]*H[2, 4]*X[1, 2, 4, 3]}, {M[GGGG[6], {4, NOSYM}, sut], 
      H[1, 2]*H[3, 4]*X[1, 2, 3, 4]}, {M[GGGG[6], {5, SUSYM}], 
      X[1, 2, 4, 3]^2}, {M[GGGG[6], {5, SUSYM}, tus], X[1, 2, 3, 4]^2}, 
     {M[GGGG[6], {5, SUSYM}, ust], X[1, 3, 2, 4]^2}, 
     {M[GGGG[6], {6, SUSYM}], X[1, 2, 3, 4]*X[1, 3, 2, 4]}, 
     {M[GGGG[6], {6, SUSYM}, tus], X[1, 2, 4, 3]*X[1, 3, 2, 4]}, 
     {M[GGGG[6], {6, SUSYM}, ust], X[1, 2, 3, 4]*X[1, 2, 4, 3]}, 
     {M[GGGG[6], {7, SUSYM}], HS*H[1, 4]*H[2, 3]}, 
     {M[GGGG[6], {7, SUSYM}, tus], HS*H[1, 3]*H[2, 4]}, 
     {M[GGGG[6], {7, SUSYM}, ust], HS*H[1, 2]*H[3, 4]}, 
     {M[GGGG[6], {8, SUSYM}], HS*X[1, 2, 4, 3]}, 
     {M[GGGG[6], {8, SUSYM}, tus], HS*X[1, 2, 3, 4]}, 
     {M[GGGG[6], {8, SUSYM}, ust], HS*X[1, 3, 2, 4]}, 
     {M[GGGG[6], {9, FULLSYM}], HS^2}, {M[GGGG[6], {10, SUODD}], 
      H[1, 4]*H[2, 3]*(-(V[4]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], 
           p[3]]) + V[3]*\[Epsilon][e[1], e[2], e[4], p[1], p[2], p[4]] - 
        V[2]*\[Epsilon][e[1], e[3], e[4], p[1], p[3], p[4]] + 
        V[1]*\[Epsilon][e[2], e[3], e[4], p[2], p[3], p[4]])}, 
     {M[GGGG[6], {10, SUODD}, tus], H[1, 3]*H[2, 4]*
       (-(V[4]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], p[3]]) + 
        V[3]*\[Epsilon][e[1], e[2], e[4], p[1], p[2], p[4]] - 
        V[2]*\[Epsilon][e[1], e[3], e[4], p[1], p[3], p[4]] + 
        V[1]*\[Epsilon][e[2], e[3], e[4], p[2], p[3], p[4]])}, 
     {M[GGGG[6], {10, SUODD}, ust], H[1, 2]*H[3, 4]*
       (-(V[4]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], p[3]]) + 
        V[3]*\[Epsilon][e[1], e[2], e[4], p[1], p[2], p[4]] - 
        V[2]*\[Epsilon][e[1], e[3], e[4], p[1], p[3], p[4]] + 
        V[1]*\[Epsilon][e[2], e[3], e[4], p[2], p[3], p[4]])}, 
     {M[GGGG[6], {11, SUODD}], H[2, 4]*H[3, 4]*V[1]*\[Epsilon][e[1], e[2], 
         e[3], p[1], p[2], p[3]] - H[1, 3]*H[3, 4]*V[2]*
        \[Epsilon][e[1], e[2], e[4], p[1], p[2], p[4]] + 
       H[1, 2]*H[2, 4]*V[3]*\[Epsilon][e[1], e[3], e[4], p[1], p[3], p[4]] - 
       H[1, 2]*H[1, 3]*V[4]*\[Epsilon][e[2], e[3], e[4], p[2], p[3], p[4]]}, 
     {M[GGGG[6], {11, SUODD}, tus], 
      -(H[1, 4]*H[3, 4]*V[2]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], 
          p[3]]) + H[2, 3]*H[3, 4]*V[1]*\[Epsilon][e[1], e[2], e[4], p[1], 
         p[2], p[4]] - H[1, 2]*H[2, 3]*V[4]*\[Epsilon][e[1], e[3], e[4], 
         p[1], p[3], p[4]] + H[1, 2]*H[1, 4]*V[3]*\[Epsilon][e[2], e[3], 
         e[4], p[2], p[3], p[4]]}, {M[GGGG[6], {11, SUODD}, ust], 
      H[1, 4]*H[2, 4]*V[3]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], p[3]] - 
       H[1, 3]*H[2, 3]*V[4]*\[Epsilon][e[1], e[2], e[4], p[1], p[2], p[4]] + 
       H[2, 3]*H[2, 4]*V[1]*\[Epsilon][e[1], e[3], e[4], p[1], p[3], p[4]] - 
       H[1, 3]*H[1, 4]*V[2]*\[Epsilon][e[2], e[3], e[4], p[2], p[3], p[4]]}, 
     {M[GGGG[6], {12, SUODD}], (H[2, 3, 4]*V[1] - H[1, 2, 3]*V[4])*
        (-(dot[p[2], p[3]]*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[4]]) + 
         dot[e[3], p[2]]*\[Epsilon][e[1], e[2], e[4], p[1], p[3], p[4]] - 
         dot[e[2], p[3]]*\[Epsilon][e[1], e[3], e[4], p[1], p[2], p[4]] - 
         dot[e[2], e[3]]*\[Epsilon][e[1], e[4], p[1], p[2], p[3], p[4]]) + 
       (H[1, 3, 4]*V[2] - H[1, 2, 4]*V[3])*
        (-(dot[p[1], p[4]]*\[Epsilon][e[1], e[2], e[3], e[4], p[2], p[3]]) + 
         dot[e[4], p[1]]*\[Epsilon][e[1], e[2], e[3], p[2], p[3], p[4]] - 
         dot[e[1], p[4]]*\[Epsilon][e[2], e[3], e[4], p[1], p[2], p[3]] - 
         dot[e[1], e[4]]*\[Epsilon][e[2], e[3], p[1], p[2], p[3], p[4]])}, 
     {M[GGGG[6], {12, SUODD}, tus], (H[2, 3, 4]*V[1] - H[1, 2, 4]*V[3])*
        (-(dot[p[2], p[4]]*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[3]]) + 
         dot[e[4], p[2]]*\[Epsilon][e[1], e[2], e[3], p[1], p[3], p[4]] - 
         dot[e[2], p[4]]*\[Epsilon][e[1], e[3], e[4], p[1], p[2], p[3]] - 
         dot[e[2], e[4]]*\[Epsilon][e[1], e[3], p[1], p[2], p[3], p[4]]) + 
       (-(H[1, 3, 4]*V[2]) + H[1, 2, 3]*V[4])*
        (dot[p[1], p[3]]*\[Epsilon][e[1], e[2], e[3], e[4], p[2], p[4]] - 
         dot[e[3], p[1]]*\[Epsilon][e[1], e[2], e[4], p[2], p[3], p[4]] + 
         dot[e[1], p[3]]*\[Epsilon][e[2], e[3], e[4], p[1], p[2], p[4]] + 
         dot[e[1], e[3]]*\[Epsilon][e[2], e[4], p[1], p[2], p[3], p[4]])}, 
     {M[GGGG[6], {12, SUODD}, ust], (H[2, 3, 4]*V[1] - H[1, 3, 4]*V[2])*
        (-(dot[p[3], p[4]]*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2]]) + 
         dot[e[4], p[3]]*\[Epsilon][e[1], e[2], e[3], p[1], p[2], p[4]] - 
         dot[e[3], p[4]]*\[Epsilon][e[1], e[2], e[4], p[1], p[2], p[3]] - 
         dot[e[3], e[4]]*\[Epsilon][e[1], e[2], p[1], p[2], p[3], p[4]]) + 
       (H[1, 2, 4]*V[3] - H[1, 2, 3]*V[4])*
        (-(dot[p[1], p[2]]*\[Epsilon][e[1], e[2], e[3], e[4], p[3], p[4]]) + 
         dot[e[2], p[1]]*\[Epsilon][e[1], e[3], e[4], p[2], p[3], p[4]] - 
         dot[e[1], p[2]]*\[Epsilon][e[2], e[3], e[4], p[1], p[3], p[4]] - 
         dot[e[1], e[2]]*\[Epsilon][e[3], e[4], p[1], p[2], p[3], p[4]])}}
 
vertices[GG[6]] = {(dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/3, 
     (2*Sqrt[((-1 + J)*J)/((3 + J)*(4 + J))]*dot[ep[1], ep[2]]*
       ((dot[ep[1], ep[2]]*Tableau[{evenn^J}])/4 + Tableau[{ep[1]}, {ep[2]}, 
         {evenn^(-2 + J)}]))/Sqrt[3], 
     (4*Sqrt[((-3 + J)*(-2 + J)*(-1 + J)*J)/((3 + J)*(4 + J)*(5 + J)*
          (6 + J))]*((dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/24 + 
        (dot[ep[1], ep[2]]*Tableau[{ep[1]}, {ep[2]}, {evenn^(-2 + J)}])/2 + 
        Tableau[{ep[1]}, {ep[1]}, {ep[2]}, {ep[2]}, {evenn^(-4 + J)}]))/
      Sqrt[5], (I*J*Sqrt[1/((1 + J)*(2 + J))]*dot[ep[1], ep[2]]*
       Tableau[{ep[1], ep[2]}, {n}, {evenn^(-2 + J)}])/Sqrt[3], 
     (2*I)*Sqrt[3/5]*J*Sqrt[((-2 + J)*(-1 + J))/((1 + J)*(2 + J)*(4 + J)*
         (5 + J))]*((dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2]}, {n}, 
          {evenn^(-2 + J)}])/3 + Tableau[{ep[1], ep[2]}, {ep[1]}, {ep[2]}, 
        {n}, {evenn^(-4 + J)}]), (J*Sqrt[(-1 + J)/(4 + J)]*dot[ep[1], ep[2]]*
       (Tableau[{ep[1], n}, {ep[2]}, {n}, {evenn^(-3 + J)}] + 
        Tableau[{ep[2], n}, {ep[1]}, {n}, {evenn^(-3 + J)}]))/
      (Sqrt[2]*(1 + J)), (2*Sqrt[2/5]*J*Sqrt[((-3 + J)*(-2 + J)*(-1 + J))/
         ((4 + J)*(5 + J)*(6 + J))]*
       ((dot[ep[1], ep[2]]*(Tableau[{ep[1], n}, {ep[2]}, {n}, 
            {evenn^(-3 + J)}] + Tableau[{ep[2], n}, {ep[1]}, {n}, 
            {evenn^(-3 + J)}]))/4 + Tableau[{ep[1], n}, {ep[1]}, {ep[2]}, 
         {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, {ep[2]}, 
         {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     (J*dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2], n}, {evenn^(-1 + J)}])/
      (Sqrt[3]*Sqrt[(1 + J)*(2 + J)]), 2*Sqrt[3/5]*J*
      Sqrt[((-2 + J)*(-1 + J))/((1 + J)*(2 + J)*(4 + J)*(5 + J))]*
      ((dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2], n}, {evenn^(-1 + J)}])/6 + 
       Tableau[{ep[1], ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-3 + J)}]), 
     ((-1 + J)*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
        {evenn^(-2 + J)}])/(1 + J), Sqrt[2/3]*(-1 + J)*
      Sqrt[J/((1 + J)*(2 + J)*(3 + J))]*
      (-(dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
          {evenn^(-2 + J)}]) + Tableau[{ep[1], ep[2]}, {ep[1], ep[2]}, 
        {evenn^(-2 + J)}]), (4*Sqrt[3/7]*(-1 + J)*
       Sqrt[((-3 + J)*(-2 + J))/((5 + J)*(6 + J))]*
       ((dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, {evenn^(-2 + J)}])/
         12 + Tableau[{ep[1], ep[2]}, {ep[1], ep[2]}, {evenn^(-2 + J)}]/6 + 
        Tableau[{ep[1], n}, {ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-4 + J)}]))/
      (1 + J), I*Sqrt[2/3]*(-1 + J)*Sqrt[(-2 + J)/((1 + J)*(2 + J)*(5 + J))]*
      (Tableau[{ep[1], ep[2]}, {ep[1], n}, {ep[2]}, {evenn^(-3 + J)}] + 
       Tableau[{ep[1], ep[2]}, {ep[2], n}, {ep[1]}, {evenn^(-3 + J)}]), 
     I*Sqrt[2/3]*(-1 + J)*Sqrt[J/((1 + J)*(2 + J)*(3 + J))]*
      Tableau[{ep[1], ep[2], n}, {ep[1], ep[2]}, {n}, {evenn^(-3 + J)}], 
     Sqrt[2/3]*(-1 + J)*Sqrt[(-2 + J)/((1 + J)*(2 + J)*(5 + J))]*
      (Tableau[{ep[1], ep[2], n}, {ep[1], n}, {ep[2]}, {n}, 
        {evenn^(-4 + J)}] + Tableau[{ep[1], ep[2], n}, {ep[2], n}, {ep[1]}, 
        {n}, {evenn^(-4 + J)}]), (I*(-2 + J)*Tableau[{ep[1], ep[2]}, 
        {ep[1], n}, {ep[2], n}, {n}, {evenn^(-4 + J)}])/
      Sqrt[(1 + J)*(2 + J)], ((-2 + J)*Sqrt[(-3 + J)/(6 + J)]*
       (Tableau[{ep[1], n}, {ep[1], n}, {ep[2], n}, {ep[2]}, {n}, 
         {evenn^(-5 + J)}] + Tableau[{ep[2], n}, {ep[2], n}, {ep[1], n}, 
         {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     ((-2 + J)*Tableau[{ep[1], ep[2], n}, {ep[1], n}, {ep[2], n}, 
        {evenn^(-3 + J)}])/Sqrt[(1 + J)*(2 + J)], 
     ((-3 + J)*Tableau[{ep[1], n}, {ep[1], n}, {ep[2], n}, {ep[2], n}, 
        {evenn^(-4 + J)}])/(1 + J)}
 
amplow[GGG[6]] = 2 Sqrt[G8\[Pi]] (\[Alpha]4 dot[p[1],e[3]]^2 dot[p[2],e[1]]^2 dot[p[3],e[2]]^2+
\[Alpha]2 dot[p[1],e[3]] dot[p[2],e[1]] dot[p[3],e[2]] (dot[e[1],e[2]] dot[p[1],e[3]]
+dot[e[2],e[3]] dot[p[2],e[1]]+dot[e[1],e[3]] dot[p[3],e[2]])+
(dot[e[1],e[2]] dot[p[1],e[3]]+dot[e[2],e[3]] dot[p[2],e[1]]+
dot[e[1],e[3]] dot[p[3],e[2]])^2)
 
amplow[GGGG[6]] = {-(G8\[Pi]/(s*t*(s + t))) - (G8\[Pi]*\[Alpha]2^2)/(16*t) - 
      (G8\[Pi]*s*(s + t)*\[Alpha]4^2)/(16*t) + g[4, 0, {GGGG[6], 1}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 1}] + s*t*u*g[7, 0, {GGGG[6], 1}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 1}] + 
      t*g[5, T, 0, {GGGG[6], 1}] + t^2*g[6, T^2, 0, {GGGG[6], 1}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 1}] + 
      s*t^2*u*g[8, T, 0, {GGGG[6], 1}], -(G8\[Pi]/(s*t*(s + t))) + 
      (G8\[Pi]*\[Alpha]2^2)/(16*(s + t)) - (G8\[Pi]*s*t*\[Alpha]4^2)/
       (16*(s + t)) + g[4, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 1}] + s*t*u*g[7, 0, {GGGG[6], 1}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 1}] + 
      u*g[5, T, 0, {GGGG[6], 1}] + u^2*g[6, T^2, 0, {GGGG[6], 1}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 1}] + 
      s*t*u^2*g[8, T, 0, {GGGG[6], 1}], -(G8\[Pi]/(s*t*(s + t))) - 
      (G8\[Pi]*\[Alpha]2^2)/(16*s) - (G8\[Pi]*t*(s + t)*\[Alpha]4^2)/(16*s) + 
      g[4, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 1}] + 
      s*t*u*g[7, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 1}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 1}] + 
      s*g[5, T, 0, {GGGG[6], 1}] + s^2*g[6, T^2, 0, {GGGG[6], 1}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 1}] + 
      s^2*t*u*g[8, T, 0, {GGGG[6], 1}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*t*\[Alpha]2^2)/(4*s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
       (2*s*(s + t)) + g[4, 0, {GGGG[6], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 2}] + s*t*u*g[7, 0, {GGGG[6], 2}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[6], 2}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 2}] + t*g[5, T, 0, {GGGG[6], 2}] + 
      t^2*g[6, T^2, 0, {GGGG[6], 2}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 2}] + s*t^2*u*g[8, T, 0, {GGGG[6], 2}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 2}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[6], 2}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*(s + t)*\[Alpha]2^2)/(4*s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/
       (2*s*t) + g[4, 0, {GGGG[6], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 2}] + s*t*u*g[7, 0, {GGGG[6], 2}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[6], 2}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 2}] + u*g[5, T, 0, {GGGG[6], 2}] + 
      u^2*g[6, T^2, 0, {GGGG[6], 2}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 2}] + s*t*u^2*g[8, T, 0, {GGGG[6], 2}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 2}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[6], 2}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*s*\[Alpha]2^2)/(4*t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
       (2*t*(s + t)) + g[4, 0, {GGGG[6], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 2}] + s*t*u*g[7, 0, {GGGG[6], 2}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[6], 2}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 2}] + s*g[5, T, 0, {GGGG[6], 2}] + 
      s^2*g[6, T^2, 0, {GGGG[6], 2}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 2}] + s^2*t*u*g[8, T, 0, {GGGG[6], 2}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 2}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[6], 2}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 3}] + 
      s*t*u*g[7, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 3}] + t*g[5, T, 0, {GGGG[6], 3}] + 
      t^2*g[6, T^2, 0, {GGGG[6], 3}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 3}] + s*t^2*u*g[8, T, 0, {GGGG[6], 3}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 3}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[6], 3}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (2*G8\[Pi]*\[Alpha]2)/(s*t) + (G8\[Pi]*\[Alpha]4)/(s + t) + 
      g[4, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 3}] + 
      s*t*u*g[7, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 3}] + u*g[5, T, 0, {GGGG[6], 3}] + 
      u^2*g[6, T^2, 0, {GGGG[6], 3}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 3}] + s*t*u^2*g[8, T, 0, {GGGG[6], 3}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 3}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[6], 3}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (G8\[Pi]*\[Alpha]4)/s + 
      g[4, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 3}] + 
      s*t*u*g[7, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 3}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 3}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[6], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[6], 3}] + s*g[5, T, 0, {GGGG[6], 3}] + 
      s^2*g[6, T^2, 0, {GGGG[6], 3}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 3}] + s^2*t*u*g[8, T, 0, {GGGG[6], 3}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[6], 3}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[6], 3}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((2*G8\[Pi])/(s*t) + 
        (G8\[Pi]*(s + t)*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 4}] + s*t*u*g[7, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (s - u)*g[5, SmU, 0, {GGGG[6], 4}] + t*g[5, T, 0, {GGGG[6], 4}] + 
      t*(s - u)*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[6], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[6], 4}] + (s - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[6], 4}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 4}] + s*t*(s - u)*u*g[8, SmU, 0, {GGGG[6], 4}] + 
      s*t^2*u*g[8, T, 0, {GGGG[6], 4}] + t*(s - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[6], 4}] + s*t^2*(s - u)*u*g[9, SmU*T, 0, {GGGG[6], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) - (G8\[Pi]*s*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 4}] + 
      s*t*u*g[7, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (-s + t)*g[5, SmU, 0, {GGGG[6], 4}] + u*g[5, T, 0, {GGGG[6], 4}] + 
      (-s + t)*u*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[6], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[6], 4}] + 
      (-s + t)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[6], 4}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 4}] + 
      s*t*(-s + t)*u*g[8, SmU, 0, {GGGG[6], 4}] + 
      s*t*u^2*g[8, T, 0, {GGGG[6], 4}] + (-s + t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[6], 4}] + s*t*(-s + t)*u^2*g[9, SmU*T, 0, {GGGG[6], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 4}] + s*t*u*g[7, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (-t + u)*g[5, SmU, 0, {GGGG[6], 4}] + s*g[5, T, 0, {GGGG[6], 4}] + 
      s*(-t + u)*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[6], 4}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[6], 4}] + 
      (-t + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[6], 4}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 4}] + 
      s*t*u*(-t + u)*g[8, SmU, 0, {GGGG[6], 4}] + 
      s^2*t*u*g[8, T, 0, {GGGG[6], 4}] + s*(-t + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[6], 4}] + s^2*t*u*(-t + u)*g[9, SmU*T, 0, {GGGG[6], 4}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((2*G8\[Pi])/(s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 4}] + 
      s*t*u*g[7, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (t - u)*g[5, SmU, 0, {GGGG[6], 4}] + s*g[5, T, 0, {GGGG[6], 4}] + 
      s*(t - u)*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[6], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[6], 4}] + (t - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[6], 4}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 4}] + s*t*(t - u)*u*g[8, SmU, 0, {GGGG[6], 4}] + 
      s^2*t*u*g[8, T, 0, {GGGG[6], 4}] + s*(t - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[6], 4}] + s^2*t*(t - u)*u*
       g[9, SmU*T, 0, {GGGG[6], 4}], (-8*G8\[Pi])/(s*t*(s + t)) + 
      (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 4}] + s*t*u*g[7, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (-s + u)*g[5, SmU, 0, {GGGG[6], 4}] + t*g[5, T, 0, {GGGG[6], 4}] + 
      t*(-s + u)*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[6], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[6], 4}] + 
      (-s + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[6], 4}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 4}] + 
      s*t*u*(-s + u)*g[8, SmU, 0, {GGGG[6], 4}] + 
      s*t^2*u*g[8, T, 0, {GGGG[6], 4}] + t*(-s + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[6], 4}] + s*t^2*u*(-s + u)*
       g[9, SmU*T, 0, {GGGG[6], 4}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) - 
        (G8\[Pi]*t*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 4}] + s*t*u*g[7, 0, {GGGG[6], 4}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 4}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 4}] + 
      (s - t)*g[5, SmU, 0, {GGGG[6], 4}] + u*g[5, T, 0, {GGGG[6], 4}] + 
      (s - t)*u*g[6, SmU*T, 0, {GGGG[6], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[6], 4}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[6], 4}] + (s - t)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[6], 4}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[6], 4}] + s*(s - t)*t*u*g[8, SmU, 0, {GGGG[6], 4}] + 
      s*t*u^2*g[8, T, 0, {GGGG[6], 4}] + (s - t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[6], 4}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[6], 4}] + s*(s - t)*t*u^2*
       g[9, SmU*T, 0, {GGGG[6], 4}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (4*G8\[Pi]*t*\[Alpha]4)/
       (s*(s + t)) + g[4, 0, {GGGG[6], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 5}] + s*t*u*g[7, 0, {GGGG[6], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 5}] + 
      t*g[5, T, 0, {GGGG[6], 5}] + t^2*g[6, T^2, 0, {GGGG[6], 5}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 5}] + 
      s*t^2*u*g[8, T, 0, {GGGG[6], 5}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*t) - (4*G8\[Pi]*(s + t)*\[Alpha]4)/(s*t) + 
      g[4, 0, {GGGG[6], 5}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 5}] + 
      s*t*u*g[7, 0, {GGGG[6], 5}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 5}] + 
      u*g[5, T, 0, {GGGG[6], 5}] + u^2*g[6, T^2, 0, {GGGG[6], 5}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 5}] + 
      s*t*u^2*g[8, T, 0, {GGGG[6], 5}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (4*G8\[Pi]*s*\[Alpha]4)/
       (t*(s + t)) + g[4, 0, {GGGG[6], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[6], 5}] + s*t*u*g[7, 0, {GGGG[6], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 5}] + 
      s*g[5, T, 0, {GGGG[6], 5}] + s^2*g[6, T^2, 0, {GGGG[6], 5}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 5}] + 
      s^2*t*u*g[8, T, 0, {GGGG[6], 5}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[6], 6}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 6}] + 
      s*t*u*g[7, 0, {GGGG[6], 6}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[6], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 6}] + 
      t*g[5, T, 0, {GGGG[6], 6}] + t^2*g[6, T^2, 0, {GGGG[6], 6}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 6}] + 
      s*t^2*u*g[8, T, 0, {GGGG[6], 6}] + t^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[6], 6}] + t*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[6], 6}] + s*t^3*u*g[9, T^2, 0, {GGGG[6], 6}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (4*G8\[Pi]*\[Alpha]2)/(s*t) - 
      (8*G8\[Pi]*\[Alpha]4)/(s + t) + g[4, 0, {GGGG[6], 6}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 6}] + s*t*u*g[7, 0, {GGGG[6], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 6}] + 
      u*g[5, T, 0, {GGGG[6], 6}] + u^2*g[6, T^2, 0, {GGGG[6], 6}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 6}] + 
      s*t*u^2*g[8, T, 0, {GGGG[6], 6}] + u^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[6], 6}] + u*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[6], 6}] + s*t*u^3*g[9, T^2, 0, {GGGG[6], 6}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) + 
      (8*G8\[Pi]*\[Alpha]4)/s + g[4, 0, {GGGG[6], 6}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[6], 6}] + s*t*u*g[7, 0, {GGGG[6], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[6], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[6], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[6], 6}] + 
      s*g[5, T, 0, {GGGG[6], 6}] + s^2*g[6, T^2, 0, {GGGG[6], 6}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[6], 6}] + 
      s^2*t*u*g[8, T, 0, {GGGG[6], 6}] + s^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[6], 6}] + s*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[6], 6}] + s^3*t*u*g[9, T^2, 0, {GGGG[6], 6}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*t)) + 
      g[5, 0, {GGGG[6], 7}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[6], 7}] + 
      s*t*u*g[8, 0, {GGGG[6], 7}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[6], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 7}] + t*g[6, T, 0, {GGGG[6], 7}] + 
      t^2*g[7, T^2, 0, {GGGG[6], 7}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 7}] + s*t^2*u*g[9, T, 0, {GGGG[6], 7}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]4)/
         (2*(s + t))) + g[5, 0, {GGGG[6], 7}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[6], 7}] + s*t*u*g[8, 0, {GGGG[6], 7}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[6], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 7}] + u*g[6, T, 0, {GGGG[6], 7}] + 
      u^2*g[7, T^2, 0, {GGGG[6], 7}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 7}] + s*t*u^2*g[9, T, 0, {GGGG[6], 7}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*s)) + 
      g[5, 0, {GGGG[6], 7}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[6], 7}] + 
      s*t*u*g[8, 0, {GGGG[6], 7}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[6], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 7}] + s*g[6, T, 0, {GGGG[6], 7}] + 
      s^2*g[7, T^2, 0, {GGGG[6], 7}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 7}] + s^2*t*u*g[9, T, 0, {GGGG[6], 7}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (s*(s + t)) + g[5, 0, {GGGG[6], 8}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[6], 8}] + s*t*u*g[8, 0, {GGGG[6], 8}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[6], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 8}] + t*g[6, T, 0, {GGGG[6], 8}] + 
      t^2*g[7, T^2, 0, {GGGG[6], 8}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 8}] + s*t^2*u*g[9, T, 0, {GGGG[6], 8}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/(s*t) + 
      g[5, 0, {GGGG[6], 8}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[6], 8}] + 
      s*t*u*g[8, 0, {GGGG[6], 8}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[6], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 8}] + u*g[6, T, 0, {GGGG[6], 8}] + 
      u^2*g[7, T^2, 0, {GGGG[6], 8}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 8}] + s*t*u^2*g[9, T, 0, {GGGG[6], 8}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (t*(s + t)) + g[5, 0, {GGGG[6], 8}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[6], 8}] + s*t*u*g[8, 0, {GGGG[6], 8}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[6], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[6], 8}] + s*g[6, T, 0, {GGGG[6], 8}] + 
      s^2*g[7, T^2, 0, {GGGG[6], 8}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[6], 8}] + s^2*t*u*g[9, T, 0, {GGGG[6], 8}], 
     (-4*G8\[Pi]*\[Alpha]4)/(s*t*(s + t)) + g[6, 0, {GGGG[6], 9}] + 
      (s^2 + t^2 + u^2)*g[8, 0, {GGGG[6], 9}] + s*t*u*g[9, 0, {GGGG[6], 9}], 
     (s - u)*(g[6, 0, {GGGG[6], 10}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 10}] + s*t*u*g[9, 0, {GGGG[6], 10}] + 
       (s^2 + t^2 + u^2)^2*g[10, 0, {GGGG[6], 10}] + 
       t*g[7, T, 0, {GGGG[6], 10}] + t^2*g[8, T^2, 0, {GGGG[6], 10}]), 
     (-s + t)*(g[6, 0, {GGGG[6], 10}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 10}] + s*t*u*g[9, 0, {GGGG[6], 10}] + 
       (s^2 + t^2 + u^2)^2*g[10, 0, {GGGG[6], 10}] + 
       u*g[7, T, 0, {GGGG[6], 10}] + u^2*g[8, T^2, 0, {GGGG[6], 10}]), 
     (-t + u)*(g[6, 0, {GGGG[6], 10}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 10}] + s*t*u*g[9, 0, {GGGG[6], 10}] + 
       (s^2 + t^2 + u^2)^2*g[10, 0, {GGGG[6], 10}] + 
       s*g[7, T, 0, {GGGG[6], 10}] + s^2*g[8, T^2, 0, {GGGG[6], 10}]), 
     (s - u)*(g[6, 0, {GGGG[6], 11}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 11}] + s*t*u*g[9, 0, {GGGG[6], 11}] + 
       t*g[7, T, 0, {GGGG[6], 11}] + t^2*g[8, T^2, 0, {GGGG[6], 11}] + 
       t*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 11}] + 
       s*t^2*u*g[10, T, 0, {GGGG[6], 11}]), 
     (-s + t)*(g[6, 0, {GGGG[6], 11}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 11}] + s*t*u*g[9, 0, {GGGG[6], 11}] + 
       u*g[7, T, 0, {GGGG[6], 11}] + u^2*g[8, T^2, 0, {GGGG[6], 11}] + 
       u*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 11}] + 
       s*t*u^2*g[10, T, 0, {GGGG[6], 11}]), 
     (-t + u)*(g[6, 0, {GGGG[6], 11}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 11}] + s*t*u*g[9, 0, {GGGG[6], 11}] + 
       s*g[7, T, 0, {GGGG[6], 11}] + s^2*g[8, T^2, 0, {GGGG[6], 11}] + 
       s*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 11}] + 
       s^2*t*u*g[10, T, 0, {GGGG[6], 11}]), 
     (s - u)*(g[6, 0, {GGGG[6], 12}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 12}] + s*t*u*g[9, 0, {GGGG[6], 12}] + 
       t*g[7, T, 0, {GGGG[6], 12}] + t^2*g[8, T^2, 0, {GGGG[6], 12}] + 
       t*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 12}] + 
       s*t^2*u*g[10, T, 0, {GGGG[6], 12}]), 
     (-s + t)*(g[6, 0, {GGGG[6], 12}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 12}] + s*t*u*g[9, 0, {GGGG[6], 12}] + 
       u*g[7, T, 0, {GGGG[6], 12}] + u^2*g[8, T^2, 0, {GGGG[6], 12}] + 
       u*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 12}] + 
       s*t*u^2*g[10, T, 0, {GGGG[6], 12}]), 
     (-t + u)*(g[6, 0, {GGGG[6], 12}] + (s^2 + t^2 + u^2)*
        g[8, 0, {GGGG[6], 12}] + s*t*u*g[9, 0, {GGGG[6], 12}] + 
       s*g[7, T, 0, {GGGG[6], 12}] + s^2*g[8, T^2, 0, {GGGG[6], 12}] + 
       s*(s^2 + t^2 + u^2)*g[9, T, 0, {GGGG[6], 12}] + 
       s^2*t*u*g[10, T, 0, {GGGG[6], 12}])}
 
partialwaves[{GG[6], GG[6]}] = {exchange[{0}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 1/(9*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2}, {GGGG[6], s, 1 + (2*t)/s}, {{1, Sqrt[5]}, {Sqrt[5], 1}}, 
      {{{0, 0, (-1/36 + (5*x^2)/36)/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, (1/72 - x^2/72)/m2^4, 0, 0, 0, 0, 0, 1/(9*m2^4), 
         (1/9 + x/9)/m2^4, 0, 0, 0, 0, (1/9 - x/9)/m2^4, 0, 0, 0, 0, 0, 0, 0, 
         0, 2/(9*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, (1/72 - x^2/72)/m2^4, 0, 0, 0, 0, 0, 1/(9*m2^4), 
         (1/9 + x/9)/m2^4, 0, 0, 0, 0, (1/9 - x/9)/m2^4, 0, 0, 0, 0, 0, 0, 0, 
         0, 2/(9*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, (1/48 + x^2/144)/m2^4, 1/(9*m2^4), 1/(9*m2^4), 0, 0, 0, 
         -1/9*1/m2^4, (1/9 - x/9)/m2^4, 0, 0, 0, 0, (1/9 + x/9)/m2^4, 0, 0, 
         0, 0, 0, 0, 0, 0, -2/(9*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}}], exchange[{4 + 2*m}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{1/(9*m2^4), 1/(6*Sqrt[3]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[3 + J]*Sqrt[4 + J]*
          m2^5), 1/(18*Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[3 + J]*Sqrt[4 + J]*Sqrt[5 + J]*Sqrt[6 + J]*m2^6)}, 
       {1/(6*Sqrt[3]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^5), 
        1/(12*(-1 + J)*J*(3 + J)*(4 + J)*m2^5), 
        1/(12*Sqrt[15]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(3 + J)*(4 + J)*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6)}, 
       {1/(18*Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[3 + J]*Sqrt[4 + J]*Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 
        1/(12*Sqrt[15]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(3 + J)*(4 + J)*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 1/(180*(-3 + J)*(-2 + J)*(-1 + J)*J*
          (3 + J)*(4 + J)*(5 + J)*(6 + J)*m2^6)}}, 
      {{{0, 0, pj[J, x, 6, 0], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2*(-(J*(3 + J)*pj[J, x, 6, 0]) + 4*x*pj[J, x, 6, 1]), 0, 0, 
         0, 0, 0, 8*m2*pj[J, x, 6, 2], m2*(8 + 8*x)*pj[J, x, 6, 2], 0, 0, 0, 
         0, m2*(8 - 8*x)*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 0, 
         16*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2^2*(J*(3 + J)*(38 + 3*J + J^2)*pj[J, x, 6, 0] - 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 1] + 48*pj[J, x, 6, 2]), 
         m2^2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] + 
           (-48 + 48*x)*pj[J, x, 6, 4]), 
         m2^2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] + 
           (-48 - 48*x)*pj[J, x, 6, 4]), 0, 0, 0, 
         m2^2*(24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 192*x*pj[J, x, 6, 3]), 
         m2^2*(192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(5 + J) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192 + 192*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2^2*(-192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(5 + J) + 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-192 + 192*x)*pj[J, x, 6, 3]), 
         m2^2*(192*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1536*x*pj[J, x, 6, 3] + 
           192*pj[J, x, 6, 4]), m2^2*(192*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           1536*x*pj[J, x, 6, 3] + 192*pj[J, x, 6, 4]), 
         192*m2^2*pj[J, x, 6, 4], -384*m2^2*x*pj[J, x, 6, 4], 
         384*m2^2*x*pj[J, x, 6, 4], m2^2*(-384*(-2 + J)*(5 + J)*
            pj[J, x, 6, 2] + 3072*x*pj[J, x, 6, 3] - 384*pj[J, x, 6, 4]), 0, 
         0, m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3]), 
         768*m2*x*pj[J, x, 6, 4], -768*m2*x*pj[J, x, 6, 4], 
         768*m2*pj[J, x, 6, 4], 768*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}, {{0, 0, m2*(-(J*(3 + J)*pj[J, x, 6, 0]) + 4*x*pj[J, x, 6, 1]), 
         0, 0, 0, 0, 0, 8*m2*pj[J, x, 6, 2], m2*(8 + 8*x)*pj[J, x, 6, 2], 0, 
         0, 0, 0, m2*(8 - 8*x)*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 0, 
         16*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2*(J*(3 + J)*(16 + 3*J + J^2)*pj[J, x, 6, 0] - 
           8*(6 + 3*J + J^2)*x*pj[J, x, 6, 1] + 32*pj[J, x, 6, 2]), 
         m2*(16*(-8 + 3*J + J^2)*pj[J, x, 6, 2] + (-64 - 64*x)*
            pj[J, x, 6, 3] + (32 - 32*x)*pj[J, x, 6, 4]), 
         m2*(16*(-8 + 3*J + J^2)*pj[J, x, 6, 2] + (64 - 64*x)*
            pj[J, x, 6, 3] + (32 + 32*x)*pj[J, x, 6, 4]), 0, 0, 0, 
         m2*(-16*(-28 + 9*J + 3*J^2)*pj[J, x, 6, 2] + 256*x*pj[J, x, 6, 3]), 
         m2*(64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-16*(-12 + 3*J + J^2) - 
             16*(16 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (128 + 128*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(-64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-16*(-12 + 3*J + J^2) + 16*(16 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-128 + 128*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 0, 0, 0, 0, 
         -32*(-8 + 3*J + J^2)*pj[J, x, 6, 2] + 128*x*pj[J, x, 6, 3], 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2^2*(-(J*(3 + J)*(6 + 3*J + J^2)*(80 + 3*J + J^2)*
             pj[J, x, 6, 0]) + 16*(90 + 78*J + 35*J^2 + 6*J^3 + J^4)*x*
            pj[J, x, 6, 1] - 144*J*(3 + J)*pj[J, x, 6, 2] + 
           576*x*pj[J, x, 6, 3]), m2^2*(-24*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*
            pj[J, x, 6, 2] + (-384*(-3 + J)*(6 + J) + 288*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-48*(-8 + 3*J + J^2) + 48*(52 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-576 + 576*x)*pj[J, x, 6, 5]), 
         m2^2*(-24*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (384*(-3 + J)*(6 + J) + 288*(10 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-48*(-8 + 3*J + J^2) - 48*(52 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (576 + 576*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(-768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-4 + J)*(7 + J) + 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 - 3072*x)*pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 
         m2^2*(768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-4 + J)*(7 + J) - 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 - 3072*x)*pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2^2*(16*(-2 + J)*(5 + J)*(204 + 15*J + 5*J^2)*pj[J, x, 6, 2] - 
           384*(44 + 9*J + 3*J^2)*x*pj[J, x, 6, 3] + 5376*pj[J, x, 6, 4]), 
         m2^2*(-384*(-1 + J)*(4 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (32*(-2 + J)*(5 + J)*(66 + 3*J + J^2) + 32*(6 + 3*J + J^2)*
              (80 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-192*(2 + 9*J + 3*J^2) - 192*(58 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (3456 + 3456*x)*pj[J, x, 6, 4]), 0, 
         m2^2*(768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (576*(-24 + 3*J + J^2) - 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 - 3840*x)*pj[J, x, 6, 5] + (768 - 768*x)*pj[J, x, 6, 6]), 
         m2^2*(-768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (576*(-24 + 3*J + J^2) + 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 - 3840*x)*pj[J, x, 6, 5] + (768 + 768*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(384*(-1 + J)*(4 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (32*(-2 + J)*(5 + J)*(66 + 3*J + J^2) - 32*(6 + 3*J + J^2)*
              (80 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192*(2 + 9*J + 3*J^2) - 192*(58 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (3456 - 3456*x)*pj[J, x, 6, 4]), 
         m2^2*(-192*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-1536*(-3 + J)*(6 + J) + 2304*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-192*(20 + 3*J + J^2) + 384*(24 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-1536 + 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(-192*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (1536*(-3 + J)*(6 + J) + 2304*(10 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-192*(20 + 3*J + J^2) - 384*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (1536 + 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(-192*(-68 + 9*J + 3*J^2)*pj[J, x, 6, 4] + 
           3840*x*pj[J, x, 6, 5]), m2^2*(-4608*(-3 + J)*(6 + J)*
            pj[J, x, 6, 3] + (384*(-16 + 3*J + J^2) + 768*(38 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-6144 - 1536*x)*pj[J, x, 6, 5]), 
         m2^2*(4608*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-16 + 3*J + J^2) - 768*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (6144 - 1536*x)*pj[J, x, 6, 5]), 
         m2^2*(384*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] - 
           4608*(10 + 3*J + J^2)*x*pj[J, x, 6, 3] + 384*(20 + 3*J + J^2)*
            pj[J, x, 6, 4] - 4608*x*pj[J, x, 6, 5]), 
         m2*(384*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + (3072 - 1536*x)*
            pj[J, x, 6, 5] + (768 + 768*x)*pj[J, x, 6, 6]), 
         m2*(384*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + (-3072 - 1536*x)*
            pj[J, x, 6, 5] + (768 - 768*x)*pj[J, x, 6, 6]), 
         m2*(64*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] - 
           768*(10 + 3*J + J^2)*x*pj[J, x, 6, 3] + 3840*pj[J, x, 6, 4]), 
         m2*(3072*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (768*(-16 + 3*J + J^2) - 768*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (6144 - 3072*x)*pj[J, x, 6, 5]), 
         m2*(-3072*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (768*(-16 + 3*J + J^2) + 768*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-6144 - 3072*x)*pj[J, x, 6, 5]), 
         m2*(-1536*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 9216*x*pj[J, x, 6, 5]), 
         -768*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + 3072*x*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, m2^2*(J*(3 + J)*(38 + 3*J + J^2)*pj[J, x, 6, 0] - 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 1] + 48*pj[J, x, 6, 2]), 
         m2^2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] + 
           (-48 + 48*x)*pj[J, x, 6, 4]), 
         m2^2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] + 
           (-48 - 48*x)*pj[J, x, 6, 4]), 0, 0, 0, 
         m2^2*(24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 192*x*pj[J, x, 6, 3]), 
         m2^2*(192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(5 + J) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192 + 192*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2^2*(-192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(5 + J) + 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-192 + 192*x)*pj[J, x, 6, 3]), 
         m2^2*(192*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1536*x*pj[J, x, 6, 3] + 
           192*pj[J, x, 6, 4]), m2^2*(192*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           1536*x*pj[J, x, 6, 3] + 192*pj[J, x, 6, 4]), 
         192*m2^2*pj[J, x, 6, 4], -384*m2^2*x*pj[J, x, 6, 4], 
         384*m2^2*x*pj[J, x, 6, 4], m2^2*(-384*(-2 + J)*(5 + J)*
            pj[J, x, 6, 2] + 3072*x*pj[J, x, 6, 3] - 384*pj[J, x, 6, 4]), 0, 
         0, m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3]), 
         768*m2*x*pj[J, x, 6, 4], -768*m2*x*pj[J, x, 6, 4], 
         768*m2*pj[J, x, 6, 4], 768*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {0, 0, m2^2*(-(J*(3 + J)*(6 + 3*J + J^2)*(80 + 3*J + J^2)*
             pj[J, x, 6, 0]) + 16*(90 + 78*J + 35*J^2 + 6*J^3 + J^4)*x*
            pj[J, x, 6, 1] - 144*J*(3 + J)*pj[J, x, 6, 2] + 
           576*x*pj[J, x, 6, 3]), m2^2*(-24*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*
            pj[J, x, 6, 2] + (-384*(-3 + J)*(6 + J) + 288*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-48*(-8 + 3*J + J^2) + 48*(52 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-576 + 576*x)*pj[J, x, 6, 5]), 
         m2^2*(-24*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (384*(-3 + J)*(6 + J) + 288*(10 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-48*(-8 + 3*J + J^2) - 48*(52 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (576 + 576*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(-768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-4 + J)*(7 + J) + 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 - 3072*x)*pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 
         m2^2*(768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-4 + J)*(7 + J) - 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 - 3072*x)*pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2^2*(16*(-2 + J)*(5 + J)*(204 + 15*J + 5*J^2)*pj[J, x, 6, 2] - 
           384*(44 + 9*J + 3*J^2)*x*pj[J, x, 6, 3] + 5376*pj[J, x, 6, 4]), 
         m2^2*(-384*(-1 + J)*(4 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (32*(-2 + J)*(5 + J)*(66 + 3*J + J^2) + 32*(6 + 3*J + J^2)*
              (80 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-192*(2 + 9*J + 3*J^2) - 192*(58 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (3456 + 3456*x)*pj[J, x, 6, 4]), 0, 
         m2^2*(768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (576*(-24 + 3*J + J^2) - 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 - 3840*x)*pj[J, x, 6, 5] + (768 - 768*x)*pj[J, x, 6, 6]), 
         m2^2*(-768*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (576*(-24 + 3*J + J^2) + 192*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 - 3840*x)*pj[J, x, 6, 5] + (768 + 768*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(384*(-1 + J)*(4 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (32*(-2 + J)*(5 + J)*(66 + 3*J + J^2) - 32*(6 + 3*J + J^2)*
              (80 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192*(2 + 9*J + 3*J^2) - 192*(58 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (3456 - 3456*x)*pj[J, x, 6, 4]), 
         m2^2*(-192*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-1536*(-3 + J)*(6 + J) + 2304*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-192*(20 + 3*J + J^2) + 384*(24 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-1536 + 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(-192*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (1536*(-3 + J)*(6 + J) + 2304*(10 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-192*(20 + 3*J + J^2) - 384*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (1536 + 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(-192*(-68 + 9*J + 3*J^2)*pj[J, x, 6, 4] + 
           3840*x*pj[J, x, 6, 5]), m2^2*(-4608*(-3 + J)*(6 + J)*
            pj[J, x, 6, 3] + (384*(-16 + 3*J + J^2) + 768*(38 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-6144 - 1536*x)*pj[J, x, 6, 5]), 
         m2^2*(4608*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (384*(-16 + 3*J + J^2) - 768*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (6144 - 1536*x)*pj[J, x, 6, 5]), 
         m2^2*(384*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] - 
           4608*(10 + 3*J + J^2)*x*pj[J, x, 6, 3] + 384*(20 + 3*J + J^2)*
            pj[J, x, 6, 4] - 4608*x*pj[J, x, 6, 5]), 
         m2*(384*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + (3072 - 1536*x)*
            pj[J, x, 6, 5] + (768 + 768*x)*pj[J, x, 6, 6]), 
         m2*(384*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + (-3072 - 1536*x)*
            pj[J, x, 6, 5] + (768 - 768*x)*pj[J, x, 6, 6]), 
         m2*(64*(-2 + J)*(5 + J)*(24 + 3*J + J^2)*pj[J, x, 6, 2] - 
           768*(10 + 3*J + J^2)*x*pj[J, x, 6, 3] + 3840*pj[J, x, 6, 4]), 
         m2*(3072*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (768*(-16 + 3*J + J^2) - 768*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (6144 - 3072*x)*pj[J, x, 6, 5]), 
         m2*(-3072*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (768*(-16 + 3*J + J^2) + 768*(24 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-6144 - 3072*x)*pj[J, x, 6, 5]), 
         m2*(-1536*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 9216*x*pj[J, x, 6, 5]), 
         -768*(-16 + 3*J + J^2)*pj[J, x, 6, 4] + 3072*x*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {m2^2*(576*(-480 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-9216*(-46 + 3*J + J^2) - 6912*(10 + 3*J + J^2)*
              x)*pj[J, x, 6, 5] + (4608*(-36 + 3*J + J^2) + 
             2304*(38 + 3*J + J^2)*x)*pj[J, x, 6, 6] - 
           36864*x*pj[J, x, 6, 7] + (4608 + 4608*x)*pj[J, x, 6, 8]), 
         m2^2*(576*(-480 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (9216*(-46 + 3*J + J^2) - 6912*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (4608*(-36 + 3*J + J^2) - 2304*(38 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] - 36864*x*pj[J, x, 6, 7] + 
           (4608 - 4608*x)*pj[J, x, 6, 8]), 
         m2^2*(J*(3 + J)*(14400 + 12972*J + 6304*J^2 + 1347*J^3 + 247*J^4 + 
             9*J^5 + J^6)*pj[J, x, 6, 0] - 24*(10 + 3*J + J^2)*
            (180 + 168*J + 65*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 1] + 
           192*(-450 + 201*J + 85*J^2 + 12*J^3 + 2*J^4)*pj[J, x, 6, 2] - 
           3456*(18 + 3*J + J^2)*x*pj[J, x, 6, 3] + 13824*pj[J, x, 6, 4]), 
         m2^2*(96*(-2 + J)*(5 + J)*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (576*(-3 + J)*(6 + J)*(78 + 15*J + 5*J^2) - 
             384*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x)*pj[J, x, 6, 3] + 
           (192*(-2286 + 411*J + 146*J^2 + 6*J^3 + J^4) - 
             192*(1422 + 465*J + 164*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (3456*(1 + J)*(2 + J) - 3456*(50 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (27648 - 27648*x)*pj[J, x, 6, 6]), 
         m2^2*(96*(-2 + J)*(5 + J)*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-576*(-3 + J)*(6 + J)*(78 + 15*J + 5*J^2) - 
             384*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x)*pj[J, x, 6, 3] + 
           (192*(-2286 + 411*J + 146*J^2 + 6*J^3 + J^4) + 
             192*(1422 + 465*J + 164*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-3456*(1 + J)*(2 + J) - 3456*(50 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (27648 + 27648*x)*pj[J, x, 6, 6]), 
         m2^2*(1152*(-480 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] - 
           13824*(10 + 3*J + J^2)*x*pj[J, x, 6, 5] + 55296*pj[J, x, 6, 6]), 
         m2^2*(13824*(-3 + J)*(6 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-9216*(-146 + 15*J + 5*J^2) - 1152*(720 + 330*J + 119*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 4] + (4608*(-14 + 15*J + 5*J^2) + 
             9216*(38 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (2304*(-50 + 3*J + J^2) + 2304*(-50 + 3*J + J^2)*x)*
            pj[J, x, 6, 6]), m2^2*(-13824*(-3 + J)*(6 + J)*(10 + 3*J + J^2)*
            pj[J, x, 6, 3] + (-9216*(-146 + 15*J + 5*J^2) + 
             1152*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-4608*(-14 + 15*J + 5*J^2) + 9216*(38 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (2304*(-50 + 3*J + J^2) - 2304*(-50 + 3*J + J^2)*
              x)*pj[J, x, 6, 6]), m2^2*(-48*(-2 + J)*(5 + J)*
            (6408 + 2190*J + 775*J^2 + 30*J^3 + 5*J^4)*pj[J, x, 6, 2] + 
           5376*(288 + 150*J + 59*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 3] - 
           4608*(-42 + 39*J + 13*J^2)*pj[J, x, 6, 4] + 
           276480*x*pj[J, x, 6, 5]), m2^2*(192*(-1 + J)*(4 + J)*
            (900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*pj[J, x, 6, 1] + 
           (-48*(-2 + J)*(5 + J)*(3528 + 870*J + 299*J^2 + 6*J^3 + J^4) - 
             48*(14400 + 12972*J + 6304*J^2 + 1347*J^3 + 247*J^4 + 9*J^5 + J^
                6)*x)*pj[J, x, 6, 2] + (1536*(-846 + 213*J + 80*J^2 + 6*J^3 + 
               J^4) + 1536*(558 + 231*J + 86*J^2 + 6*J^3 + J^4)*x)*
            pj[J, x, 6, 3] + (-6912*(2 + 9*J + 3*J^2) - 
             20736*(30 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (110592 + 110592*x)*
            pj[J, x, 6, 5]), m2^2*(4608*(-480 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-36864*(-46 + 3*J + J^2) - 
             55296*(10 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (9216*(-3 + J)*(6 + J) + 9216*(38 + 3*J + J^2)*x)*pj[J, x, 6, 6] + 
           (-73728 - 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(-13824*(-3 + J)*(6 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-1152*(-3776 + 150*J + 77*J^2 + 18*J^3 + 3*J^4) + 
             1152*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-13824*(-142 + 15*J + 5*J^2) + 4608*(242 + 39*J + 13*J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(1 + J)*(2 + J) + 4608*(114 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-73728 + 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(13824*(-3 + J)*(6 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-1152*(-3776 + 150*J + 77*J^2 + 18*J^3 + 3*J^4) - 
             1152*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (13824*(-142 + 15*J + 5*J^2) + 4608*(242 + 39*J + 13*J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(1 + J)*(2 + J) - 4608*(114 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (73728 + 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(4608*(-480 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (36864*(-46 + 3*J + J^2) - 55296*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (9216*(-3 + J)*(6 + J) - 9216*(38 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (73728 - 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(-192*(-1 + J)*(4 + J)*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*
            pj[J, x, 6, 1] + (-48*(-2 + J)*(5 + J)*(3528 + 870*J + 299*J^2 + 
               6*J^3 + J^4) + 48*(14400 + 12972*J + 6304*J^2 + 1347*J^3 + 247*
                J^4 + 9*J^5 + J^6)*x)*pj[J, x, 6, 2] + 
           (-1536*(-846 + 213*J + 80*J^2 + 6*J^3 + J^4) + 
             1536*(558 + 231*J + 86*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-6912*(2 + 9*J + 3*J^2) + 20736*(30 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-110592 + 110592*x)*pj[J, x, 6, 5]), 
         m2^2*(384*(-2 + J)*(5 + J)*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (27648*(-3 + J)*(6 + J)*(10 + 3*J + J^2) - 
             1536*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x)*
            pj[J, x, 6, 3] + (384*(-8568 + 834*J + 341*J^2 + 42*J^3 + 7*
                J^4) - 2304*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*
            pj[J, x, 6, 4] + (9216*(-38 + 15*J + 5*J^2) - 
             41472*(26 + 3*J + J^2)*x)*pj[J, x, 6, 5] + (221184 - 258048*x)*
            pj[J, x, 6, 6]), m2^2*(384*(-2 + J)*(5 + J)*(720 + 330*J + 
             119*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 2] + 
           (-27648*(-3 + J)*(6 + J)*(10 + 3*J + J^2) - 
             1536*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x)*
            pj[J, x, 6, 3] + (384*(-8568 + 834*J + 341*J^2 + 42*J^3 + 7*
                J^4) + 2304*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*
            pj[J, x, 6, 4] + (-9216*(-38 + 15*J + 5*J^2) - 
             41472*(26 + 3*J + J^2)*x)*pj[J, x, 6, 5] + (221184 + 258048*x)*
            pj[J, x, 6, 6]), m2^2*(384*(-4 + J)*(7 + J)*(654 + 39*J + 13*J^2)*
            pj[J, x, 6, 4] - 4608*(398 + 57*J + 19*J^2)*x*pj[J, x, 6, 5] + 
           479232*pj[J, x, 6, 6]), m2^2*(9216*(-3 + J)*(6 + J)*
            (78 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (-2304*(-2608 + 30*J + 37*J^2 + 18*J^3 + 3*J^4) - 
             3072*(1422 + 465*J + 164*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (73728*(-1 + J)*(4 + J) + 9216*(166 + 33*J + 11*J^2)*x)*
            pj[J, x, 6, 5] + (-479232 - 479232*x)*pj[J, x, 6, 6]), 
         m2^2*(-9216*(-3 + J)*(6 + J)*(78 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (-2304*(-2608 + 30*J + 37*J^2 + 18*J^3 + 3*J^4) + 
             3072*(1422 + 465*J + 164*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-73728*(-1 + J)*(4 + J) + 9216*(166 + 33*J + 11*J^2)*x)*
            pj[J, x, 6, 5] + (-479232 + 479232*x)*pj[J, x, 6, 6]), 
         m2^2*(-768*(-2 + J)*(5 + J)*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + 3072*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x*
            pj[J, x, 6, 3] + 768*(2808 - 1194*J - 353*J^2 + 30*J^3 + 5*J^4)*
            pj[J, x, 6, 4] - 27648*(-38 + 3*J + J^2)*x*pj[J, x, 6, 5]), 
         m2*(-2304*(-480 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (18432*(-46 + 3*J + J^2) + 27648*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(-3 + J)*(6 + J) - 4608*(38 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (36864 + 36864*x)*pj[J, x, 6, 7]), 
         m2*(-2304*(-480 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-18432*(-46 + 3*J + J^2) + 27648*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(-3 + J)*(6 + J) + 4608*(38 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-36864 + 36864*x)*pj[J, x, 6, 7]), 
         m2*(-96*(-2 + J)*(5 + J)*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + 384*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x*
            pj[J, x, 6, 3] - 4608*(-42 + 15*J + 5*J^2)*pj[J, x, 6, 4] + 
           110592*x*pj[J, x, 6, 5]), m2*(-18432*(-3 + J)*(6 + J)*
            (10 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-4608*(-480 - 30*J - J^2 + 6*J^3 + J^4) + 
             1536*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-36864*(-12 + 3*J + J^2) + 55296*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-221184 + 221184*x)*pj[J, x, 6, 6]), 
         m2*(18432*(-3 + J)*(6 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-4608*(-480 - 30*J - J^2 + 6*J^3 + J^4) - 
             1536*(720 + 330*J + 119*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (36864*(-12 + 3*J + J^2) + 55296*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-221184 - 221184*x)*pj[J, x, 6, 6]), 
         m2*(6144*(-918 + 15*J + 14*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] - 
           18432*(78 + 15*J + 5*J^2)*x*pj[J, x, 6, 5] + 
           442368*pj[J, x, 6, 6]), 1536*(-480 - 30*J - J^2 + 6*J^3 + J^4)*
           pj[J, x, 6, 4] - 18432*(10 + 3*J + J^2)*x*pj[J, x, 6, 5] + 
          73728*pj[J, x, 6, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{1, 1}, {GGGG[6], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 1/(9*m2^4), 0, 0, 0, 0, 0, 4/(9*m2^4), 4/(9*m2^4), 0, 0, 0, 0, 
         4/(9*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0}}}], exchange[{2, 1}, {GGGG[6], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, (-5/72 + (5*x^2)/24)/m2^4, 0, 0, 0, 0, 0, -5/(18*m2^4), 
         (-5/18 - (5*x)/6)/m2^4, 0, 0, 0, 0, (-5/18 + (5*x)/6)/m2^4, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2, 2}, {GGGG[6], s, 1 + (2*t)/s}, {{1, Sqrt[5]}, 
       {Sqrt[5], 1/45}}, {{{0, 0, (5*x^2)/(72*m2^4), 5/(18*m2^4), 
         5/(18*m2^4), 0, 0, 0, 25/(18*m2^4), (5/18 - (5*x)/18)/m2^4, 0, 0, 0, 
         0, (5/18 + (5*x)/18)/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 10/(9*m2^5), 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-1/72 + x^2/72)/m2^4, 
         0, 0, 0, 0, 0, -1/9*1/m2^4, (-1/9 - x/9)/m2^4, 0, 0, 0, 0, 
         (-1/9 + x/9)/m2^4, 1/(3*m2^4), 1/(3*m2^4), -1/3*1/m2^4, 0, 0, 
         -2/(3*m2^4), 0, 0, 1/(9*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}, {{0, 0, (-1/72 + x^2/72)/m2^4, 0, 0, 0, 0, 0, -1/9*1/m2^4, 
         (-1/9 - x/9)/m2^4, 0, 0, 0, 0, (-1/9 + x/9)/m2^4, 1/(3*m2^4), 
         1/(3*m2^4), -1/3*1/m2^4, 0, 0, -2/(3*m2^4), 0, 0, 1/(9*m2^5), 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (5/8 + (5*x^2)/8)/m2^4, 
         -15/(2*m2^4), -15/(2*m2^4), 0, 0, 0, 15/(2*m2^4), 
         (15/2 - (15*x)/2)/m2^4, 0, 0, 0, 0, (15/2 + (15*x)/2)/m2^4, 30/m2^4, 
         30/m2^4, 30/m2^4, 0, 0, -60/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0}}}], exchange[{3, 1}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{1, Sqrt[105], Sqrt[3]}, {Sqrt[105], 1, Sqrt[35]}, 
       {Sqrt[3], Sqrt[35], 3/5600}}, 
      {{{0, 0, (-3/80 + (9*x^2)/80)/m2^4, (-9/20 + (3*x)/4)/m2^4, 
         (-9/20 - (3*x)/4)/m2^4, 0, 0, 0, (-21/20 + (3*x^2)/4)/m2^4, 
         (-9/20 - (3*x)/10 + (3*x^2)/4)/m2^4, 0, 0, 0, 0, 
         (-9/20 + (3*x)/10 + (3*x^2)/4)/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 
         -3/(5*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, -1/5*x/m2^5, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, x/(5*m2^5), -3/(5*m2^5), 3/(5*m2^5), 0, 0, 0, 
         0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/5*x/m2^5, 0, 0, 0, 0, 0, 0}, 
        {0, 0, (-1/40 + (7*x^2)/40)/m2^4, 0, 0, 0, 0, 0, 
         (-1/10 + (7*x^2)/5)/m2^4, (-1/10 + (7*x)/10 + (7*x^2)/5)/m2^4, 0, 0, 
         0, 0, (-1/10 - (7*x)/10 + (7*x^2)/5)/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, (1/200 - x^2/200)/m2^4, 0, 0, 0, 0, 0, (2/25 - x^2/25)/m2^4, 
         (2/25 + x/25 - x^2/25)/m2^4, 0, 0, 0, 0, (2/25 - x/25 - x^2/25)/
          m2^4, 0, 0, 6/(25*m2^4), (-6*x)/(25*m2^4), (6*x)/(25*m2^4), 0, 0, 
         0, 3/(25*m2^5), 0, 0, 12/(25*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, x/(5*m2^5), -3/(5*m2^5), 3/(5*m2^5), 0, 0, 0, 
         0}, {0, 0, (1/200 - x^2/200)/m2^4, 0, 0, 0, 0, 0, 
         (2/25 - x^2/25)/m2^4, (2/25 + x/25 - x^2/25)/m2^4, 0, 0, 0, 0, 
         (2/25 - x/25 - x^2/25)/m2^4, 0, 0, 6/(25*m2^4), (-6*x)/(25*m2^4), 
         (6*x)/(25*m2^4), 0, 0, 0, 3/(25*m2^5), 0, 0, 12/(25*m2^5), 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, (56/3 + (28*x^2)/3)/m2^4, 168/m2^4, 
         168/m2^4, 0, 0, 0, (-448/3 + (224*x^2)/3)/m2^4, 
         (560/3 - (560*x)/3 + (224*x^2)/3)/m2^4, 0, 672/m2^4, 672/m2^4, 0, 
         (560/3 + (560*x)/3 + (224*x^2)/3)/m2^4, 0, 0, -896/m2^4, 
         (1344 + 896*x)/m2^4, (1344 - 896*x)/m2^4, 0, 0, 0, -448/m2^5, 0, 0, 
         -1792/m2^5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{3, 3}, {GGGG[6], s, 1 + (2*t)/s}, {{1/40}}, 
      {{{0, 0, (7/45 + (7*x^2)/15)/m2^4, (196/15 - (28*x)/3)/m2^4, 
         (196/15 + (28*x)/3)/m2^4, 0, -112/(3*m2^4), -112/(3*m2^4), 
         (1624/45 + (56*x^2)/15)/m2^4, (56/9 + (56*x^2)/15)/m2^4, 0, 
         224/(15*m2^4), 224/(15*m2^4), 0, (56/9 + (56*x^2)/15)/m2^4, 
         -112/(3*m2^4), -112/(3*m2^4), 2128/(15*m2^4), (-1792/15 + (224*x)/5)/
          m2^4, (-1792/15 - (224*x)/5)/m2^4, 224/(3*m2^4), 0, 0, 
         224/(15*m2^5), 0, 0, 896/(15*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}}], exchange[{3 + 2*m, 2}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{2/(3*(-2 + J)*J*(1 + J)*(2 + J)*(3 + J)*(5 + J)*m2^5), 
        8/(3*Sqrt[-2 + J]*Sqrt[J]*(1 + J)*(2 + J)*Sqrt[3 + J]*Sqrt[5 + J]*
          m2^5)}, {8/(3*Sqrt[-2 + J]*Sqrt[J]*(1 + J)*(2 + J)*Sqrt[3 + J]*
          Sqrt[5 + J]*m2^5), 2/(3*J*(1 + J)*(2 + J)*(3 + J)*m2^4)}}, 
      {{{0, 0, m2*((-1 + J)*(4 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 1] - 
           8*(5 + 3*J + J^2)*x*pj[J, x, 6, 2] + 24*pj[J, x, 6, 3]), 
         m2*(4*(-2 + J)*(5 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (4*(-30 + 3*J + J^2) - 8*(-2 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + 
           (8*(-8 + 3*J + J^2) - 8*(7 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (24 - 24*x)*pj[J, x, 6, 5]), 
         m2*(-4*(-2 + J)*(5 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (4*(-30 + 3*J + J^2) + 8*(-2 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + 
           (-8*(-8 + 3*J + J^2) - 8*(7 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (24 + 24*x)*pj[J, x, 6, 5]), 0, 
         m2*(32*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (8*(-10 + 9*J + 3*J^2) + 
             16*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (64 - 32*x)*
            pj[J, x, 6, 5] + (16 + 16*x)*pj[J, x, 6, 6]), 
         m2*(32*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (-8*(-10 + 9*J + 3*J^2) + 
             16*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (64 + 32*x)*
            pj[J, x, 6, 5] + (-16 + 16*x)*pj[J, x, 6, 6]), 
         m2*(-4*(-1 + J)*(4 + J)*(-2 + 9*J + 3*J^2)*pj[J, x, 6, 1] + 
           2*(-4 + 72*J + 33*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 2] - 
           8*(-110 + 21*J + 7*J^2)*pj[J, x, 6, 3] + 304*x*pj[J, x, 6, 4]), 
         m2*(-4*(-1 + J)*(4 + J)*(-2 + 9*J + 3*J^2)*pj[J, x, 6, 1] + 
           (2*(-2 + J)*(5 + J)*(30 + 3*J + J^2) + 2*(-4 + 72*J + 33*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + (-32*(-11 + 3*J + J^2) - 
             32*(9 + 3*J + J^2)*x)*pj[J, x, 6, 3] + (144 + 144*x)*
            pj[J, x, 6, 4]), 0, m2*(16*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-8*(-38 + 9*J + 3*J^2) + 8*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (128 + 64*x)*pj[J, x, 6, 5] + (-32 + 32*x)*pj[J, x, 6, 6]), 
         m2*(16*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (8*(-38 + 9*J + 3*J^2) + 
             8*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (128 - 64*x)*
            pj[J, x, 6, 5] + (32 + 32*x)*pj[J, x, 6, 6]), 0, 
         m2*(-4*(-1 + J)*(4 + J)*(-2 + 9*J + 3*J^2)*pj[J, x, 6, 1] + 
           (-2*(-2 + J)*(5 + J)*(30 + 3*J + J^2) + 2*(-4 + 72*J + 33*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + (-32*(-11 + 3*J + J^2) + 
             32*(9 + 3*J + J^2)*x)*pj[J, x, 6, 3] + (-144 + 144*x)*
            pj[J, x, 6, 4]), m2*(64*(-12 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-16*(38 + 3*J + J^2) - 224*x)*pj[J, x, 6, 4] + 
           (96 - 128*x)*pj[J, x, 6, 5]), 
         m2*(64*(-12 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (16*(38 + 3*J + J^2) - 224*x)*pj[J, x, 6, 4] + 
           (96 + 128*x)*pj[J, x, 6, 5]), 
         m2*(64*(-12 + 3*J + J^2)*pj[J, x, 6, 3] + 16*(-8 + 3*J + J^2)*x*
            pj[J, x, 6, 4] + 224*pj[J, x, 6, 5]), 
         m2*(-32*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-16*(78 + 3*J + J^2) - 16*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 - 320*x)*pj[J, x, 6, 5]), 
         m2*(-32*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (16*(78 + 3*J + J^2) - 16*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 + 320*x)*pj[J, x, 6, 5]), 
         m2*(-128*(-12 + 3*J + J^2)*pj[J, x, 6, 3] + 448*x*pj[J, x, 6, 4] - 
           192*pj[J, x, 6, 5]), 0, 0, -16*(-30 + 3*J + J^2)*pj[J, x, 6, 3] + 
          128*x*pj[J, x, 6, 4], 32*(22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          128*x*pj[J, x, 6, 5], -32*(22 + 3*J + J^2)*pj[J, x, 6, 4] - 
          128*x*pj[J, x, 6, 5], 64*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + 
          32*(-2 + 3*J + J^2)*x*pj[J, x, 6, 4] + 128*pj[J, x, 6, 5], 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -((-2 + J)*(5 + J)*pj[J, x, 6, 2]) + 4*x*pj[J, x, 6, 3], 
         8*pj[J, x, 6, 3] + (-2 + 2*x)*pj[J, x, 6, 4], -8*pj[J, x, 6, 3] + 
          (-2 - 2*x)*pj[J, x, 6, 4], 0, 32*pj[J, x, 6, 3] + 
          8*x*pj[J, x, 6, 4], -32*pj[J, x, 6, 3] - 8*x*pj[J, x, 6, 4], 
         8*pj[J, x, 6, 4]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -((-2 + J)*(5 + J)*pj[J, x, 6, 2]) + 4*x*pj[J, x, 6, 3], 
         8*pj[J, x, 6, 3] + (-2 + 2*x)*pj[J, x, 6, 4], -8*pj[J, x, 6, 3] + 
          (-2 - 2*x)*pj[J, x, 6, 4], 0, 32*pj[J, x, 6, 3] + 
          8*x*pj[J, x, 6, 4], -32*pj[J, x, 6, 3] - 8*x*pj[J, x, 6, 4], 
         8*pj[J, x, 6, 4]}, {0, 0, (-1 + J)*(4 + J)*pj[J, x, 6, 1] - 
          4*x*pj[J, x, 6, 2], -2*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + 
          (12 + 4*x)*pj[J, x, 6, 3] + (-4 + 4*x)*pj[J, x, 6, 4], 
         2*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + (12 - 4*x)*pj[J, x, 6, 3] + 
          (4 + 4*x)*pj[J, x, 6, 4], 0, 0, 0, -4*(-1 + J)*(4 + J)*
           pj[J, x, 6, 1] + 2*(8 + 3*J + J^2)*x*pj[J, x, 6, 2] - 
          16*pj[J, x, 6, 3], -4*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
          (2*(-16 + 3*J + J^2) + 2*(8 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
          (-16 - 16*x)*pj[J, x, 6, 3], 0, 0, 0, 0, 
         -4*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-2*(-16 + 3*J + J^2) + 
            2*(8 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (-16 + 16*x)*
           pj[J, x, 6, 3], -48*pj[J, x, 6, 3] - 16*x*pj[J, x, 6, 4], 
         -48*pj[J, x, 6, 3] - 16*x*pj[J, x, 6, 4], -48*pj[J, x, 6, 3] - 
          16*x*pj[J, x, 6, 4], 16*(-1 + J)*(4 + J)*pj[J, x, 6, 2] - 
          32*x*pj[J, x, 6, 3] + 32*pj[J, x, 6, 4], 
         -16*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + 32*x*pj[J, x, 6, 3] - 
          32*pj[J, x, 6, 4], 96*pj[J, x, 6, 3] + 32*x*pj[J, x, 6, 4], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{4 + 2*m, 1}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{1/(3*(1 + J)*(2 + J)*m2^4), 1/(3*Sqrt[5]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (1 + J)*(2 + J)*Sqrt[4 + J]*Sqrt[5 + J]*m2^5)}, 
       {1/(3*Sqrt[5]*Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)*(2 + J)*Sqrt[4 + J]*
          Sqrt[5 + J]*m2^5), 1/(15*(-2 + J)*(-1 + J)*(1 + J)*(2 + J)*(4 + J)*
          (5 + J)*m2^5)}}, {{{0, 0, J*(3 + J)*pj[J, x, 6, 0] - 
          2*x*pj[J, x, 6, 1], 0, 0, 0, 0, 0, -4*pj[J, x, 6, 2], 
         -8*pj[J, x, 6, 1] + (-4 - 4*x)*pj[J, x, 6, 2], 0, 0, 0, 0, 
         8*pj[J, x, 6, 1] + (-4 + 4*x)*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2*(-(J*(3 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 0]) + 
           8*(5 + 3*J + J^2)*x*pj[J, x, 6, 1] - 24*pj[J, x, 6, 2]), 0, 0, 0, 
         0, 0, m2*(16*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 96*x*pj[J, x, 6, 3]), 
         m2*(-64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (16*(-2 + J)*(5 + J) + 16*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-96 - 96*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (16*(-2 + J)*(5 + J) - 
             16*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (96 - 96*x)*
            pj[J, x, 6, 3]), m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           192*x*pj[J, x, 6, 3] - 48*pj[J, x, 6, 4]), 
         m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] - 
           48*pj[J, x, 6, 4]), -48*m2*pj[J, x, 6, 4], 
         m2*(192*pj[J, x, 6, 3] + 96*x*pj[J, x, 6, 4]), 
         m2*(-192*pj[J, x, 6, 3] - 96*x*pj[J, x, 6, 4]), 
         m2*(96*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 384*x*pj[J, x, 6, 3] + 
           96*pj[J, x, 6, 4]), 0, 0, 24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
          96*x*pj[J, x, 6, 3], -384*pj[J, x, 6, 3] - 96*x*pj[J, x, 6, 4], 
         384*pj[J, x, 6, 3] + 96*x*pj[J, x, 6, 4], -96*pj[J, x, 6, 4], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, m2*(-(J*(3 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 0]) + 
           8*(5 + 3*J + J^2)*x*pj[J, x, 6, 1] - 24*pj[J, x, 6, 2]), 0, 0, 0, 
         0, 0, m2*(16*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 96*x*pj[J, x, 6, 3]), 
         m2*(-64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (16*(-2 + J)*(5 + J) + 16*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-96 - 96*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(64*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (16*(-2 + J)*(5 + J) - 
             16*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (96 - 96*x)*
            pj[J, x, 6, 3]), m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           192*x*pj[J, x, 6, 3] - 48*pj[J, x, 6, 4]), 
         m2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] - 
           48*pj[J, x, 6, 4]), -48*m2*pj[J, x, 6, 4], 
         m2*(192*pj[J, x, 6, 3] + 96*x*pj[J, x, 6, 4]), 
         m2*(-192*pj[J, x, 6, 3] - 96*x*pj[J, x, 6, 4]), 
         m2*(96*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 384*x*pj[J, x, 6, 3] + 
           96*pj[J, x, 6, 4]), 0, 0, 24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
          96*x*pj[J, x, 6, 3], -384*pj[J, x, 6, 3] - 96*x*pj[J, x, 6, 4], 
         384*pj[J, x, 6, 3] + 96*x*pj[J, x, 6, 4], -96*pj[J, x, 6, 4], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 
         m2*(J*(3 + J)*(268 + 192*J + 73*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 0] - 
           2*(400 + 426*J + 205*J^2 + 42*J^3 + 7*J^4)*x*pj[J, x, 6, 1] + 
           24*(-8 + 15*J + 5*J^2)*pj[J, x, 6, 2] - 432*x*pj[J, x, 6, 3]), 
         m2*(36*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (288*(-3 + J)*(6 + J) - 72*(34 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (72*(-8 + 3*J + J^2) - 72*(22 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (432 - 432*x)*pj[J, x, 6, 5]), 
         m2*(36*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-288*(-3 + J)*(6 + J) - 72*(34 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (72*(-8 + 3*J + J^2) + 72*(22 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-432 - 432*x)*pj[J, x, 6, 5]), 0, 
         m2*(288*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-288*(-3 + J)*(6 + J) - 144*(14 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-576 + 1152*x)*pj[J, x, 6, 5] + (-288 - 288*x)*pj[J, x, 6, 6]), 
         m2*(-288*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-288*(-3 + J)*(6 + J) + 144*(14 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (576 + 1152*x)*pj[J, x, 6, 5] + (-288 + 288*x)*pj[J, x, 6, 6]), 
         m2*(-4*(-2 + J)*(5 + J)*(614 + 75*J + 25*J^2)*pj[J, x, 6, 2] + 
           48*(254 + 75*J + 25*J^2)*x*pj[J, x, 6, 3] - 5472*pj[J, x, 6, 4]), 
         m2*(56*(-1 + J)*(4 + J)*(34 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (-4*(-2 + J)*(5 + J)*(362 + 21*J + 7*J^2) - 
             28*(268 + 192*J + 73*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (480*(-1 + J)*(4 + J) + 96*(76 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (-2592 - 2592*x)*pj[J, x, 6, 4]), 0, 
         m2*(-288*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-144*(-62 + 9*J + 3*J^2) + 144*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (1152 + 2304*x)*pj[J, x, 6, 5] + 
           (-576 + 576*x)*pj[J, x, 6, 6]), 
         m2*(288*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-144*(-62 + 9*J + 3*J^2) - 144*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-1152 + 2304*x)*pj[J, x, 6, 5] + 
           (-576 - 576*x)*pj[J, x, 6, 6]), 0, 
         m2*(-56*(-1 + J)*(4 + J)*(34 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (-4*(-2 + J)*(5 + J)*(362 + 21*J + 7*J^2) + 
             28*(268 + 192*J + 73*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (-480*(-1 + J)*(4 + J) + 96*(76 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (-2592 + 2592*x)*pj[J, x, 6, 4]), 
         m2*(96*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (576*(-22 + 3*J + J^2) - 192*(34 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (96*(-16 + 3*J + J^2) - 288*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (2304 - 1728*x)*pj[J, x, 6, 5]), 
         m2*(96*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-576*(-22 + 3*J + J^2) - 192*(34 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (96*(-16 + 3*J + J^2) + 288*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-2304 - 1728*x)*pj[J, x, 6, 5]), 
         m2*(192*(-59 + 6*J + 2*J^2)*pj[J, x, 6, 4] - 4032*x*pj[J, x, 6, 5]), 
         m2*(192*(-238 + 39*J + 13*J^2)*pj[J, x, 6, 3] + 
           (-288*(-26 + 3*J + J^2) - 96*(166 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 4] + (5760 + 2304*x)*pj[J, x, 6, 5]), 
         m2*(-192*(-238 + 39*J + 13*J^2)*pj[J, x, 6, 3] + 
           (-288*(-26 + 3*J + J^2) + 96*(166 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 4] + (-5760 + 2304*x)*pj[J, x, 6, 5]), 
         m2*(-192*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           384*(34 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] - 192*(-16 + 3*J + J^2)*
            pj[J, x, 6, 4] + 3456*x*pj[J, x, 6, 5]), 0, 0, 
         -48*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
          96*(34 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] - 2304*pj[J, x, 6, 4], 
         -384*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 192*(14 + 3*J + J^2)*x*
           pj[J, x, 6, 4] - 2304*pj[J, x, 6, 5], 
         384*(-22 + 3*J + J^2)*pj[J, x, 6, 3] - 192*(14 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 2304*pj[J, x, 6, 5], 
         192*(-34 + 3*J + J^2)*pj[J, x, 6, 4] - 2304*x*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}}}], exchange[{4 + 2*m, 2}, 
      {GGGG[6], s, 1 + (2*t)/s}, {{1/(6*J*(1 + J)*(2 + J)*(3 + J)*m2^5), 
        1/(3*Sqrt[6]*Sqrt[J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*m2^5), 
        1/(6*Sqrt[21]*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*(2 + J)*(3 + J)*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), (8*Sqrt[2/3])/(Sqrt[-2 + J]*J*
          Sqrt[1 + J]*Sqrt[2 + J]*(3 + J)*Sqrt[5 + J]*m2^5)}, 
       {1/(3*Sqrt[6]*Sqrt[J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*m2^5), 
        1/(9*J*(1 + J)*(2 + J)*(3 + J)*m2^4), 1/(9*Sqrt[14]*Sqrt[-3 + J]*
          Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 16/(3*Sqrt[-2 + J]*Sqrt[J]*(1 + J)*
          (2 + J)*Sqrt[3 + J]*Sqrt[5 + J]*m2^5)}, 
       {1/(6*Sqrt[21]*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*(2 + J)*(3 + J)*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 1/(9*Sqrt[14]*Sqrt[-3 + J]*
          Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[3 + J]*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 1/(126*(-3 + J)*(-2 + J)*J*(1 + J)*
          (2 + J)*(3 + J)*(5 + J)*(6 + J)*m2^6), (8*Sqrt[2/7])/
         (3*Sqrt[-3 + J]*(-2 + J)*J*Sqrt[1 + J]*Sqrt[2 + J]*(3 + J)*(5 + J)*
          Sqrt[6 + J]*m2^5)}, {(8*Sqrt[2/3])/(Sqrt[-2 + J]*J*Sqrt[1 + J]*
          Sqrt[2 + J]*(3 + J)*Sqrt[5 + J]*m2^5), 
        16/(3*Sqrt[-2 + J]*Sqrt[J]*(1 + J)*(2 + J)*Sqrt[3 + J]*Sqrt[5 + J]*
          m2^5), (8*Sqrt[2/7])/(3*Sqrt[-3 + J]*(-2 + J)*J*Sqrt[1 + J]*
          Sqrt[2 + J]*(3 + J)*(5 + J)*Sqrt[6 + J]*m2^5), 
        4/(3*(-2 + J)*J*(1 + J)*(2 + J)*(3 + J)*(5 + J)*m2^5)}}, 
      {{{0, 0, m2*(J*(3 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 0] - 
           2*J*(3 + J)*x*pj[J, x, 6, 1] + 8*pj[J, x, 6, 2]), 
         m2*(4*(10 + 3*J + J^2)*pj[J, x, 6, 2] + (-40 + 8*x)*pj[J, x, 6, 3] + 
           (8 - 8*x)*pj[J, x, 6, 4]), m2*(4*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (40 + 8*x)*pj[J, x, 6, 3] + (8 + 8*x)*pj[J, x, 6, 4]), 0, 0, 0, 
         m2*(4*(70 + 9*J + 3*J^2)*pj[J, x, 6, 2] + 64*x*pj[J, x, 6, 3]), 
         m2*(-8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-4*(-30 + 3*J + J^2) - 
             4*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (32 + 32*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-4*(-30 + 3*J + J^2) + 
             4*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (-32 + 32*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 0, 0, 0, 0, 
         16*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 32*x*pj[J, x, 6, 3], 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, m2*(J*(3 + J)*pj[J, x, 6, 0] - 
           4*x*pj[J, x, 6, 1]), 0, 0, 0, 0, 0, -8*m2*pj[J, x, 6, 2], 
         m2*(-8 - 8*x)*pj[J, x, 6, 2], 0, 0, 0, 0, m2*(-8 + 8*x)*
          pj[J, x, 6, 2], 24*m2*pj[J, x, 6, 2], 24*m2*pj[J, x, 6, 2], 
         -24*m2*pj[J, x, 6, 2], 0, 0, -48*m2*pj[J, x, 6, 2], 0, 0, 
         8*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2^2*(-(J*(3 + J)*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*
             pj[J, x, 6, 0]) + 2*J*(3 + J)*(22 + 15*J + 5*J^2)*x*
            pj[J, x, 6, 1] - 72*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           288*x*pj[J, x, 6, 3]), m2^2*(-12*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*
            pj[J, x, 6, 2] + (-120*(-3 + J)*(6 + J) + 72*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-24*(-38 + 3*J + J^2) + 24*(22 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-288 + 288*x)*pj[J, x, 6, 5]), 
         m2^2*(-12*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (120*(-3 + J)*(6 + J) + 72*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-24*(-38 + 3*J + J^2) - 24*(22 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (288 + 288*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (192*(-4 + J)*(7 + J) + 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (192 - 960*x)*pj[J, x, 6, 5] + (192 + 192*x)*pj[J, x, 6, 6]), 
         m2^2*(-192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (192*(-4 + J)*(7 + J) - 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-192 - 960*x)*pj[J, x, 6, 5] + (192 - 192*x)*pj[J, x, 6, 6]), 
         m2^2*(-28*(-2 + J)*(5 + J)*(-30 + 3*J + J^2)*pj[J, x, 6, 2] - 
           2688*x*pj[J, x, 6, 3] + 2688*pj[J, x, 6, 4]), 
         m2^2*(-120*(-1 + J)*(4 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (4*(-2 + J)*(5 + J)*(138 + 15*J + 5*J^2) + 
             20*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (-96*(-34 + 9*J + 3*J^2) - 96*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (1728 + 1728*x)*pj[J, x, 6, 4]), 0, 
         m2^2*(-192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (288*(-14 + 3*J + J^2) - 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-1536 - 768*x)*pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2^2*(192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (288*(-14 + 3*J + J^2) + 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (1536 - 768*x)*pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(120*(-1 + J)*(4 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (4*(-2 + J)*(5 + J)*(138 + 15*J + 5*J^2) - 
             20*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (96*(-34 + 9*J + 3*J^2) - 96*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (1728 - 1728*x)*pj[J, x, 6, 4]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-768*(-3 + J)*(6 + J) + 288*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-96*(-2 + J)*(5 + J) - 384*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 + 1152*x)*pj[J, x, 6, 5]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (768*(-3 + J)*(6 + J) + 288*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-96*(-2 + J)*(5 + J) + 384*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 + 1152*x)*pj[J, x, 6, 5]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           288*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 96*(122 + 9*J + 3*J^2)*
            pj[J, x, 6, 4] + 1920*x*pj[J, x, 6, 5]), 
         m2^2*(-1728*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-384*(14 + 3*J + J^2) - 192*(-34 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-3072 - 768*x)*pj[J, x, 6, 5]), 
         m2^2*(1728*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-384*(14 + 3*J + J^2) + 192*(-34 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (3072 - 768*x)*pj[J, x, 6, 5]), 
         m2^2*(96*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] - 
           576*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 192*(-2 + J)*(5 + J)*
            pj[J, x, 6, 4] - 2304*x*pj[J, x, 6, 5]), 
         m2*(192*(14 + 3*J + J^2)*pj[J, x, 6, 4] + (2688 + 384*x)*
            pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 
         m2*(192*(14 + 3*J + J^2)*pj[J, x, 6, 4] + (-2688 + 384*x)*
            pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2*(16*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] - 
           96*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 1920*pj[J, x, 6, 4]), 
         m2*(384*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-768*(14 + 3*J + J^2) + 192*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (3072 - 1536*x)*pj[J, x, 6, 5]), 
         m2*(-384*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-768*(14 + 3*J + J^2) - 192*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-3072 - 1536*x)*pj[J, x, 6, 5]), 
         m2*(192*(154 + 15*J + 5*J^2)*pj[J, x, 6, 4] + 
           4608*x*pj[J, x, 6, 5]), 768*(14 + 3*J + J^2)*pj[J, x, 6, 4] + 
          1536*x*pj[J, x, 6, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2*pj[J, x, 6, 3], -6*pj[J, x, 6, 3] + 
          (1 - x)*pj[J, x, 6, 4], -6*pj[J, x, 6, 3] + 
          (-1 - x)*pj[J, x, 6, 4], 0, 0, 0, 0}}, 
       {{0, 0, m2*(J*(3 + J)*pj[J, x, 6, 0] - 4*x*pj[J, x, 6, 1]), 0, 0, 0, 
         0, 0, -8*m2*pj[J, x, 6, 2], m2*(-8 - 8*x)*pj[J, x, 6, 2], 0, 0, 0, 
         0, m2*(-8 + 8*x)*pj[J, x, 6, 2], 24*m2*pj[J, x, 6, 2], 
         24*m2*pj[J, x, 6, 2], -24*m2*pj[J, x, 6, 2], 0, 0, 
         -48*m2*pj[J, x, 6, 2], 0, 0, 8*pj[J, x, 6, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0}, {0, 0, J*(3 + J)*(8 + 3*J + J^2)*pj[J, x, 6, 0] - 
          6*(4 + 3*J + J^2)*x*pj[J, x, 6, 1] + 24*pj[J, x, 6, 2], 
         -12*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + (72 + 24*x)*pj[J, x, 6, 3] + 
          (-24 + 24*x)*pj[J, x, 6, 4], -12*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + 
          (-72 + 24*x)*pj[J, x, 6, 3] + (-24 - 24*x)*pj[J, x, 6, 4], 0, 0, 0, 
         -12*(-16 + 3*J + J^2)*pj[J, x, 6, 2] + 96*x*pj[J, x, 6, 3], 
         24*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-12*(-16 + 3*J + J^2) - 
            12*(8 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (96 + 96*x)*
           pj[J, x, 6, 3], 0, 0, 0, 0, -24*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
          (-12*(-16 + 3*J + J^2) + 12*(8 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
          (-96 + 96*x)*pj[J, x, 6, 3], 48*(-1 + J)*(4 + J)*pj[J, x, 6, 2] - 
          96*x*pj[J, x, 6, 3] + 96*pj[J, x, 6, 4], 
         48*(-1 + J)*(4 + J)*pj[J, x, 6, 2] - 96*x*pj[J, x, 6, 3] + 
          96*pj[J, x, 6, 4], 48*(-1 + J)*(4 + J)*pj[J, x, 6, 2] - 
          96*x*pj[J, x, 6, 3] + 96*pj[J, x, 6, 4], -576*pj[J, x, 6, 3] - 
          192*x*pj[J, x, 6, 4], 576*pj[J, x, 6, 3] + 192*x*pj[J, x, 6, 4], 
         -96*(-1 + J)*(4 + J)*pj[J, x, 6, 2] + 192*x*pj[J, x, 6, 3] - 
          192*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {0, 0, m2^2*(-(J*(3 + J)*(38 + 3*J + J^2)*pj[J, x, 6, 0]) + 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 1] - 48*pj[J, x, 6, 2]), 
         m2^2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3] + 
           (-96 + 96*x)*pj[J, x, 6, 4]), 
         m2^2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3] + 
           (-96 - 96*x)*pj[J, x, 6, 4]), -576*m2^2*pj[J, x, 6, 4], 
         m2^2*(288 + 288*x)*pj[J, x, 6, 4], m2^2*(288 - 288*x)*
          pj[J, x, 6, 4], m2^2*(72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           576*x*pj[J, x, 6, 3]), m2^2*(-192*(-1 + J)*(4 + J)*
            pj[J, x, 6, 1] + (24*(-2 + J)*(5 + J) + 24*(38 + 3*J + J^2)*x)*
            pj[J, x, 6, 2] + (-192 - 192*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2^2*(192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (24*(-2 + J)*(5 + J) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192 - 192*x)*pj[J, x, 6, 3]), 
         m2^2*(-72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 576*x*pj[J, x, 6, 3] + 
           672*pj[J, x, 6, 4]), m2^2*(-72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           576*x*pj[J, x, 6, 3] + 672*pj[J, x, 6, 4]), 
         m2^2*(168*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1344*x*pj[J, x, 6, 3] + 
           672*pj[J, x, 6, 4]), m2^2*(-1152 - 192*x)*pj[J, x, 6, 4], 
         m2^2*(-1152 + 192*x)*pj[J, x, 6, 4], 
         m2^2*(144*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1152*x*pj[J, x, 6, 3] + 
           960*pj[J, x, 6, 4]), 0, 0, m2*(24*(-2 + J)*(5 + J)*
            pj[J, x, 6, 2] - 192*x*pj[J, x, 6, 3]), m2*(-1152 + 192*x)*
          pj[J, x, 6, 4], m2*(-1152 - 192*x)*pj[J, x, 6, 4], 
         1344*m2*pj[J, x, 6, 4], 768*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, -2*pj[J, x, 6, 3], 4*pj[J, x, 6, 3] + 
          (-1 + x)*pj[J, x, 6, 4], 4*pj[J, x, 6, 3] + (1 + x)*pj[J, x, 6, 4], 
         0, -4*pj[J, x, 6, 4], 4*pj[J, x, 6, 4], -16*pj[J, x, 6, 3] - 
          4*x*pj[J, x, 6, 4]}}, 
       {{0, 0, m2^2*(-(J*(3 + J)*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*
             pj[J, x, 6, 0]) + 2*J*(3 + J)*(22 + 15*J + 5*J^2)*x*
            pj[J, x, 6, 1] - 72*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           288*x*pj[J, x, 6, 3]), m2^2*(-12*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*
            pj[J, x, 6, 2] + (-120*(-3 + J)*(6 + J) + 72*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 3] + (-24*(-38 + 3*J + J^2) + 24*(22 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-288 + 288*x)*pj[J, x, 6, 5]), 
         m2^2*(-12*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (120*(-3 + J)*(6 + J) + 72*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-24*(-38 + 3*J + J^2) - 24*(22 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (288 + 288*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (192*(-4 + J)*(7 + J) + 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (192 - 960*x)*pj[J, x, 6, 5] + (192 + 192*x)*pj[J, x, 6, 6]), 
         m2^2*(-192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (192*(-4 + J)*(7 + J) - 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-192 - 960*x)*pj[J, x, 6, 5] + (192 - 192*x)*pj[J, x, 6, 6]), 
         m2^2*(-28*(-2 + J)*(5 + J)*(-30 + 3*J + J^2)*pj[J, x, 6, 2] - 
           2688*x*pj[J, x, 6, 3] + 2688*pj[J, x, 6, 4]), 
         m2^2*(-120*(-1 + J)*(4 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (4*(-2 + J)*(5 + J)*(138 + 15*J + 5*J^2) + 
             20*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (-96*(-34 + 9*J + 3*J^2) - 96*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (1728 + 1728*x)*pj[J, x, 6, 4]), 0, 
         m2^2*(-192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (288*(-14 + 3*J + J^2) - 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-1536 - 768*x)*pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2^2*(192*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (288*(-14 + 3*J + J^2) + 96*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (1536 - 768*x)*pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(120*(-1 + J)*(4 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 1] + 
           (4*(-2 + J)*(5 + J)*(138 + 15*J + 5*J^2) - 
             20*(-12 + 60*J + 29*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (96*(-34 + 9*J + 3*J^2) - 96*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 3] + (1728 - 1728*x)*pj[J, x, 6, 4]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-768*(-3 + J)*(6 + J) + 288*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-96*(-2 + J)*(5 + J) - 384*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-768 + 1152*x)*pj[J, x, 6, 5]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (768*(-3 + J)*(6 + J) + 288*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-96*(-2 + J)*(5 + J) + 384*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (768 + 1152*x)*pj[J, x, 6, 5]), 
         m2^2*(-48*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + 
           288*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 96*(122 + 9*J + 3*J^2)*
            pj[J, x, 6, 4] + 1920*x*pj[J, x, 6, 5]), 
         m2^2*(-1728*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-384*(14 + 3*J + J^2) - 192*(-34 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-3072 - 768*x)*pj[J, x, 6, 5]), 
         m2^2*(1728*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-384*(14 + 3*J + J^2) + 192*(-34 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (3072 - 768*x)*pj[J, x, 6, 5]), 
         m2^2*(96*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] - 
           576*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 192*(-2 + J)*(5 + J)*
            pj[J, x, 6, 4] - 2304*x*pj[J, x, 6, 5]), 
         m2*(192*(14 + 3*J + J^2)*pj[J, x, 6, 4] + (2688 + 384*x)*
            pj[J, x, 6, 5] + (384 + 384*x)*pj[J, x, 6, 6]), 
         m2*(192*(14 + 3*J + J^2)*pj[J, x, 6, 4] + (-2688 + 384*x)*
            pj[J, x, 6, 5] + (384 - 384*x)*pj[J, x, 6, 6]), 
         m2*(16*(-2 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 2] - 
           96*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 1920*pj[J, x, 6, 4]), 
         m2*(384*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-768*(14 + 3*J + J^2) + 192*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (3072 - 1536*x)*pj[J, x, 6, 5]), 
         m2*(-384*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-768*(14 + 3*J + J^2) - 192*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-3072 - 1536*x)*pj[J, x, 6, 5]), 
         m2*(192*(154 + 15*J + 5*J^2)*pj[J, x, 6, 4] + 
           4608*x*pj[J, x, 6, 5]), 768*(14 + 3*J + J^2)*pj[J, x, 6, 4] + 
          1536*x*pj[J, x, 6, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2^2*(-(J*(3 + J)*(38 + 3*J + J^2)*pj[J, x, 6, 0]) + 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 1] - 48*pj[J, x, 6, 2]), 
         m2^2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3] + 
           (-96 + 96*x)*pj[J, x, 6, 4]), 
         m2^2*(-48*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 384*x*pj[J, x, 6, 3] + 
           (-96 - 96*x)*pj[J, x, 6, 4]), -576*m2^2*pj[J, x, 6, 4], 
         m2^2*(288 + 288*x)*pj[J, x, 6, 4], m2^2*(288 - 288*x)*
          pj[J, x, 6, 4], m2^2*(72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           576*x*pj[J, x, 6, 3]), m2^2*(-192*(-1 + J)*(4 + J)*
            pj[J, x, 6, 1] + (24*(-2 + J)*(5 + J) + 24*(38 + 3*J + J^2)*x)*
            pj[J, x, 6, 2] + (-192 - 192*x)*pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2^2*(192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (24*(-2 + J)*(5 + J) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (192 - 192*x)*pj[J, x, 6, 3]), 
         m2^2*(-72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 576*x*pj[J, x, 6, 3] + 
           672*pj[J, x, 6, 4]), m2^2*(-72*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           576*x*pj[J, x, 6, 3] + 672*pj[J, x, 6, 4]), 
         m2^2*(168*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1344*x*pj[J, x, 6, 3] + 
           672*pj[J, x, 6, 4]), m2^2*(-1152 - 192*x)*pj[J, x, 6, 4], 
         m2^2*(-1152 + 192*x)*pj[J, x, 6, 4], 
         m2^2*(144*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 1152*x*pj[J, x, 6, 3] + 
           960*pj[J, x, 6, 4]), 0, 0, m2*(24*(-2 + J)*(5 + J)*
            pj[J, x, 6, 2] - 192*x*pj[J, x, 6, 3]), m2*(-1152 + 192*x)*
          pj[J, x, 6, 4], m2*(-1152 - 192*x)*pj[J, x, 6, 4], 
         1344*m2*pj[J, x, 6, 4], 768*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {m2^2*(576*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (1152*(86 + 3*J + J^2) - 3456*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (4608*(-30 + 3*J + J^2) + 2304*(8 + 3*J + J^2)*x)*pj[J, x, 6, 6] + 
           (13824 - 23040*x)*pj[J, x, 6, 7] + (4608 + 4608*x)*
            pj[J, x, 6, 8]), m2^2*(576*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-1152*(86 + 3*J + J^2) - 3456*(-2 + 3*J + J^2)*
              x)*pj[J, x, 6, 5] + (4608*(-30 + 3*J + J^2) - 
             2304*(8 + 3*J + J^2)*x)*pj[J, x, 6, 6] + (-13824 - 23040*x)*
            pj[J, x, 6, 7] + (4608 - 4608*x)*pj[J, x, 6, 8]), 
         m2^2*(J*(3 + J)*(-72 + 1380*J + 1414*J^2 + 663*J^3 + 133*J^4 + 
             9*J^5 + J^6)*pj[J, x, 6, 0] - 18*J*(3 + J)*(68 + 84*J + 37*J^2 + 
             6*J^3 + J^4)*x*pj[J, x, 6, 1] + 72*(-1116 + 252*J + 129*J^2 + 
             30*J^3 + 5*J^4)*pj[J, x, 6, 2] - 3456*(12 + 3*J + J^2)*x*
            pj[J, x, 6, 3] + 13824*pj[J, x, 6, 4]), 
         m2^2*(36*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (72*(-3 + J)*(6 + J)*(58 + 81*J + 27*J^2) - 
             72*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 3] + 
           (72*(-5100 + 540*J + 189*J^2 + 6*J^3 + J^4) - 
             72*(468 + 684*J + 237*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (3456*(-16 + 3*J + J^2) - 3456*(32 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (27648 - 27648*x)*pj[J, x, 6, 6]), 
         m2^2*(36*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-72*(-3 + J)*(6 + J)*(58 + 81*J + 27*J^2) - 
             72*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 3] + 
           (72*(-5100 + 540*J + 189*J^2 + 6*J^3 + J^4) + 
             72*(468 + 684*J + 237*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-3456*(-16 + 3*J + J^2) - 3456*(32 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (27648 + 27648*x)*pj[J, x, 6, 6]), 
         m2^2*(-1152*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           6912*(-2 + 3*J + J^2)*x*pj[J, x, 6, 5] + 55296*pj[J, x, 6, 6]), 
         m2^2*(-2304*(-4 + J)*(7 + J)*(8 + 3*J + J^2)*pj[J, x, 6, 4] + 
           (-1152*(254 + 3*J + J^2) + 1152*(106 + 69*J + 23*J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(25 + 3*J + J^2) - 4608*(25 + 3*J + J^2)*
              x)*pj[J, x, 6, 6]), m2^2*(-2304*(-4 + J)*(7 + J)*
            (8 + 3*J + J^2)*pj[J, x, 6, 4] + (1152*(254 + 3*J + J^2) + 
             1152*(106 + 69*J + 23*J^2)*x)*pj[J, x, 6, 5] + 
           (-4608*(25 + 3*J + J^2) + 4608*(25 + 3*J + J^2)*x)*
            pj[J, x, 6, 6]), m2^2*(12*(-2 + J)*(5 + J)*(-3924 - 2424*J - 
             799*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 2] + 
           768*(288 + 276*J + 101*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 3] - 
           1152*(-618 + 93*J + 31*J^2)*pj[J, x, 6, 4] + 
           276480*x*pj[J, x, 6, 5]), m2^2*(72*(-1 + J)*(4 + J)*
            (-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*pj[J, x, 6, 1] + 
           (-36*(-2 + J)*(5 + J)*(1260 + 936*J + 321*J^2 + 6*J^3 + J^4) - 
             36*(-72 + 1380*J + 1414*J^2 + 663*J^3 + 133*J^4 + 9*J^5 + J^6)*
              x)*pj[J, x, 6, 2] + (288*(-4140 + 564*J + 233*J^2 + 30*J^3 + 5*
                J^4) + 288*(756 + 804*J + 313*J^2 + 30*J^3 + 5*J^4)*x)*
            pj[J, x, 6, 3] + (-6912*(-28 + 9*J + 3*J^2) - 
             20736*(20 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (110592 + 110592*x)*
            pj[J, x, 6, 5]), m2^2*(-2304*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-4608*(-230 + 33*J + 11*J^2) + 
             13824*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-4608*(78 + 3*J + J^2) - 4608*(-34 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-73728 - 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(-6912*(-3 + J)*(6 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-1152*(-980 - 156*J - 25*J^2 + 18*J^3 + 3*J^4) + 
             1152*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-55296*(-30 + 3*J + J^2) + 9216*(28 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(-5 + J)*(8 + J) + 4608*(72 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-73728 + 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(6912*(-3 + J)*(6 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-1152*(-980 - 156*J - 25*J^2 + 18*J^3 + 3*J^4) - 
             1152*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (55296*(-30 + 3*J + J^2) + 9216*(28 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(-5 + J)*(8 + J) - 4608*(72 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (73728 + 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(-2304*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (4608*(-230 + 33*J + 11*J^2) + 13824*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-4608*(78 + 3*J + J^2) + 4608*(-34 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (73728 - 73728*x)*pj[J, x, 6, 7]), 
         m2^2*(-72*(-1 + J)*(4 + J)*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*
            pj[J, x, 6, 1] + (-36*(-2 + J)*(5 + J)*(1260 + 936*J + 321*J^2 + 
               6*J^3 + J^4) + 36*(-72 + 1380*J + 1414*J^2 + 663*J^3 + 133*
                J^4 + 9*J^5 + J^6)*x)*pj[J, x, 6, 2] + 
           (-288*(-4140 + 564*J + 233*J^2 + 30*J^3 + 5*J^4) + 
             288*(756 + 804*J + 313*J^2 + 30*J^3 + 5*J^4)*x)*pj[J, x, 6, 3] + 
           (-6912*(-28 + 9*J + 3*J^2) + 20736*(20 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-110592 + 110592*x)*pj[J, x, 6, 5]), 
         m2^2*(96*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-6912*(-3 + J)*(6 + J)*(-2 + 3*J + J^2) - 
             192*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 3] + 
           (-1728*(1332 - 228*J - 67*J^2 + 6*J^3 + J^4) + 
             1152*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (4608*(-202 + 3*J + J^2) - 580608*x)*pj[J, x, 6, 5] + 
           (221184 - 258048*x)*pj[J, x, 6, 6]), 
         m2^2*(96*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (6912*(-3 + J)*(6 + J)*(-2 + 3*J + J^2) - 
             192*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 3] + 
           (-1728*(1332 - 228*J - 67*J^2 + 6*J^3 + J^4) - 
             1152*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-4608*(-202 + 3*J + J^2) - 580608*x)*pj[J, x, 6, 5] + 
           (221184 + 258048*x)*pj[J, x, 6, 6]), 
         m2^2*(480*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] - 960*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x*
            pj[J, x, 6, 3] - 576*(6820 - 1284*J - 383*J^2 + 30*J^3 + 5*J^4)*
            pj[J, x, 6, 4] - 4608*(164 + 3*J + J^2)*x*pj[J, x, 6, 5] + 
           479232*pj[J, x, 6, 6]), m2^2*(1152*(-3 + J)*(6 + J)*
            (142 + 27*J + 9*J^2)*pj[J, x, 6, 3] + 
           (1152*(-22 + 3*J + J^2)*(-98 + 15*J + 5*J^2) - 
             18432*(45 + 21*J + 7*J^2)*x)*pj[J, x, 6, 4] + 
           (4608*(-298 + 21*J + 7*J^2) - 4608*(-98 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-479232 - 479232*x)*pj[J, x, 6, 6]), 
         m2^2*(-1152*(-3 + J)*(6 + J)*(142 + 27*J + 9*J^2)*pj[J, x, 6, 3] + 
           (1152*(-22 + 3*J + J^2)*(-98 + 15*J + 5*J^2) + 
             18432*(45 + 21*J + 7*J^2)*x)*pj[J, x, 6, 4] + 
           (-4608*(-298 + 21*J + 7*J^2) - 4608*(-98 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-479232 + 479232*x)*pj[J, x, 6, 6]), 
         m2^2*(-192*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + 384*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x*
            pj[J, x, 6, 3] - 1152*(-3324 + 12*J + 49*J^2 + 30*J^3 + 5*J^4)*
            pj[J, x, 6, 4] + 55296*(19 + 3*J + J^2)*x*pj[J, x, 6, 5]), 
         m2*(1152*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (2304*(-230 + 33*J + 11*J^2) - 6912*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (2304*(78 + 3*J + J^2) + 2304*(-34 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (36864 + 36864*x)*pj[J, x, 6, 7]), 
         m2*(1152*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-2304*(-230 + 33*J + 11*J^2) - 6912*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (2304*(78 + 3*J + J^2) - 2304*(-34 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-36864 + 36864*x)*pj[J, x, 6, 7]), 
         m2*(-48*(-2 + J)*(5 + J)*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + 96*(-36 + 204*J + 131*J^2 + 42*J^3 + 7*J^4)*x*
            pj[J, x, 6, 3] - 2304*(-174 + 21*J + 7*J^2)*pj[J, x, 6, 4] + 
           110592*x*pj[J, x, 6, 5]), m2*(2304*(-3 + J)*(6 + J)*
            (-2 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (4608*(84 - 84*J - 19*J^2 + 6*J^3 + J^4) - 
             384*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-9216*(-102 + 3*J + J^2) - 27648*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-221184 + 221184*x)*pj[J, x, 6, 6]), 
         m2*(-2304*(-3 + J)*(6 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (4608*(84 - 84*J - 19*J^2 + 6*J^3 + J^4) + 
             384*(-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (9216*(-102 + 3*J + J^2) - 27648*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-221184 - 221184*x)*pj[J, x, 6, 6]), 
         m2*(-384*(6300 - 1704*J - 451*J^2 + 78*J^3 + 13*J^4)*
            pj[J, x, 6, 4] + 18432*(-24 + 3*J + J^2)*x*pj[J, x, 6, 5] + 
           442368*pj[J, x, 6, 6]), -1536*(84 - 84*J - 19*J^2 + 6*J^3 + J^4)*
           pj[J, x, 6, 4] + 9216*(-2 + 3*J + J^2)*x*pj[J, x, 6, 5] + 
          73728*pj[J, x, 6, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 12*(-14 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (120 - 24*x)*pj[J, x, 6, 5] + (24 + 24*x)*pj[J, x, 6, 6], 
         -12*(-14 + 3*J + J^2)*pj[J, x, 6, 4] + (120 + 24*x)*pj[J, x, 6, 5] + 
          (-24 + 24*x)*pj[J, x, 6, 6], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          72*x*pj[J, x, 6, 4], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (-5*(-42 + 3*J + J^2) + 5*(6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (5*(-42 + 3*J + J^2) + 5*(6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 - 72*x)*pj[J, x, 6, 5], 144*pj[J, x, 6, 5], 
         -8*(-42 + 3*J + J^2)*pj[J, x, 6, 4] + (-48 + 48*x)*pj[J, x, 6, 5], 
         8*(-42 + 3*J + J^2)*pj[J, x, 6, 4] + (-48 - 48*x)*pj[J, x, 6, 5], 
         16*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 8*(6 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 96*pj[J, x, 6, 5]}}, 
       {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2*pj[J, x, 6, 3], -6*pj[J, x, 6, 3] + 
          (1 - x)*pj[J, x, 6, 4], -6*pj[J, x, 6, 3] + 
          (-1 - x)*pj[J, x, 6, 4], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -2*pj[J, x, 6, 3], 4*pj[J, x, 6, 3] + (-1 + x)*pj[J, x, 6, 4], 
         4*pj[J, x, 6, 3] + (1 + x)*pj[J, x, 6, 4], 0, -4*pj[J, x, 6, 4], 
         4*pj[J, x, 6, 4], -16*pj[J, x, 6, 3] - 4*x*pj[J, x, 6, 4]}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 12*(-14 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (120 - 24*x)*pj[J, x, 6, 5] + (24 + 24*x)*pj[J, x, 6, 6], 
         -12*(-14 + 3*J + J^2)*pj[J, x, 6, 4] + (120 + 24*x)*pj[J, x, 6, 5] + 
          (-24 + 24*x)*pj[J, x, 6, 6], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          72*x*pj[J, x, 6, 4], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (-5*(-42 + 3*J + J^2) + 5*(6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5], -10*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (5*(-42 + 3*J + J^2) + 5*(6 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 - 72*x)*pj[J, x, 6, 5], 144*pj[J, x, 6, 5], 
         -8*(-42 + 3*J + J^2)*pj[J, x, 6, 4] + (-48 + 48*x)*pj[J, x, 6, 5], 
         8*(-42 + 3*J + J^2)*pj[J, x, 6, 4] + (-48 - 48*x)*pj[J, x, 6, 5], 
         16*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 8*(6 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 96*pj[J, x, 6, 5]}, 
        {0, 0, m2*(2*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 12*x*pj[J, x, 6, 3]), 
         m2*(-((-2 + J)*(5 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 2]) + 
           (8*(-12 + 3*J + J^2) + 2*(-2 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + 
           (-2*(22 + 3*J + J^2) + 2*(-8 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (12 - 12*x)*pj[J, x, 6, 5]), 
         m2*(-((-2 + J)*(5 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 2]) + 
           (-8*(-12 + 3*J + J^2) + 2*(-2 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + 
           (-2*(22 + 3*J + J^2) - 2*(-8 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-12 - 12*x)*pj[J, x, 6, 5]), 0, 
         m2*(8*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (112 + 4*(-2 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-32 + 16*x)*pj[J, x, 6, 5] + 
           (-8 - 8*x)*pj[J, x, 6, 6]), m2*(-8*(-6 + 3*J + J^2)*
            pj[J, x, 6, 3] + (112 - 4*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (32 + 16*x)*pj[J, x, 6, 5] + (-8 + 8*x)*pj[J, x, 6, 6]), 
         m2*(2*(-2 + J)*(5 + J)*(-14 + 3*J + J^2)*pj[J, x, 6, 2] - 
           4*(-26 + 3*J + J^2)*x*pj[J, x, 6, 3] - 152*pj[J, x, 6, 4]), 
         m2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           (8*(-20 + 3*J + J^2) + 8*(12 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-72 - 72*x)*pj[J, x, 6, 4]), 0, 
         m2*(8*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (-4*(-38 + 9*J + 3*J^2) + 
             4*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (64 + 32*x)*
            pj[J, x, 6, 5] + (-16 + 16*x)*pj[J, x, 6, 6]), 
         m2*(-8*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (-4*(-38 + 9*J + 3*J^2) - 
             4*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (-64 + 32*x)*
            pj[J, x, 6, 5] + (-16 - 16*x)*pj[J, x, 6, 6]), 0, 
         m2*(-24*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 
           (-8*(-20 + 3*J + J^2) + 8*(12 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-72 + 72*x)*pj[J, x, 6, 4]), 
         m2*(16*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + (8*(-14 + 3*J + J^2) + 
             8*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (64 - 48*x)*
            pj[J, x, 6, 5]), m2*(-16*(-6 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (8*(-14 + 3*J + J^2) - 8*(-2 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-64 - 48*x)*pj[J, x, 6, 5]), 
         m2*(8*(-2 + J)*(5 + J)*(-2 + 3*J + J^2)*pj[J, x, 6, 2] - 
           16*(-2 + 9*J + 3*J^2)*x*pj[J, x, 6, 3] - 480*pj[J, x, 6, 4] - 
           112*x*pj[J, x, 6, 5]), m2*(48*(-14 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (8*(38 + 3*J + J^2) - 8*(26 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (160 + 64*x)*pj[J, x, 6, 5]), 
         m2*(-48*(-14 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (8*(38 + 3*J + J^2) + 8*(26 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-160 + 64*x)*pj[J, x, 6, 5]), 
         m2*(-16*(-14 + 3*J + J^2)*pj[J, x, 6, 4] + 96*x*pj[J, x, 6, 5]), 0, 
         0, -64*pj[J, x, 6, 4], -64*pj[J, x, 6, 5], 64*pj[J, x, 6, 5], 
         -256*pj[J, x, 6, 4] - 64*x*pj[J, x, 6, 5], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0}}}], exchange[{4 + 2*m, 3}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{1/(30*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*m2^5)}}, 
      {{{0, 0, m2*(3*(-1 + J)*J*(3 + J)*(4 + J)*(-2 + 3*J + J^2)*
            pj[J, x, 6, 0] - 12*(-1 + J)*J*(3 + J)*(4 + J)*x*pj[J, x, 6, 1] + 
           8*(-32 + 15*J + 5*J^2)*pj[J, x, 6, 2] - 96*x*pj[J, x, 6, 3]), 
         m2*(28*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-16*(12 + 33*J + 11*J^2) - 224*x)*pj[J, x, 6, 3] + 
           (56*(-8 + 3*J + J^2) - 8*(4 + 21*J + 7*J^2)*x)*pj[J, x, 6, 4] + 
           (96 - 96*x)*pj[J, x, 6, 5]), 
         m2*(28*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (16*(12 + 33*J + 11*J^2) - 224*x)*pj[J, x, 6, 3] + 
           (56*(-8 + 3*J + J^2) + 8*(4 + 21*J + 7*J^2)*x)*pj[J, x, 6, 4] + 
           (-96 - 96*x)*pj[J, x, 6, 5]), 0, 
         m2*(-896*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-16*(28 + 27*J + 9*J^2) - 112*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-448 - 64*x)*pj[J, x, 6, 5] + (-64 - 64*x)*pj[J, x, 6, 6]), 
         m2*(896*(3 + 3*J + J^2)*pj[J, x, 6, 3] + (-16*(28 + 27*J + 9*J^2) + 
             112*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (448 - 64*x)*
            pj[J, x, 6, 5] + (-64 + 64*x)*pj[J, x, 6, 6]), 
         m2*(8*(-2 + J)*(5 + J)*(44 + 15*J + 5*J^2)*pj[J, x, 6, 2] + 
           32*(-22 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] - 1216*pj[J, x, 6, 4]), 
         m2*(192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(-1 + J)*(4 + J)*(5 + J) - 24*(-1 + J)*(4 + J)*
              (-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (160*(-14 + 3*J + J^2) + 32*(-6 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (-576 - 576*x)*pj[J, x, 6, 4]), 0, 
         m2*(256*(3 + 3*J + J^2)*pj[J, x, 6, 3] + (-32*(28 + 9*J + 3*J^2) + 
             32*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (896 - 128*x)*
            pj[J, x, 6, 5] + (-128 + 128*x)*pj[J, x, 6, 6]), 
         m2*(-256*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-32*(28 + 9*J + 3*J^2) - 32*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-896 - 128*x)*pj[J, x, 6, 5] + (-128 - 128*x)*pj[J, x, 6, 6]), 0, 
         m2*(-192*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-24*(-2 + J)*(-1 + J)*(4 + J)*(5 + J) + 24*(-1 + J)*(4 + J)*
              (-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-160*(-14 + 3*J + J^2) + 32*(-6 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (-576 + 576*x)*pj[J, x, 6, 4]), 
         m2*(48*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (2048*(3 + 3*J + J^2) - 384*x)*pj[J, x, 6, 3] + 
           (-32*(64 + 3*J + J^2) + 256*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (512 - 384*x)*pj[J, x, 6, 5]), 
         m2*(48*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-2048*(3 + 3*J + J^2) - 384*x)*pj[J, x, 6, 3] + 
           (-32*(64 + 3*J + J^2) - 256*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-512 - 384*x)*pj[J, x, 6, 5]), 
         m2*(-80*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           640*x*pj[J, x, 6, 3] - 96*(64 + 9*J + 3*J^2)*pj[J, x, 6, 4] - 
           896*x*pj[J, x, 6, 5]), m2*(2688*(4 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (256*(14 + 3*J + J^2) + 64*(28 + 15*J + 5*J^2)*x)*pj[J, x, 6, 4] + 
           (1280 + 512*x)*pj[J, x, 6, 5]), 
         m2*(-2688*(4 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (256*(14 + 3*J + J^2) - 64*(28 + 15*J + 5*J^2)*x)*pj[J, x, 6, 4] + 
           (-1280 + 512*x)*pj[J, x, 6, 5]), 
         m2*(-96*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           768*x*pj[J, x, 6, 3] + 64*(64 + 3*J + J^2)*pj[J, x, 6, 4] + 
           768*x*pj[J, x, 6, 5]), 0, 0, 96*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*
           pj[J, x, 6, 2] - 768*x*pj[J, x, 6, 3] - 512*pj[J, x, 6, 4], 
         -3072*(3 + 3*J + J^2)*pj[J, x, 6, 3] - 384*(4 + 3*J + J^2)*x*
           pj[J, x, 6, 4] - 512*pj[J, x, 6, 5], 
         3072*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 384*(4 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 512*pj[J, x, 6, 5], 
         -128*(28 + 9*J + 3*J^2)*pj[J, x, 6, 4] - 512*x*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}}}], exchange[{4 + 2*m, 4}, 
      {GGGG[6], s, 1 + (2*t)/s}, 
      {{1/(70*(-2 + J)*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*(5 + J)*
          m2^6)}}, {{{m2^2*(16*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (64*(64 + 33*J + 11*J^2) + 128*(5 + 3*J + J^2)*
              x)*pj[J, x, 6, 5] + (128*(19 + 3*J + J^2) + 64*(8 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (1280 + 256*x)*pj[J, x, 6, 7] + 
           (128 + 128*x)*pj[J, x, 6, 8]), 
         m2^2*(16*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-64*(64 + 33*J + 11*J^2) + 128*(5 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (128*(19 + 3*J + J^2) - 64*(8 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-1280 + 256*x)*pj[J, x, 6, 7] + 
           (128 - 128*x)*pj[J, x, 6, 8]), m2^2*((-2 + J)*(-1 + J)*J*(3 + J)*
            (4 + J)*(5 + J)*(-6 + 3*J + J^2)*pj[J, x, 6, 0] - 
           4*(-2 + J)*(-1 + J)*J*(3 + J)*(4 + J)*(5 + J)*x*pj[J, x, 6, 1] + 
           24*(-2 + J)*(-1 + J)*(4 + J)*(5 + J)*pj[J, x, 6, 2] - 
           96*(-2 + 3*J + J^2)*x*pj[J, x, 6, 3] + 384*pj[J, x, 6, 4]), 
         m2^2*(36*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-48*(-3 + J)*(6 + J)*(4 + 15*J + 5*J^2) - 
             864*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 3] + 
           (24*(352 - 102*J - 7*J^2 + 18*J^3 + 3*J^4) - 
             72*(-8 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (96*(-58 + 3*J + J^2) - 96*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 5] + 
           (768 - 768*x)*pj[J, x, 6, 6]), 
         m2^2*(36*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (48*(-3 + J)*(6 + J)*(4 + 15*J + 5*J^2) - 
             864*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 3] + 
           (24*(352 - 102*J - 7*J^2 + 18*J^3 + 3*J^4) + 
             72*(-8 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-96*(-58 + 3*J + J^2) - 96*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 5] + 
           (768 + 768*x)*pj[J, x, 6, 6]), 
         m2^2*(192*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           1536*(5 + 3*J + J^2)*x*pj[J, x, 6, 5] + 1536*pj[J, x, 6, 6]), 
         m2^2*(-896*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-16*(4984 + 4170*J + 1615*J^2 + 150*J^3 + 25*J^4) - 
             112*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-64*(358 + 285*J + 95*J^2) - 64*(178 + 123*J + 41*J^2)*x)*
            pj[J, x, 6, 5] + (-64*(50 + 27*J + 9*J^2) - 
             64*(50 + 27*J + 9*J^2)*x)*pj[J, x, 6, 6]), 
         m2^2*(896*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-16*(4984 + 4170*J + 1615*J^2 + 150*J^3 + 25*J^4) + 
             112*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (64*(358 + 285*J + 95*J^2) - 64*(178 + 123*J + 41*J^2)*x)*
            pj[J, x, 6, 5] + (-64*(50 + 27*J + 9*J^2) + 
             64*(50 + 27*J + 9*J^2)*x)*pj[J, x, 6, 6]), 
         m2^2*(8*(-2 + J)*(5 + J)*(-888 - 150*J - 5*J^2 + 30*J^3 + 5*J^4)*
            pj[J, x, 6, 2] + 96*(148 - 60*J - 11*J^2 + 6*J^3 + J^4)*x*
            pj[J, x, 6, 3] + 192*(278 + 9*J + 3*J^2)*pj[J, x, 6, 4] + 
           7680*x*pj[J, x, 6, 5]), m2^2*(192*(-2 + J)*(-1 + J)*(4 + J)*
            (5 + J)*pj[J, x, 6, 1] + (-8*(-2 + J)*(5 + J)*(168 - 30*J - J^
                2 + 6*J^3 + J^4) - 8*(-2 + J)*(-1 + J)*(4 + J)*(5 + J)*
              (-6 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (96*(124 - 72*J - 15*J^2 + 6*J^3 + J^4) + 96*(28 - 24*J + J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 3] + (-192*(-98 + 9*J + 3*J^2) - 
             192*(-10 + 9*J + 3*J^2)*x)*pj[J, x, 6, 4] + (3072 + 3072*x)*
            pj[J, x, 6, 5]), m2^2*(-512*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-1024*(64 + 33*J + 11*J^2) - 
             4096*(5 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-1024*(22 + 3*J + J^2) - 1024*(8 + 3*J + J^2)*x)*pj[J, x, 6, 6] + 
           (-2048 - 2048*x)*pj[J, x, 6, 7]), 
         m2^2*(256*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-96*(-392 - 150*J - 41*J^2 + 6*J^3 + J^4) + 
             32*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-128*(214 + 15*J + 5*J^2) + 384*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-128*(-138 + 3*J + J^2) + 128*(-26 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-2048 + 2048*x)*pj[J, x, 6, 7]), 
         m2^2*(-256*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-96*(-392 - 150*J - 41*J^2 + 6*J^3 + J^4) - 
             32*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (128*(214 + 15*J + 5*J^2) + 384*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-128*(-138 + 3*J + J^2) - 128*(-26 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (2048 + 2048*x)*pj[J, x, 6, 7]), 
         m2^2*(-512*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (1024*(64 + 33*J + 11*J^2) - 4096*(5 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-1024*(22 + 3*J + J^2) + 1024*(8 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (2048 - 2048*x)*pj[J, x, 6, 7]), 
         m2^2*(-192*(-2 + J)*(-1 + J)*(4 + J)*(5 + J)*pj[J, x, 6, 1] + 
           (-8*(-2 + J)*(5 + J)*(168 - 30*J - J^2 + 6*J^3 + J^4) + 
             8*(-2 + J)*(-1 + J)*(4 + J)*(5 + J)*(-6 + 3*J + J^2)*x)*
            pj[J, x, 6, 2] + (-96*(124 - 72*J - 15*J^2 + 6*J^3 + J^4) + 
             96*(28 - 24*J + J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-192*(-98 + 9*J + 3*J^2) + 192*(-10 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 4] + (-3072 + 3072*x)*pj[J, x, 6, 5]), 
         m2^2*(-16*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (2048*(-3 + J)*(6 + J)*(5 + 3*J + J^2) + 
             384*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 3] + 
           (96*(1168 + 786*J + 289*J^2 + 18*J^3 + 3*J^4) + 
             256*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-512*(124 + 15*J + 5*J^2) + 2688*(6 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (6144 - 7168*x)*pj[J, x, 6, 6]), 
         m2^2*(-16*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-2048*(-3 + J)*(6 + J)*(5 + 3*J + J^2) + 
             384*(-2 + J)*(5 + J)*x)*pj[J, x, 6, 3] + 
           (96*(1168 + 786*J + 289*J^2 + 18*J^3 + 3*J^4) - 
             256*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (512*(124 + 15*J + 5*J^2) + 2688*(6 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (6144 + 7168*x)*pj[J, x, 6, 6]), 
         m2^2*(-80*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + 1920*(-2 + J)*(5 + J)*x*pj[J, x, 6, 3] + 
           32*(10576 + 5430*J + 1819*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           128*(382 + 123*J + 41*J^2)*x*pj[J, x, 6, 5] + 
           13312*pj[J, x, 6, 6]), m2^2*(128*(-3 + J)*(6 + J)*
            (116 + 75*J + 25*J^2)*pj[J, x, 6, 3] + 
           (-512*(784 + 480*J + 169*J^2 + 6*J^3 + J^4) + 
             64*(-696 - 210*J - 7*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 4] + 
           (-256*(422 + 21*J + 7*J^2) - 512*(112 + 51*J + 17*J^2)*x)*
            pj[J, x, 6, 5] + (-13312 - 13312*x)*pj[J, x, 6, 6]), 
         m2^2*(-128*(-3 + J)*(6 + J)*(116 + 75*J + 25*J^2)*pj[J, x, 6, 3] + 
           (-512*(784 + 480*J + 169*J^2 + 6*J^3 + J^4) - 
             64*(-696 - 210*J - 7*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 4] + 
           (256*(422 + 21*J + 7*J^2) - 512*(112 + 51*J + 17*J^2)*x)*
            pj[J, x, 6, 5] + (-13312 + 13312*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] - 768*(-2 + J)*(5 + J)*x*pj[J, x, 6, 3] + 
           192*(1072 + 894*J + 343*J^2 + 30*J^3 + 5*J^4)*pj[J, x, 6, 4] + 
           768*(38 + 27*J + 9*J^2)*x*pj[J, x, 6, 5]), 
         m2*(256*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (512*(64 + 33*J + 11*J^2) + 2048*(5 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (512*(22 + 3*J + J^2) + 512*(8 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (1024 + 1024*x)*pj[J, x, 6, 7]), 
         m2*(256*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-512*(64 + 33*J + 11*J^2) + 2048*(5 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (512*(22 + 3*J + J^2) - 512*(8 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-1024 + 1024*x)*pj[J, x, 6, 7]), 
         m2*(64*(-2 + J)*(5 + J)*(-120 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] - 1536*(-2 + J)*(5 + J)*x*pj[J, x, 6, 3] + 
           24576*pj[J, x, 6, 4] + 3072*x*pj[J, x, 6, 5]), 
         m2*(-3072*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-768*(280 + 210*J + 79*J^2 + 6*J^3 + J^4) - 
             384*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (1536*(38 + 3*J + J^2) - 6144*(5 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-6144 + 6144*x)*pj[J, x, 6, 6]), 
         m2*(3072*(-3 + J)*(6 + J)*(5 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-768*(280 + 210*J + 79*J^2 + 6*J^3 + J^4) + 
             384*(-120 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-1536*(38 + 3*J + J^2) - 6144*(5 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-6144 - 6144*x)*pj[J, x, 6, 6]), 
         m2*(384*(952 + 570*J + 199*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           1536*(34 + 15*J + 5*J^2)*x*pj[J, x, 6, 5] + 12288*pj[J, x, 6, 6]), 
         256*(280 + 210*J + 79*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
          2048*(5 + 3*J + J^2)*x*pj[J, x, 6, 5] + 2048*pj[J, x, 6, 6], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}}}], exchange[{5 + 2*m, 1}, 
      {GGGG[6], s, 1 + (2*t)/s}, {{1/((-1 + J)*(1 + J)*(2 + J)*(4 + J)*m2^5), 
        1/(Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)*(2 + J)*(4 + J)*
          Sqrt[5 + J]*Sqrt[6 + J]*m2^6), (-4*Sqrt[2/3])/
         (Sqrt[-1 + J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[4 + J]*m2^5), 
        (8*Sqrt[2/15])/(Sqrt[-2 + J]*(-1 + J)*Sqrt[1 + J]*Sqrt[2 + J]*(4 + J)*
          Sqrt[5 + J]*m2^5)}, {1/(Sqrt[5]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*
          (1 + J)*(2 + J)*(4 + J)*Sqrt[5 + J]*Sqrt[6 + J]*m2^6), 
        1/(5*(-3 + J)*(-2 + J)*(-1 + J)*(1 + J)*(2 + J)*(4 + J)*(5 + J)*
          (6 + J)*m2^6), (4*Sqrt[2/15])/(Sqrt[-3 + J]*Sqrt[-2 + J]*
          Sqrt[-1 + J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[4 + J]*Sqrt[5 + J]*
          Sqrt[6 + J]*m2^5), (8*Sqrt[2/3])/(5*Sqrt[-3 + J]*(-2 + J)*(-1 + J)*
          Sqrt[1 + J]*Sqrt[2 + J]*(4 + J)*(5 + J)*Sqrt[6 + J]*m2^5)}, 
       {(-4*Sqrt[2/3])/(Sqrt[-1 + J]*Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[4 + J]*
          m2^5), (4*Sqrt[2/15])/(Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          Sqrt[1 + J]*Sqrt[2 + J]*Sqrt[4 + J]*Sqrt[5 + J]*Sqrt[6 + J]*m2^5), 
        2/(3*(1 + J)*(2 + J)*m2^4), 4/(3*Sqrt[5]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (1 + J)*(2 + J)*Sqrt[4 + J]*Sqrt[5 + J]*m2^5)}, 
       {(8*Sqrt[2/15])/(Sqrt[-2 + J]*(-1 + J)*Sqrt[1 + J]*Sqrt[2 + J]*(4 + J)*
          Sqrt[5 + J]*m2^5), (8*Sqrt[2/3])/(5*Sqrt[-3 + J]*(-2 + J)*(-1 + J)*
          Sqrt[1 + J]*Sqrt[2 + J]*(4 + J)*(5 + J)*Sqrt[6 + J]*m2^5), 
        4/(3*Sqrt[5]*Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)*(2 + J)*Sqrt[4 + J]*
          Sqrt[5 + J]*m2^5), 8/(15*(-2 + J)*(-1 + J)*(1 + J)*(2 + J)*(4 + J)*
          (5 + J)*m2^5)}}, 
      {{{0, 0, m2*((-1 + J)*(4 + J)*pj[J, x, 6, 1] - 4*x*pj[J, x, 6, 2]), 
         m2*(2*(-6 + 3*J + J^2)*pj[J, x, 6, 2] + (-12 - 4*x)*pj[J, x, 6, 3] + 
           (4 - 4*x)*pj[J, x, 6, 4]), m2*(-2*(-6 + 3*J + J^2)*
            pj[J, x, 6, 2] + (-12 + 4*x)*pj[J, x, 6, 3] + 
           (-4 - 4*x)*pj[J, x, 6, 4]), 0, 0, 0, 
         m2*(-4*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 2*(6 + 3*J + J^2)*x*
            pj[J, x, 6, 2] - 32*pj[J, x, 6, 3]), 
         m2*(-4*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (2*(-14 + 3*J + J^2) + 
             2*(6 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (-16 - 16*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(-4*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-2*(-14 + 3*J + J^2) + 
             2*(6 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (-16 + 16*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 0, 0, 0, 0, -16*pj[J, x, 6, 3], 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2^2*(-((-1 + J)*(4 + J)*(30 + 3*J + J^2)*pj[J, x, 6, 1]) + 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 2] - 48*pj[J, x, 6, 3]), 
         m2^2*(-2*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-28*(-3 + J)*(6 + J) + 4*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (-4*(-3 + J)*(6 + J) + 4*(42 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-48 + 48*x)*pj[J, x, 6, 5]), 
         m2^2*(2*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-28*(-3 + J)*(6 + J) - 4*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (4*(-3 + J)*(6 + J) + 4*(42 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-48 - 48*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-32*(-4 + J)*(7 + J) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (32 + 224*x)*pj[J, x, 6, 5] + (-32 - 32*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (32*(-4 + J)*(7 + J) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (32 - 224*x)*pj[J, x, 6, 5] + (32 - 32*x)*pj[J, x, 6, 6]), 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] - 
           2*(164 + 180*J + 69*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 2] + 
           64*(-11 + 3*J + J^2)*pj[J, x, 6, 3] - 448*x*pj[J, x, 6, 4]), 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (-2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) - 2*(164 + 180*J + 69*J^2 + 
               6*J^3 + J^4)*x)*pj[J, x, 6, 2] + (16*(-26 + 9*J + 3*J^2) + 
             16*(62 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + (-288 - 288*x)*
            pj[J, x, 6, 4]), 0, m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (48*(-22 + 3*J + J^2) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 - 256*x)*pj[J, x, 6, 5] + (64 - 64*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-48*(-22 + 3*J + J^2) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 + 256*x)*pj[J, x, 6, 5] + (-64 - 64*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) - 2*(164 + 180*J + 69*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + (16*(-26 + 9*J + 3*J^2) - 
             16*(62 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + (288 - 288*x)*
            pj[J, x, 6, 4]), m2^2*(-176*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(70 + 3*J + J^2)*x*pj[J, x, 6, 4] + (-192 + 128*x)*
            pj[J, x, 6, 5]), m2^2*(-176*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(70 + 3*J + J^2)*x*pj[J, x, 6, 4] + (-192 - 128*x)*
            pj[J, x, 6, 5]), m2^2*(-48*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(14 + 3*J + J^2)*x*pj[J, x, 6, 4] - 320*pj[J, x, 6, 5]), 
         m2^2*(-16*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           32*(22 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] - 32*(-3 + J)*(6 + J)*
            pj[J, x, 6, 4] + (128 + 512*x)*pj[J, x, 6, 5]), 
         m2^2*(16*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] - 
           32*(22 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] + 32*(-3 + J)*(6 + J)*
            pj[J, x, 6, 4] + (128 - 512*x)*pj[J, x, 6, 5]), 
         m2^2*(352*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 32*(70 + 3*J + J^2)*x*
            pj[J, x, 6, 4] + 384*pj[J, x, 6, 5]), 
         m2*(-32*(-2 + J)*(5 + J)*pj[J, x, 6, 4] + (-320 + 64*x)*
            pj[J, x, 6, 5] + (-64 - 64*x)*pj[J, x, 6, 6]), 
         m2*(32*(-2 + J)*(5 + J)*pj[J, x, 6, 4] + (-320 - 64*x)*
            pj[J, x, 6, 5] + (64 - 64*x)*pj[J, x, 6, 6]), 
         m2*(48*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 320*x*pj[J, x, 6, 4]), 
         m2*(32*(-46 + 3*J + J^2)*pj[J, x, 6, 4] + (256 - 512*x)*
            pj[J, x, 6, 5]), m2*(-32*(-46 + 3*J + J^2)*pj[J, x, 6, 4] + 
           (256 + 512*x)*pj[J, x, 6, 5]), 
         m2*(-64*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 32*(10 + 3*J + J^2)*x*
            pj[J, x, 6, 4] - 768*pj[J, x, 6, 5]), -256*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, pj[J, x, 6, 2], 0, 0, 
         0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         (-2 + J)*(5 + J)*pj[J, x, 6, 2] - 6*x*pj[J, x, 6, 3], 
         -6*pj[J, x, 6, 3] + (3 - 3*x)*pj[J, x, 6, 4], 6*pj[J, x, 6, 3] + 
          (3 + 3*x)*pj[J, x, 6, 4], 0, 0, 0, 0}}, 
       {{0, 0, m2^2*(-((-1 + J)*(4 + J)*(30 + 3*J + J^2)*pj[J, x, 6, 1]) + 
           12*(10 + 3*J + J^2)*x*pj[J, x, 6, 2] - 48*pj[J, x, 6, 3]), 
         m2^2*(-2*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-28*(-3 + J)*(6 + J) + 4*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (-4*(-3 + J)*(6 + J) + 4*(42 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-48 + 48*x)*pj[J, x, 6, 5]), 
         m2^2*(2*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-28*(-3 + J)*(6 + J) - 4*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 3] + 
           (4*(-3 + J)*(6 + J) + 4*(42 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-48 - 48*x)*pj[J, x, 6, 5]), 0, 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-32*(-4 + J)*(7 + J) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (32 + 224*x)*pj[J, x, 6, 5] + (-32 - 32*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (32*(-4 + J)*(7 + J) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (32 - 224*x)*pj[J, x, 6, 5] + (32 - 32*x)*pj[J, x, 6, 6]), 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] - 
           2*(164 + 180*J + 69*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 2] + 
           64*(-11 + 3*J + J^2)*pj[J, x, 6, 3] - 448*x*pj[J, x, 6, 4]), 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (-2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) - 2*(164 + 180*J + 69*J^2 + 
               6*J^3 + J^4)*x)*pj[J, x, 6, 2] + (16*(-26 + 9*J + 3*J^2) + 
             16*(62 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + (-288 - 288*x)*
            pj[J, x, 6, 4]), 0, m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (48*(-22 + 3*J + J^2) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 - 256*x)*pj[J, x, 6, 5] + (64 - 64*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-48*(-22 + 3*J + J^2) - 16*(10 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 + 256*x)*pj[J, x, 6, 5] + (-64 - 64*x)*pj[J, x, 6, 6]), 0, 
         m2^2*(4*(-1 + J)*(4 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) - 2*(164 + 180*J + 69*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + (16*(-26 + 9*J + 3*J^2) - 
             16*(62 + 9*J + 3*J^2)*x)*pj[J, x, 6, 3] + (288 - 288*x)*
            pj[J, x, 6, 4]), m2^2*(-176*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(70 + 3*J + J^2)*x*pj[J, x, 6, 4] + (-192 + 128*x)*
            pj[J, x, 6, 5]), m2^2*(-176*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(70 + 3*J + J^2)*x*pj[J, x, 6, 4] + (-192 - 128*x)*
            pj[J, x, 6, 5]), m2^2*(-48*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           16*(14 + 3*J + J^2)*x*pj[J, x, 6, 4] - 320*pj[J, x, 6, 5]), 
         m2^2*(-16*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] + 
           32*(22 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] - 32*(-3 + J)*(6 + J)*
            pj[J, x, 6, 4] + (128 + 512*x)*pj[J, x, 6, 5]), 
         m2^2*(16*(-2 + J)*(5 + J)*(10 + 3*J + J^2)*pj[J, x, 6, 2] - 
           32*(22 + 15*J + 5*J^2)*x*pj[J, x, 6, 3] + 32*(-3 + J)*(6 + J)*
            pj[J, x, 6, 4] + (128 - 512*x)*pj[J, x, 6, 5]), 
         m2^2*(352*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 32*(70 + 3*J + J^2)*x*
            pj[J, x, 6, 4] + 384*pj[J, x, 6, 5]), 
         m2*(-32*(-2 + J)*(5 + J)*pj[J, x, 6, 4] + (-320 + 64*x)*
            pj[J, x, 6, 5] + (-64 - 64*x)*pj[J, x, 6, 6]), 
         m2*(32*(-2 + J)*(5 + J)*pj[J, x, 6, 4] + (-320 - 64*x)*
            pj[J, x, 6, 5] + (64 - 64*x)*pj[J, x, 6, 6]), 
         m2*(48*(-3 + J)*(6 + J)*pj[J, x, 6, 3] - 320*x*pj[J, x, 6, 4]), 
         m2*(32*(-46 + 3*J + J^2)*pj[J, x, 6, 4] + (256 - 512*x)*
            pj[J, x, 6, 5]), m2*(-32*(-46 + 3*J + J^2)*pj[J, x, 6, 4] + 
           (256 + 512*x)*pj[J, x, 6, 5]), 
         m2*(-64*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 32*(10 + 3*J + J^2)*x*
            pj[J, x, 6, 4] - 768*pj[J, x, 6, 5]), -256*pj[J, x, 6, 5], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {m2^2*(-32*(-188 - 60*J - 11*J^2 + 6*J^3 + 
             J^4)*pj[J, x, 6, 4] + (64*(-266 + 15*J + 5*J^2) + 
             64*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 5] + 
           (-256*(-35 + 3*J + J^2) - 128*(26 + 3*J + J^2)*x)*pj[J, x, 6, 6] + 
           (-256 + 1792*x)*pj[J, x, 6, 7] + (-256 - 256*x)*pj[J, x, 6, 8]), 
         m2^2*(32*(-188 - 60*J - 11*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (64*(-266 + 15*J + 5*J^2) - 64*(22 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (256*(-35 + 3*J + J^2) - 128*(26 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-256 - 1792*x)*pj[J, x, 6, 7] + 
           (256 - 256*x)*pj[J, x, 6, 8]), 
         m2^2*((-1 + J)*(4 + J)*(900 + 372*J + 133*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] - 4*(900 + 588*J + 241*J^2 + 30*J^3 + 5*J^4)*x*
            pj[J, x, 6, 2] + 192*J*(3 + J)*pj[J, x, 6, 3] - 
           768*x*pj[J, x, 6, 4]), m2^2*(2*(-2 + J)*(5 + J)*
            (252 + 240*J + 89*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 2] + 
           (4*(-3 + J)*(6 + J)*(694 + 87*J + 29*J^2) - 
             36*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (4*(-7692 + 924*J + 317*J^2 + 6*J^3 + J^4) - 
             4*(4212 + 1068*J + 365*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (192*(-1 + J)*(4 + J) - 192*(44 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (1536 - 1536*x)*pj[J, x, 6, 6]), 
         m2^2*(-2*(-2 + J)*(5 + J)*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (4*(-3 + J)*(6 + J)*(694 + 87*J + 29*J^2) + 
             36*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-4*(-7692 + 924*J + 317*J^2 + 6*J^3 + J^4) - 
             4*(4212 + 1068*J + 365*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (192*(-1 + J)*(4 + J) + 192*(44 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-1536 - 1536*x)*pj[J, x, 6, 6]), 
         m2^2*(384*(-34 + 3*J + J^2)*pj[J, x, 6, 5] - 3072*x*pj[J, x, 6, 6]), 
         m2^2*(-64*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (32*(-3692 + 300*J + 109*J^2 + 6*J^3 + J^4) + 
             32*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-64*(-362 + 51*J + 17*J^2) - 64*(478 + 51*J + 17*J^2)*x)*
            pj[J, x, 6, 5] + (6400 + 6400*x)*pj[J, x, 6, 6]), 
         m2^2*(-64*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (-32*(-3692 + 300*J + 109*J^2 + 6*J^3 + J^4) + 
             32*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-64*(-362 + 51*J + 17*J^2) + 64*(478 + 51*J + 17*J^2)*x)*
            pj[J, x, 6, 5] + (-6400 + 6400*x)*pj[J, x, 6, 6]), 
         m2^2*(-36*(-1 + J)*(4 + J)*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] + 2*(4824 + 7428*J + 4078*J^2 + 1095*J^3 + 
             205*J^4 + 9*J^5 + J^6)*x*pj[J, x, 6, 2] - 
           192*(-804 + 108*J + 45*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 3] + 
           576*(98 + 15*J + 5*J^2)*x*pj[J, x, 6, 4] - 15360*pj[J, x, 6, 5]), 
         m2^2*(-36*(-1 + J)*(4 + J)*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] + (2*(-2 + J)*(5 + J)*(4428 + 1176*J + 401*J^2 + 6*
                J^3 + J^4) + 2*(4824 + 7428*J + 4078*J^2 + 1095*J^3 + 205*
                J^4 + 9*J^5 + J^6)*x)*pj[J, x, 6, 2] + 
           (-16*(-4428 + 804*J + 313*J^2 + 30*J^3 + 5*J^4) - 
             16*(2772 + 1236*J + 457*J^2 + 30*J^3 + 5*J^4)*x)*
            pj[J, x, 6, 3] + (1152*J*(3 + J) + 1152*(24 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-6144 - 6144*x)*pj[J, x, 6, 5]), 
         m2^2*(-128*(-188 - 60*J - 11*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (256*(-286 + 21*J + 7*J^2) + 256*(22 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-256*(-50 + 3*J + J^2) - 256*(62 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (4096 + 4096*x)*pj[J, x, 6, 7]), 
         m2^2*(-128*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (-192*(-908 + 12*J + 13*J^2 + 6*J^3 + J^4) + 
             64*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-512*(-208 + 21*J + 7*J^2) + 3072*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-256*(-12 + 3*J + J^2) + 256*(100 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-4096 + 4096*x)*pj[J, x, 6, 7]), 
         m2^2*(-128*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           (192*(-908 + 12*J + 13*J^2 + 6*J^3 + J^4) + 
             64*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-512*(-208 + 21*J + 7*J^2) - 3072*(14 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (256*(-12 + 3*J + J^2) + 256*(100 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-4096 - 4096*x)*pj[J, x, 6, 7]), 
         m2^2*(128*(-188 - 60*J - 11*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (256*(-286 + 21*J + 7*J^2) - 256*(22 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (256*(-50 + 3*J + J^2) - 256*(62 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (4096 - 4096*x)*pj[J, x, 6, 7]), 
         m2^2*(-36*(-1 + J)*(4 + J)*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] + (-2*(-2 + J)*(5 + J)*(4428 + 1176*J + 401*J^2 + 
               6*J^3 + J^4) + 2*(4824 + 7428*J + 4078*J^2 + 1095*J^3 + 205*
                J^4 + 9*J^5 + J^6)*x)*pj[J, x, 6, 2] + 
           (-16*(-4428 + 804*J + 313*J^2 + 30*J^3 + 5*J^4) + 
             16*(2772 + 1236*J + 457*J^2 + 30*J^3 + 5*J^4)*x)*
            pj[J, x, 6, 3] + (-1152*J*(3 + J) + 1152*(24 + 3*J + J^2)*x)*
            pj[J, x, 6, 4] + (-6144 + 6144*x)*pj[J, x, 6, 5]), 
         m2^2*(32*(-3 + J)*(6 + J)*(362 + 57*J + 19*J^2)*pj[J, x, 6, 3] + 
           (64*(-3284 + 264*J + 97*J^2 + 6*J^3 + J^4) - 
             32*(2196 + 636*J + 221*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (1536*(-15 + 3*J + J^2) - 256*(218 + 21*J + 7*J^2)*x)*
            pj[J, x, 6, 5] + (14336 - 12288*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*(362 + 57*J + 19*J^2)*pj[J, x, 6, 3] + 
           (-64*(-3284 + 264*J + 97*J^2 + 6*J^3 + J^4) - 
             32*(2196 + 636*J + 221*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (1536*(-15 + 3*J + J^2) + 256*(218 + 21*J + 7*J^2)*x)*
            pj[J, x, 6, 5] + (-14336 - 12288*x)*pj[J, x, 6, 6]), 
         m2^2*(32*(-3 + J)*(6 + J)*(202 + 105*J + 35*J^2)*pj[J, x, 6, 3] - 
           96*(372 + 300*J + 109*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 4] + 
           256*(-304 + 39*J + 13*J^2)*pj[J, x, 6, 5] - 
           26624*x*pj[J, x, 6, 6]), m2^2*(32*(-2 + J)*(5 + J)*
            (252 + 240*J + 89*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 2] + 
           (-128*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2) - 
             576*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (128*(-3340 + 360*J + 129*J^2 + 6*J^3 + J^4) + 
             64*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-256*(-370 + 39*J + 13*J^2) - 256*(482 + 39*J + 13*J^2)*x)*
            pj[J, x, 6, 5] + (26624 + 26624*x)*pj[J, x, 6, 6]), 
         m2^2*(-32*(-2 + J)*(5 + J)*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (-128*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2) + 
             576*(68 + 84*J + 37*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-128*(-3340 + 360*J + 129*J^2 + 6*J^3 + J^4) + 
             64*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-256*(-370 + 39*J + 13*J^2) + 256*(482 + 39*J + 13*J^2)*x)*
            pj[J, x, 6, 5] + (-26624 + 26624*x)*pj[J, x, 6, 6]), 
         m2^2*(-64*(-3 + J)*(6 + J)*(362 + 57*J + 19*J^2)*pj[J, x, 6, 3] + 
           64*(2196 + 636*J + 221*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 4] - 
           58368*pj[J, x, 6, 5]), m2*(64*(-188 - 60*J - 11*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-128*(-286 + 21*J + 7*J^2) - 
             128*(22 + 15*J + 5*J^2)*x)*pj[J, x, 6, 5] + 
           (128*(-50 + 3*J + J^2) + 128*(62 + 3*J + J^2)*x)*pj[J, x, 6, 6] + 
           (-2048 - 2048*x)*pj[J, x, 6, 7]), 
         m2*(-64*(-188 - 60*J - 11*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-128*(-286 + 21*J + 7*J^2) + 128*(22 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 5] + (-128*(-50 + 3*J + J^2) + 128*(62 + 3*J + J^2)*
              x)*pj[J, x, 6, 6] + (-2048 + 2048*x)*pj[J, x, 6, 7]), 
         m2*(-16*(-3 + J)*(6 + J)*(166 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           1152*(14 + 3*J + J^2)*x*pj[J, x, 6, 4] - 6144*pj[J, x, 6, 5]), 
         m2*(-64*(-2388 + 168*J + 65*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-1536*(-34 + 3*J + J^2) + 1536*(26 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-12288 + 12288*x)*pj[J, x, 6, 6]), 
         m2*(64*(-2388 + 168*J + 65*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-1536*(-34 + 3*J + J^2) - 1536*(26 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (12288 + 12288*x)*pj[J, x, 6, 6]), 
         m2*(128*(-3 + J)*(6 + J)*(22 + 15*J + 5*J^2)*pj[J, x, 6, 3] - 
           64*(252 + 240*J + 89*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 4] + 
           3072*(-4 + J)*(7 + J)*pj[J, x, 6, 5] - 24576*x*pj[J, x, 6, 6]), 
         512*(-34 + 3*J + J^2)*pj[J, x, 6, 5] - 4096*x*pj[J, x, 6, 6], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         (-2 + J)*(5 + J)*pj[J, x, 6, 2] - 8*x*pj[J, x, 6, 3], 
         (4 - 4*x)*pj[J, x, 6, 4], (4 + 4*x)*pj[J, x, 6, 4], 0, 
         -16*pj[J, x, 6, 4], -16*pj[J, x, 6, 4], 16*pj[J, x, 6, 4]}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, -12*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5] + (-24 - 24*x)*pj[J, x, 6, 6], 
         -12*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + (72 + 72*x)*pj[J, x, 6, 5] + 
          (-24 + 24*x)*pj[J, x, 6, 6], -((-2 + J)*(5 + J)*(38 + 3*J + J^2)*
            pj[J, x, 6, 2]) + 14*(14 + 3*J + J^2)*x*pj[J, x, 6, 3] - 
          72*pj[J, x, 6, 4], -42*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (214 - 21*J - 7*J^2 + 7*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5], 42*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (214 - 21*J - 7*J^2 - 7*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (72 + 72*x)*pj[J, x, 6, 5], 24*(-22 + 3*J + J^2)*pj[J, x, 6, 4] - 
          144*x*pj[J, x, 6, 5], -8*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (-48 + 48*x)*pj[J, x, 6, 5], -8*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (48 + 48*x)*pj[J, x, 6, 5], 8*(-34 + 3*J + J^2)*pj[J, x, 6, 4] - 
          96*x*pj[J, x, 6, 5]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, pj[J, x, 6, 2], 0, 
         0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         (-2 + J)*(5 + J)*pj[J, x, 6, 2] - 8*x*pj[J, x, 6, 3], 
         (4 - 4*x)*pj[J, x, 6, 4], (4 + 4*x)*pj[J, x, 6, 4], 0, 
         -16*pj[J, x, 6, 4], -16*pj[J, x, 6, 4], 16*pj[J, x, 6, 4]}, 
        {0, 0, pj[J, x, 6, 1], 0, 0, 0, 0, 0, 4*pj[J, x, 6, 1] + 
          2*x*pj[J, x, 6, 2], 4*pj[J, x, 6, 1] + (2 + 2*x)*pj[J, x, 6, 2], 0, 
         0, 0, 0, 4*pj[J, x, 6, 1] + (-2 + 2*x)*pj[J, x, 6, 2], 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, m2*(-((-1 + J)*(4 + J)*pj[J, x, 6, 1]) + 6*x*pj[J, x, 6, 2]), 
         0, 0, 0, 0, 0, m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] - 
           2*(14 + 3*J + J^2)*x*pj[J, x, 6, 2] + 24*pj[J, x, 6, 3]), 
         m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-2*(-2 + J)*(5 + J) - 
             2*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (24 + 24*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (2*(-2 + J)*(5 + J) - 
             2*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (24 - 24*x)*
            pj[J, x, 6, 3]), 12*m2*x*pj[J, x, 6, 4], 12*m2*x*pj[J, x, 6, 4], 
         m2*(48*pj[J, x, 6, 3] + 12*x*pj[J, x, 6, 4]), 
         m2*(-12*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 48*x*pj[J, x, 6, 3] - 
           24*pj[J, x, 6, 4]), m2*(12*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           48*x*pj[J, x, 6, 3] + 24*pj[J, x, 6, 4]), -24*m2*x*pj[J, x, 6, 4], 
         0, 0, 24*pj[J, x, 6, 3], 24*pj[J, x, 6, 4], -24*pj[J, x, 6, 4], 
         96*pj[J, x, 6, 3] + 24*x*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
          6*x*pj[J, x, 6, 3], -6*pj[J, x, 6, 3] + (3 - 3*x)*pj[J, x, 6, 4], 
         6*pj[J, x, 6, 3] + (3 + 3*x)*pj[J, x, 6, 4], 0, 0, 0, 0}, 
        {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, -12*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5] + (-24 - 24*x)*pj[J, x, 6, 6], 
         -12*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + (72 + 72*x)*pj[J, x, 6, 5] + 
          (-24 + 24*x)*pj[J, x, 6, 6], -((-2 + J)*(5 + J)*(38 + 3*J + J^2)*
            pj[J, x, 6, 2]) + 14*(14 + 3*J + J^2)*x*pj[J, x, 6, 3] - 
          72*pj[J, x, 6, 4], -42*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (214 - 21*J - 7*J^2 + 7*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-72 + 72*x)*pj[J, x, 6, 5], 42*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (214 - 21*J - 7*J^2 - 7*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (72 + 72*x)*pj[J, x, 6, 5], 24*(-22 + 3*J + J^2)*pj[J, x, 6, 4] - 
          144*x*pj[J, x, 6, 5], -8*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (-48 + 48*x)*pj[J, x, 6, 5], -8*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (48 + 48*x)*pj[J, x, 6, 5], 8*(-34 + 3*J + J^2)*pj[J, x, 6, 4] - 
          96*x*pj[J, x, 6, 5]}, {0, 0, 
         m2*(-((-1 + J)*(4 + J)*pj[J, x, 6, 1]) + 6*x*pj[J, x, 6, 2]), 0, 0, 
         0, 0, 0, m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] - 2*(14 + 3*J + J^2)*
            x*pj[J, x, 6, 2] + 24*pj[J, x, 6, 3]), 
         m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (-2*(-2 + J)*(5 + J) - 
             2*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (24 + 24*x)*
            pj[J, x, 6, 3]), 0, 0, 0, 0, 
         m2*(8*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + (2*(-2 + J)*(5 + J) - 
             2*(14 + 3*J + J^2)*x)*pj[J, x, 6, 2] + (24 - 24*x)*
            pj[J, x, 6, 3]), 12*m2*x*pj[J, x, 6, 4], 12*m2*x*pj[J, x, 6, 4], 
         m2*(48*pj[J, x, 6, 3] + 12*x*pj[J, x, 6, 4]), 
         m2*(-12*(-2 + J)*(5 + J)*pj[J, x, 6, 2] + 48*x*pj[J, x, 6, 3] - 
           24*pj[J, x, 6, 4]), m2*(12*(-2 + J)*(5 + J)*pj[J, x, 6, 2] - 
           48*x*pj[J, x, 6, 3] + 24*pj[J, x, 6, 4]), -24*m2*x*pj[J, x, 6, 4], 
         0, 0, 24*pj[J, x, 6, 3], 24*pj[J, x, 6, 4], -24*pj[J, x, 6, 4], 
         96*pj[J, x, 6, 3] + 24*x*pj[J, x, 6, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {0, 0, m2*((-1 + J)*(4 + J)*(32 + 3*J + J^2)*pj[J, x, 6, 1] - 
           12*(11 + 3*J + J^2)*x*pj[J, x, 6, 2] + 54*pj[J, x, 6, 3]), 
         m2*(9*(-50 + 9*J + 3*J^2)*pj[J, x, 6, 3] + (-90 - 180*x)*
            pj[J, x, 6, 4] + (54 - 54*x)*pj[J, x, 6, 5]), 
         m2*(9*(-50 + 9*J + 3*J^2)*pj[J, x, 6, 3] + (90 - 180*x)*
            pj[J, x, 6, 4] + (54 + 54*x)*pj[J, x, 6, 5]), 0, 
         m2*(18*(-26 + 3*J + J^2)*pj[J, x, 6, 4] + (72 - 144*x)*
            pj[J, x, 6, 5] + (36 + 36*x)*pj[J, x, 6, 6]), 
         m2*(-18*(-26 + 3*J + J^2)*pj[J, x, 6, 4] + (72 + 144*x)*
            pj[J, x, 6, 5] + (-36 + 36*x)*pj[J, x, 6, 6]), 
         m2*(-4*(-1 + J)*(4 + J)*(34 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           2*(268 + 192*J + 73*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 2] - 
           6*(-218 + 51*J + 17*J^2)*pj[J, x, 6, 3] + 684*x*pj[J, x, 6, 4]), 
         m2*(-4*(-1 + J)*(4 + J)*(34 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) + 2*(268 + 192*J + 73*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + (-24*(-17 + 6*J + 2*J^2) - 
             24*(43 + 6*J + 2*J^2)*x)*pj[J, x, 6, 3] + (324 + 324*x)*
            pj[J, x, 6, 4]), 0, m2*(-36*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-18*(-62 + 9*J + 3*J^2) + 18*(14 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (144 + 288*x)*pj[J, x, 6, 5] + (-72 + 72*x)*pj[J, x, 6, 6]), 
         m2*(-36*(-22 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (18*(-62 + 9*J + 3*J^2) + 18*(14 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (144 - 288*x)*pj[J, x, 6, 5] + (72 + 72*x)*pj[J, x, 6, 6]), 0, 
         m2*(-4*(-1 + J)*(4 + J)*(34 + 15*J + 5*J^2)*pj[J, x, 6, 1] + 
           (-2*(-2 + J)*(5 + J)*(98 + 3*J + J^2) + 2*(268 + 192*J + 73*J^2 + 
               6*J^3 + J^4)*x)*pj[J, x, 6, 2] + (-24*(-17 + 6*J + 2*J^2) + 
             24*(43 + 6*J + 2*J^2)*x)*pj[J, x, 6, 3] + (-324 + 324*x)*
            pj[J, x, 6, 4]), m2*(144*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (36*(-26 + 3*J + J^2) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (216 - 288*x)*pj[J, x, 6, 5]), 
         m2*(144*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-36*(-26 + 3*J + J^2) - 24*(38 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (216 + 288*x)*pj[J, x, 6, 5]), 
         m2*(192*(-19 + 3*J + J^2)*pj[J, x, 6, 3] - 12*(94 + 15*J + 5*J^2)*x*
            pj[J, x, 6, 4] + 504*pj[J, x, 6, 5]), 
         m2*(24*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-72*(-22 + 3*J + J^2) - 48*(34 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (12*(-130 + 21*J + 7*J^2) + 36*(14 + 3*J + J^2)*
              x)*pj[J, x, 6, 4] + (-288 - 720*x)*pj[J, x, 6, 5]), 
         m2*(-24*(-2 + J)*(5 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-72*(-22 + 3*J + J^2) + 48*(34 + 15*J + 5*J^2)*x)*
            pj[J, x, 6, 3] + (-12*(-130 + 21*J + 7*J^2) + 36*(14 + 3*J + J^2)*
              x)*pj[J, x, 6, 4] + (-288 + 720*x)*pj[J, x, 6, 5]), 
         m2*(-288*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 48*(38 + 3*J + J^2)*x*
            pj[J, x, 6, 4] - 432*pj[J, x, 6, 5]), 0, 0, 
         -48*(-16 + 3*J + J^2)*pj[J, x, 6, 3] + 288*x*pj[J, x, 6, 4], 
         -48*(-22 + 3*J + J^2)*pj[J, x, 6, 4] + 288*x*pj[J, x, 6, 5], 
         48*(-22 + 3*J + J^2)*pj[J, x, 6, 4] - 288*x*pj[J, x, 6, 5], 
         96*(-22 + 3*J + J^2)*pj[J, x, 6, 3] - 48*(14 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 288*pj[J, x, 6, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}}], exchange[{5 + 2*m, 3}, {GGGG[6], s, 1 + (2*t)/s}, 
      {{2/(15*(-3 + J)*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*(6 + J)*
          m2^6), 8/(15*Sqrt[-3 + J]*(-1 + J)*J*Sqrt[1 + J]*Sqrt[2 + J]*
          (3 + J)*(4 + J)*Sqrt[6 + J]*m2^5)}, 
       {8/(15*Sqrt[-3 + J]*(-1 + J)*J*Sqrt[1 + J]*Sqrt[2 + J]*(3 + J)*(4 + J)*
          Sqrt[6 + J]*m2^5), 2/(15*(-1 + J)*J*(1 + J)*(2 + J)*(3 + J)*(4 + J)*
          m2^5)}}, {{{m2^2*(-12*(-168 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 4] + (-48*(-32 + 15*J + 5*J^2) + 288*x)*
            pj[J, x, 6, 5] + (-96*(-15 + 3*J + J^2) - 48*(-1 + J)*(4 + J)*x)*
            pj[J, x, 6, 6] + (-576 + 192*x)*pj[J, x, 6, 7] + 
           (-96 - 96*x)*pj[J, x, 6, 8]), 
         m2^2*(12*(-168 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-48*(-32 + 15*J + 5*J^2) - 288*x)*pj[J, x, 6, 5] + 
           (96*(-15 + 3*J + J^2) - 48*(-1 + J)*(4 + J)*x)*pj[J, x, 6, 6] + 
           (-576 - 192*x)*pj[J, x, 6, 7] + (96 - 96*x)*pj[J, x, 6, 8]), 
         m2^2*((-1 + J)*J*(3 + J)*(4 + J)*(14 + 3*J + J^2)*pj[J, x, 6, 1] - 
           2*J*(3 + J)*(22 + 15*J + 5*J^2)*x*pj[J, x, 6, 2] + 
           72*(-2 + J)*(5 + J)*pj[J, x, 6, 3] - 288*x*pj[J, x, 6, 4]), 
         m2^2*(7*(-2 + J)*(5 + J)*(72 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (12*(-3 + J)*(6 + J)*(28 + 9*J + 3*J^2) - 
             56*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (2*(-3024 - 102*J + 29*J^2 + 42*J^3 + 7*J^4) - 
             2*(504 + 6*J + 65*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 4] + 
           (72*(-34 + 3*J + J^2) - 72*(14 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (576 - 576*x)*pj[J, x, 6, 6]), 
         m2^2*(-7*(-2 + J)*(5 + J)*(72 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (12*(-3 + J)*(6 + J)*(28 + 9*J + 3*J^2) + 
             56*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-2*(-3024 - 102*J + 29*J^2 + 42*J^3 + 7*J^4) - 
             2*(504 + 6*J + 65*J^2 + 42*J^3 + 7*J^4)*x)*pj[J, x, 6, 4] + 
           (72*(-34 + 3*J + J^2) + 72*(14 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-576 - 576*x)*pj[J, x, 6, 6]), 
         m2^2*(-576*(16 + 3*J + J^2)*pj[J, x, 6, 5] - 1152*x*pj[J, x, 6, 6]), 
         m2^2*(-288*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (12*(-2072 - 450*J - 51*J^2 + 66*J^3 + 11*J^4) + 
             12*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (48*(346 + 87*J + 29*J^2) - 48*(74 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (240*(10 + 3*J + J^2) + 240*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 6]), m2^2*(-288*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-12*(-2072 - 450*J - 51*J^2 + 66*J^3 + 11*J^4) + 
             12*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (48*(346 + 87*J + 29*J^2) + 48*(74 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-240*(10 + 3*J + J^2) + 240*(10 + 3*J + J^2)*x)*
            pj[J, x, 6, 6]), m2^2*(-16*(-1 + J)*(4 + J)*(18 - 21*J + 2*J^2 + 
             6*J^3 + J^4)*pj[J, x, 6, 1] + 2*(-1 + J)*(4 + J)*
            (-36 + 96*J + 41*J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 2] + 
           8*(1476 - 372*J - 115*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 3] + 
           48*(66 + 15*J + 5*J^2)*x*pj[J, x, 6, 4] - 5760*pj[J, x, 6, 5]), 
         m2^2*(-16*(-1 + J)*(4 + J)*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] + (2*(-2 + J)*(5 + J)*(-72 + 186*J + 71*J^2 + 6*
                J^3 + J^4) + 2*(-1 + J)*(4 + J)*(-36 + 96*J + 41*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (-8*(-1476 + 48*J + 61*J^2 + 30*J^3 + 5*J^4) - 
             8*(-36 + 192*J + 109*J^2 + 30*J^3 + 5*J^4)*x)*pj[J, x, 6, 3] + 
           (144*(-50 + 9*J + 3*J^2) + 144*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 4] + (-2304 - 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(192*(-168 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (3072*(1 + J)*(2 + J) - 4608*x)*pj[J, x, 6, 5] + 
           (384*(30 + 3*J + J^2) + 384*(1 + J)*(2 + J)*x)*pj[J, x, 6, 6] + 
           (1536 + 1536*x)*pj[J, x, 6, 7]), 
         m2^2*(-576*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (-24*(616 - 354*J - 91*J^2 + 18*J^3 + 3*J^4) + 
             24*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-288*(-62 + 9*J + 3*J^2) + 96*(-22 + 21*J + 7*J^2)*x)*
            pj[J, x, 6, 5] + (-96*(-82 + 3*J + J^2) + 96*(30 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-1536 + 1536*x)*pj[J, x, 6, 7]), 
         m2^2*(-576*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           (24*(616 - 354*J - 91*J^2 + 18*J^3 + 3*J^4) + 
             24*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (-288*(-62 + 9*J + 3*J^2) - 96*(-22 + 21*J + 7*J^2)*x)*
            pj[J, x, 6, 5] + (96*(-82 + 3*J + J^2) + 96*(30 + 3*J + J^2)*x)*
            pj[J, x, 6, 6] + (-1536 - 1536*x)*pj[J, x, 6, 7]), 
         m2^2*(-192*(-168 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (3072*(1 + J)*(2 + J) + 4608*x)*pj[J, x, 6, 5] + 
           (-384*(30 + 3*J + J^2) + 384*(1 + J)*(2 + J)*x)*pj[J, x, 6, 6] + 
           (1536 - 1536*x)*pj[J, x, 6, 7]), 
         m2^2*(-16*(-1 + J)*(4 + J)*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 1] + (-2*(-2 + J)*(5 + J)*(-72 + 186*J + 71*J^2 + 6*
                J^3 + J^4) + 2*(-1 + J)*(4 + J)*(-36 + 96*J + 41*J^2 + 6*
                J^3 + J^4)*x)*pj[J, x, 6, 2] + 
           (-8*(-1476 + 48*J + 61*J^2 + 30*J^3 + 5*J^4) + 
             8*(-36 + 192*J + 109*J^2 + 30*J^3 + 5*J^4)*x)*pj[J, x, 6, 3] + 
           (-144*(-50 + 9*J + 3*J^2) + 144*(22 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 4] + (-2304 + 2304*x)*pj[J, x, 6, 5]), 
         m2^2*(48*(-3 + J)*(6 + J)*(-12 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-96*(56 - 126*J - 33*J^2 + 6*J^3 + J^4) + 8*(-6 + J)*(-1 + J)*
              (4 + J)*(9 + J)*x)*pj[J, x, 6, 4] + (-864*(30 + 3*J + J^2) + 
             768*(-1 + 3*J + J^2)*x)*pj[J, x, 6, 5] + (5376 - 4608*x)*
            pj[J, x, 6, 6]), m2^2*(48*(-3 + J)*(6 + J)*(-12 + 3*J + J^2)*
            pj[J, x, 6, 3] + (96*(56 - 126*J - 33*J^2 + 6*J^3 + J^4) + 
             8*(-6 + J)*(-1 + J)*(4 + J)*(9 + J)*x)*pj[J, x, 6, 4] + 
           (-864*(30 + 3*J + J^2) - 768*(-1 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-5376 - 4608*x)*pj[J, x, 6, 6]), 
         m2^2*(48*(-3 + J)*(6 + J)*(-92 + 15*J + 5*J^2)*pj[J, x, 6, 3] + 
           8*(1656 - 1110*J - 253*J^2 + 78*J^3 + 13*J^4)*x*pj[J, x, 6, 4] - 
           96*(694 + 51*J + 17*J^2)*pj[J, x, 6, 5] - 9984*x*pj[J, x, 6, 6]), 
         m2^2*(-8*(-2 + J)*(5 + J)*(72 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (2304*(-3 + J)*(6 + J) + 
             64*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (-16*(2640 - 1110*J - 307*J^2 + 42*J^3 + 7*J^4) - 
             96*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (768*(95 + 12*J + 4*J^2) + 192*(-46 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (9984 + 9984*x)*pj[J, x, 6, 6]), 
         m2^2*(8*(-2 + J)*(5 + J)*(72 - 30*J - J^2 + 6*J^3 + J^4)*
            pj[J, x, 6, 2] + (2304*(-3 + J)*(6 + J) - 
             64*(18 - 21*J + 2*J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 3] + 
           (16*(2640 - 1110*J - 307*J^2 + 42*J^3 + 7*J^4) - 
             96*(72 - 30*J - J^2 + 6*J^3 + J^4)*x)*pj[J, x, 6, 4] + 
           (768*(95 + 12*J + 4*J^2) - 192*(-46 + 3*J + J^2)*x)*
            pj[J, x, 6, 5] + (-9984 + 9984*x)*pj[J, x, 6, 6]), 
         m2^2*(-96*(-3 + J)*(6 + J)*(-12 + 3*J + J^2)*pj[J, x, 6, 3] - 
           16*(-6 + J)*(-1 + J)*(4 + J)*(9 + J)*x*pj[J, x, 6, 4] - 
           576*(38 + 15*J + 5*J^2)*pj[J, x, 6, 5]), 
         m2*(-96*(-168 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-1536*(1 + J)*(2 + J) + 2304*x)*pj[J, x, 6, 5] + 
           (-192*(30 + 3*J + J^2) - 192*(1 + J)*(2 + J)*x)*pj[J, x, 6, 6] + 
           (-768 - 768*x)*pj[J, x, 6, 7]), 
         m2*(96*(-168 - 30*J - J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (-1536*(1 + J)*(2 + J) - 2304*x)*pj[J, x, 6, 5] + 
           (192*(30 + 3*J + J^2) - 192*(1 + J)*(2 + J)*x)*pj[J, x, 6, 6] + 
           (-768 + 768*x)*pj[J, x, 6, 7]), 
         m2*(384*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 192*(-6 + 3*J + J^2)*x*
            pj[J, x, 6, 4] - 2304*pj[J, x, 6, 5]), 
         m2*(96*(-168 - 102*J - 25*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (2304*(16 + 3*J + J^2) - 384*(6 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (-4608 + 4608*x)*pj[J, x, 6, 6]), 
         m2*(-96*(-168 - 102*J - 25*J^2 + 6*J^3 + J^4)*pj[J, x, 6, 4] + 
           (2304*(16 + 3*J + J^2) + 384*(6 + 3*J + J^2)*x)*pj[J, x, 6, 5] + 
           (4608 + 4608*x)*pj[J, x, 6, 6]), 
         m2*(-2304*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
           96*(72 - 30*J - J^2 + 6*J^3 + J^4)*x*pj[J, x, 6, 4] - 
           384*(174 + 21*J + 7*J^2)*pj[J, x, 6, 5] - 9216*x*pj[J, x, 6, 6]), 
         -768*(16 + 3*J + J^2)*pj[J, x, 6, 5] - 1536*x*pj[J, x, 6, 6], 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -12*(28 + 3*J + J^2)*pj[J, x, 6, 4] + (-192 - 48*x)*pj[J, x, 6, 5] + 
          (-24 - 24*x)*pj[J, x, 6, 6], -12*(28 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (192 - 48*x)*pj[J, x, 6, 5] + (-24 + 24*x)*pj[J, x, 6, 6], 
         -((-2 + J)*(5 + J)*(-12 + 3*J + J^2)*pj[J, x, 6, 2]) + 
          4*(-6 + 3*J + J^2)*x*pj[J, x, 6, 3] - 72*pj[J, x, 6, 4], 
         8*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + (-2*(-252 + 3*J + J^2) + 
            2*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (-72 + 72*x)*
           pj[J, x, 6, 5], -8*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (-2*(-252 + 3*J + J^2) - 2*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (72 + 72*x)*pj[J, x, 6, 5], -36*(28 + 3*J + J^2)*pj[J, x, 6, 4] - 
          144*x*pj[J, x, 6, 5], 80*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (12*(28 + 3*J + J^2) + 20*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-48 + 48*x)*pj[J, x, 6, 5], -80*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (12*(28 + 3*J + J^2) - 20*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (48 + 48*x)*pj[J, x, 6, 5], 8*(-84 + 3*J + J^2)*pj[J, x, 6, 4] - 
          96*x*pj[J, x, 6, 5]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -12*(28 + 3*J + J^2)*pj[J, x, 6, 4] + (-192 - 48*x)*pj[J, x, 6, 5] + 
          (-24 - 24*x)*pj[J, x, 6, 6], -12*(28 + 3*J + J^2)*pj[J, x, 6, 4] + 
          (192 - 48*x)*pj[J, x, 6, 5] + (-24 + 24*x)*pj[J, x, 6, 6], 
         -((-2 + J)*(5 + J)*(-12 + 3*J + J^2)*pj[J, x, 6, 2]) + 
          4*(-6 + 3*J + J^2)*x*pj[J, x, 6, 3] - 72*pj[J, x, 6, 4], 
         8*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + (-2*(-252 + 3*J + J^2) + 
            2*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (-72 + 72*x)*
           pj[J, x, 6, 5], -8*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (-2*(-252 + 3*J + J^2) - 2*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (72 + 72*x)*pj[J, x, 6, 5], -36*(28 + 3*J + J^2)*pj[J, x, 6, 4] - 
          144*x*pj[J, x, 6, 5], 80*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (12*(28 + 3*J + J^2) + 20*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (-48 + 48*x)*pj[J, x, 6, 5], -80*(-3 + J)*(6 + J)*pj[J, x, 6, 3] + 
          (12*(28 + 3*J + J^2) - 20*(-12 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
          (48 + 48*x)*pj[J, x, 6, 5], 8*(-84 + 3*J + J^2)*pj[J, x, 6, 4] - 
          96*x*pj[J, x, 6, 5]}, {0, 0, m2*((-1 + J)*(4 + J)*(-8 + 3*J + J^2)*
            pj[J, x, 6, 1] - 2*(-1 + J)*(4 + J)*x*pj[J, x, 6, 2] + 
           24*pj[J, x, 6, 3]), m2*(-5*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*
            pj[J, x, 6, 2] + (4*(60 + 39*J + 13*J^2) + 40*x)*pj[J, x, 6, 3] + 
           (-10*(16 + 3*J + J^2) + 10*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (24 - 24*x)*pj[J, x, 6, 5]), 
         m2*(5*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (4*(60 + 39*J + 13*J^2) - 40*x)*pj[J, x, 6, 3] + 
           (10*(16 + 3*J + J^2) + 10*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (24 + 24*x)*pj[J, x, 6, 5]), 0, 
         m2*(-160*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (-4*(-28 + 9*J + 3*J^2) - 20*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (112 + 16*x)*pj[J, x, 6, 5] + (16 + 16*x)*pj[J, x, 6, 6]), 
         m2*(-160*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 
           (4*(-28 + 9*J + 3*J^2) - 20*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (112 - 16*x)*pj[J, x, 6, 5] + (-16 + 16*x)*pj[J, x, 6, 6]), 
         m2*(-16*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 2*(-1 + J)*(4 + J)*
            (-2 + 3*J + J^2)*x*pj[J, x, 6, 2] + 8*(206 + 33*J + 11*J^2)*
            pj[J, x, 6, 3] + 304*x*pj[J, x, 6, 4]), 
         m2*(-16*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (2*(-2 + J)*(5 + J)*(-12 + 3*J + J^2) + 2*(-1 + J)*(4 + J)*
              (-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-8*(-86 + 3*J + J^2) - 8*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (144 + 144*x)*pj[J, x, 6, 4]), 0, 
         m2*(64*(3 + 3*J + J^2)*pj[J, x, 6, 3] + (-8*(28 + 9*J + 3*J^2) + 
             8*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (224 - 32*x)*
            pj[J, x, 6, 5] + (-32 + 32*x)*pj[J, x, 6, 6]), 
         m2*(64*(3 + 3*J + J^2)*pj[J, x, 6, 3] + (8*(28 + 9*J + 3*J^2) + 
             8*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + (224 + 32*x)*
            pj[J, x, 6, 5] + (32 + 32*x)*pj[J, x, 6, 6]), 0, 
         m2*(-16*(-1 + J)*(4 + J)*pj[J, x, 6, 1] + 
           (-2*(-2 + J)*(5 + J)*(-12 + 3*J + J^2) + 2*(-1 + J)*(4 + J)*
              (-2 + 3*J + J^2)*x)*pj[J, x, 6, 2] + 
           (-8*(-86 + 3*J + J^2) + 8*(-6 + 3*J + J^2)*x)*pj[J, x, 6, 3] + 
           (-144 + 144*x)*pj[J, x, 6, 4]), 
         m2*(-16*(12 + 33*J + 11*J^2)*pj[J, x, 6, 3] + 
           (-64*(14 + 3*J + J^2) - 8*(4 + 9*J + 3*J^2)*x)*pj[J, x, 6, 4] + 
           (96 - 128*x)*pj[J, x, 6, 5]), m2*(-16*(12 + 33*J + 11*J^2)*
            pj[J, x, 6, 3] + (64*(14 + 3*J + J^2) - 8*(4 + 9*J + 3*J^2)*x)*
            pj[J, x, 6, 4] + (96 + 128*x)*pj[J, x, 6, 5]), 
         m2*(16*(132 + 111*J + 37*J^2)*pj[J, x, 6, 3] + 8*(44 + 15*J + 5*J^2)*
            x*pj[J, x, 6, 4] + 224*pj[J, x, 6, 5]), 
         m2*(24*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-512*(3 + 3*J + J^2) - 192*x)*pj[J, x, 6, 3] + 
           (-16*(120 + 3*J + J^2) - 64*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 - 320*x)*pj[J, x, 6, 5]), 
         m2*(-24*(-2 + J)*(5 + J)*(4 + 3*J + J^2)*pj[J, x, 6, 2] + 
           (-512*(3 + 3*J + J^2) + 192*x)*pj[J, x, 6, 3] + 
           (16*(120 + 3*J + J^2) - 64*(4 + 3*J + J^2)*x)*pj[J, x, 6, 4] + 
           (-128 + 320*x)*pj[J, x, 6, 5]), 
         m2*(32*(12 + 33*J + 11*J^2)*pj[J, x, 6, 3] + 16*(4 + 9*J + 3*J^2)*x*
            pj[J, x, 6, 4] - 192*pj[J, x, 6, 5]), 0, 0, 
         32*(24 + 3*J + J^2)*pj[J, x, 6, 3] + 128*x*pj[J, x, 6, 4], 
         32*(28 + 3*J + J^2)*pj[J, x, 6, 4] + 128*x*pj[J, x, 6, 5], 
         -32*(28 + 3*J + J^2)*pj[J, x, 6, 4] - 128*x*pj[J, x, 6, 5], 
         256*(3 + 3*J + J^2)*pj[J, x, 6, 3] + 32*(4 + 3*J + J^2)*x*
           pj[J, x, 6, 4] + 128*pj[J, x, 6, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}}}]}
 
sumrules[bkimp[GGGG[6], 2]] = {(2*m2 - p2)*M[GGGG[6], {2, SUSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {9, FULLSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {1, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {7, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {8, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {8, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[6], {5, SUSYM}, ust][s, -t][p2], 
     M[GGGG[6], {3, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[6], {3, SUSYM}, ust][s, -t][p2], 
     M[GGGG[6], {5, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[6], {5, SUSYM}, ust][s, -t][p2], 
     M[GGGG[6], {8, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[6], {8, SUSYM}, ust][s, -t][p2], 
     M[GGGG[6], {4, NOSYM}][s, -t][p2] - M[GGGG[6], {4, NOSYM}, uts][s, -t][
       p2], ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[6], {6, SUSYM}][s, -t][0]/m2 - 
      M[GGGG[6], {5, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[6], {5, SUSYM}, ust][s, -t][0]/(m2 + p2) + 
      M[GGGG[6], {6, SUSYM}, tus][s, -t][0]/(2*m2) + 
      M[GGGG[6], {6, SUSYM}, ust][s, -t][0]/(2*m2), 
     ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[6], {6, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[6], {6, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-4*p2^3*Derivative[1][M[GGGG[6], {7, SUSYM}][s, -t]][0])/(3*m2^3) + 
      (2*p2^3*Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][0])/
       (3*m2^3) + (2*p2^3*Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, -t]][
         0])/(3*m2^3) - (2*p2^3*M[GGGG[6], {7, SUSYM}][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[6], {7, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-2*(2*m2^2 - p2^2)*M[GGGG[6], {2, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/
       (m2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, tus][s, -t][p2])/
       (m2*(m2 - p2)) - (p2*M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*(2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - M[GGGG[6], {4, NOSYM}][s, -t][0]/(m2 + p2) + 
      (2*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2 - p2) + 
      (2*M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2 + p2) - 
      M[GGGG[6], {4, NOSYM}, sut][s, -t][0]/(m2 + p2) + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][0]/(m2 - p2) - 
      M[GGGG[6], {4, NOSYM}, uts][s, -t][0]/(m2 - p2), 
     -(M[GGGG[6], {4, NOSYM}][s, -t][0]/(m2*(m2 + p2))) + 
      M[GGGG[6], {4, NOSYM}, sut][s, -t][0]/(m2*(m2 + p2)) + 
      M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[6], {4, NOSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[6], {4, NOSYM}, uts][s, -t][0]/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (2*m2 - p2)*M[GGGG[6], {10, SUODD}, tus][s, -t][p2] + 
      (-2*m2 + p2)*M[GGGG[6], {10, SUODD}, ust][s, -t][p2], 
     M[GGGG[6], {11, SUODD}, tus][s, -t][p2] + 
      M[GGGG[6], {11, SUODD}, ust][s, -t][p2], M[GGGG[6], {12, SUODD}][s, -t][
      p2]}
 
sumrules[bkimp[GGGG[6], 3]] = {M[GGGG[6], {1, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[6], {1, SUSYM}, ust][s, -t][p2], 
     M[GGGG[6], {4, NOSYM}, sut][s, -t][p2] - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][p2], 
     M[GGGG[6], {7, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[6], {7, SUSYM}, ust][s, -t][p2], 
     (-2*Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[6], {2, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[6], {2, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[6], {2, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[6], {2, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), (-2*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       m2 - (2*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/m2 - 
      (2*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[6], {6, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - (2*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/
       m2^2 + (p2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[6], {6, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[6], {6, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^2*M[GGGG[6], {3, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^3, 
     (2*p2*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/m2 - 
      ((4*m2^3 - m2^2*p2 - 2*m2*p2^2 + p2^3)*M[GGGG[6], {6, SUSYM}][s, -t][
         0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (2*(2*m2 - p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/m2^2 - 
      (4*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2 - 
      (p2^2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^2 + 
      ((m2 - p2)*p2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/
       (m2^3*(m2 + p2)) - (p2^3*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) - ((2*m2^3 + p2^3)*M[GGGG[6], {4, NOSYM}, ust][s, -t][
         0])/(m2^3*(m2 + p2)) - 
      (p2*(m2 + p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[2][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[3][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/(3*m2) + 
      (p2^3*Derivative[3][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/(3*m2) + 
      ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[6], {8, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[6], {8, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     -(Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     M[GGGG[6], {11, SUODD}][s, -t][p2], M[GGGG[6], {10, SUODD}, tus][s, -t][
       p2] + M[GGGG[6], {10, SUODD}, ust][s, -t][p2], 
     M[GGGG[6], {12, SUODD}, tus][s, -t][p2] + 
      M[GGGG[6], {12, SUODD}, ust][s, -t][p2], 
     M[GGGG[6], {10, SUODD}][s, -t][p2]/(m2*(m2 - p2)) + 
      M[GGGG[6], {10, SUODD}, tus][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[6], {10, SUODD}, ust][s, -t][0]/(m2*(m2 + p2)), 
     (2*p2^3*Derivative[1][M[GGGG[6], {11, SUODD}][s, -t]][0])/m2^3 - 
      (p2^3*Derivative[1][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/m2^3 - 
      (p2^3*Derivative[1][M[GGGG[6], {11, SUODD}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}][s, -t]][0])/m2^2 - 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/(2*m2^2) - 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}, ust][s, -t]][0])/(2*m2^2) + 
      (2*p2*M[GGGG[6], {11, SUODD}][s, -t][0])/((m2 - p2)*(m2 + p2)) - 
      (p2*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[6], {11, SUODD}, ust][s, -t][0])/(m2*(m2 - p2)) - 
      ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (2*p2^3*Derivative[1][M[GGGG[6], {12, SUODD}][s, -t]][0])/m2^3 - 
      (p2^3*Derivative[1][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/m2^3 - 
      (p2^3*Derivative[1][M[GGGG[6], {12, SUODD}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}][s, -t]][0])/m2^2 - 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/(2*m2^2) - 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}, ust][s, -t]][0])/(2*m2^2) + 
      (2*p2*M[GGGG[6], {12, SUODD}][s, -t][0])/((m2 - p2)*(m2 + p2)) - 
      (p2*M[GGGG[6], {12, SUODD}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[6], {12, SUODD}, ust][s, -t][0])/(m2*(m2 - p2)) - 
      ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, ust][s, -t][p2])/(m2*(m2 - p2))}
 
sumrules[bkimp[GGGG[6], 4]] = {(-2*p2^2*M[GGGG[6], {2, SUSYM}][s, -t][0])/
       m2^3 + ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - (p2^3*M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/
       (m2^3*(m2 + p2)), (-2*p2^2*M[GGGG[6], {9, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {9, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^2*(m2^2 + 2*p2^2)*Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, 
            -t]][0])/m2^4) + ((m2 - p2)*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^4*Derivative[2][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^4*Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^6*M[GGGG[6], {1, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^4 - 2*m2^3*p2 - 2*m2^2*p2^2 - 2*m2*p2^3 - 2*p2^4)*
        M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[6], {1, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^3 + 
      ((m2 - p2)*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       m2^3 - (p2^2*(m2 + p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, 
           -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^3 - 
      (p2^2*(2*m2^2 - 3*m2*p2 + 2*p2^2)*M[GGGG[6], {4, NOSYM}][s, -t][0])/
       (m2^4*(m2 - p2)) + ((m2 - p2)*p2*(m2 + 2*p2)*
        M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^4*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/(m2^4*(m2 - p2)) - 
      (p2^4*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/(m2^4*(m2 + p2)) - 
      (p2*(m2^2 + m2*p2 + p2^2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*(2*m2^2 - p2^2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/
       (m2^4*(m2 + p2)), 
     -((p2^2*Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][0])/m2^2) + 
      (p2^2*Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^4*M[GGGG[6], {7, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^2 - 2*m2*p2 - 2*p2^2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[6], {7, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*p2^2*M[GGGG[6], {8, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) - (p2^2*M[GGGG[6], {8, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {8, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (-2*p2^4*M[GGGG[6], {5, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[6], {6, SUSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)) - 
      (p2^2*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 + p2)), 
     (-2*p2^3*M[GGGG[6], {3, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[6], {3, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[6], {3, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2^3*M[GGGG[6], {5, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[6], {6, SUSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[6], {5, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[6], {5, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2*M[GGGG[6], {8, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[6], {8, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[6], {8, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[6], {8, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[6], {8, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^3 - 
      (p2*(m2 + p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       m2^3 + ((m2 - p2)*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][
         0])/m2^3 + (p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][
         0])/m2^3 + (p2*(m2 + 2*p2)*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^4 + 
      M[GGGG[6], {4, NOSYM}][s, -t][p2]/(m2*(m2 - p2)) - 
      (p2*(2*m2^2 + m2*p2 - 2*p2^2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       (m2^4*(m2 - p2)) + (p2^3*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2^3*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - (p2^3*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2*(m2 + p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][
         0])/m2^4 - M[GGGG[6], {4, NOSYM}, uts][s, -t][p2]/(m2*(m2 - p2)), 
     -((p2*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/m2^3) - 
      (p2*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      (p2*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/(2*m2^3) + 
      (p2*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/(2*m2^3) + 
      ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (3*p2*M[GGGG[6], {6, SUSYM}][s, -t][0])/(2*m2^4) - 
      ((3*m2 - 2*p2)*p2*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (3*p2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/
       (2*m2^4), -((p2*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[6], {6, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     -(Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (-2*p2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {2, SUSYM}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[6], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) - 
      ((4*m2^3 - 2*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[6], {2, SUSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      (3*p2*M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[6], {2, SUSYM}, ust][s, 
          -t][0])/(m2^3*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
        (m2^2*(m2 + p2))) + 
      (2*p2*Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) + (2*p2*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 + p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (m2^2*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, 
           -t]][0])/(m2^2*(m2 - p2)) - 
      (2*(2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^3 + 
      (2*(3*m2 - 2*p2)*p2*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (2*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2])/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tus][s, -t][
         p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)^2) - ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][
         0])/(m2^2*(m2 - p2)^2), Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][
        0]/(m2^2*(m2 + p2)) - Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, 
          -t]][0]/(m2^2*(m2 + p2)) - 
      Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0]/(m2^2*(m2 - p2)) + 
      Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0]/(m2^2*(m2 - p2)) + 
      (2*M[GGGG[6], {4, NOSYM}][s, -t][0])/(m2^3*(m2 + p2)) - 
      (2*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/(m2^3*(m2 + p2)) + 
      M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[6], {4, NOSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][0]/(m2^2*(m2 - p2)^2) + 
      M[GGGG[6], {4, NOSYM}, uts][s, -t][0]/(m2^2*(m2 - p2)^2), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/
        (m2^3*(m2 - p2)^2)) - Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, 
          -t]][0]/(m2^3*(m2 + p2)) - 
      Derivative[2][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0]/
       (2*m2^2*(m2 - p2)) - Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, -t]][
        0]/(2*m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/(m2^3*(m2 - p2)^3), 
     (2*p2^3*M[GGGG[6], {10, SUODD}][s, -t][0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (p2*(3*m2 + 2*p2)*M[GGGG[6], {10, SUODD}, tus][s, -t][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {10, SUODD}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - ((3*m2 - 2*p2)*p2*
        M[GGGG[6], {10, SUODD}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      ((2*m2 - p2)*M[GGGG[6], {10, SUODD}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     ((m2^2 + p2^2)*M[GGGG[6], {11, SUODD}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - (p2*M[GGGG[6], {11, SUODD}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[6], {11, SUODD}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[6], {11, SUODD}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) + M[GGGG[6], {11, SUODD}, ust][s, -t][p2]/
       (m2*(m2 - p2)), M[GGGG[6], {12, SUODD}][s, -t][p2]/(m2*(m2 - p2)) + 
      M[GGGG[6], {12, SUODD}, tus][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[6], {12, SUODD}, ust][s, -t][0]/(m2*(m2 + p2))}
 
sumrules[bkimp[GGGG[6], 5]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^3*Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^5*M[GGGG[6], {1, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^3 - 2*m2*p2^2 - 2*p2^3)*M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[6], {1, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[6], {1, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[6], {1, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -((p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][
          0])/m2^4) + (2*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^4 + 
      (p2^2*(2*m2 + p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       m2^4 + (p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       m2^4 + (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^3) + (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^3) - (p2^2*(2*m2^2 + 2*m2*p2 - 3*p2^2)*
        M[GGGG[6], {4, NOSYM}][s, -t][0])/(m2^5*(m2 - p2)) + 
      (p2*(m2^2 + 3*m2*p2 + 3*p2^2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       m2^5 + M[GGGG[6], {4, NOSYM}, sut][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^4*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/(m2^5*(m2 - p2)) - 
      (p2^4*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      (p2*(m2^2 + 3*m2*p2 + p2^2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/
       m2^5 - M[GGGG[6], {4, NOSYM}, ust][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*(2*m2^2 + 2*m2*p2 + p2^2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/
       (m2^5*(m2 + p2)), (-2*p2^3*M[GGGG[6], {7, SUSYM}][s, -t][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[6], {7, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[6], {7, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[6], {7, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[6], {7, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*
         Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
        (m2^4*(m2 - p2)*(m2 + p2))) + 
      (p2^2*Derivative[1][M[GGGG[6], {2, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*Derivative[2][M[GGGG[6], {2, SUSYM}][s, -t]][0])/m2^3 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[6], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[6], {2, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[6], {2, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[6], {2, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*Derivative[1][M[GGGG[6], {6, SUSYM}][s, 
            -t]][0])/(m2^4*(m2 - p2)*(m2 + p2))) - 
      (2*(m2 + 2*p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       m2^4 - (2*(m2 + p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][
         0])/m2^4 + (p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][
         0])/(m2^4*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2*Derivative[2][M[GGGG[6], {6, SUSYM}][s, -t]][
         0])/m2^3 - (p2*Derivative[2][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       m2^3 - (p2*Derivative[2][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/
       m2^3 + (4*p2*M[GGGG[6], {5, SUSYM}][s, -t][0])/m2^5 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[6], {6, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) - 
      (4*(m2 + p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/m2^5 - 
      (2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2^4 + 
      (2*p2*(m2 + 2*p2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[6], {6, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[6], {6, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[6], {6, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (2*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^4 + 
      (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (4*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][
           s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^3 - 
      (p2^2*(4*m2^3 - 8*m2^2*p2 + 10*m2*p2^2 - 5*p2^3)*
        M[GGGG[6], {3, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      (6*p2^2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^5 + 
      (p2*(m2^2 - 5*p2^2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (6*p2^2*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       m2^5 + (2*p2^2*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/m2^5 + 
      (2*p2^2*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^5, 
     (p2*(2*m2^3 + 3*m2^2*p2 - 4*m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       m2^4 + (2*p2*(m2 + p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) + 
      (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/m2^3 - 
      (4*p2^2*M[GGGG[6], {5, SUSYM}][s, -t][0])/m2^5 + 
      ((m2 - 2*p2)*p2*(3*m2^2 - 2*p2^2)*M[GGGG[6], {6, SUSYM}][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*(m2 + p2)*M[GGGG[6], {5, SUSYM}, tus][s, 
          -t][0])/m2^5 + (2*p2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2^4 - 
      (4*p2^2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (2*p2^3*Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/m2^5 + 
      (3*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^4 - 
      (3*p2^3*Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/m2^5 + 
      (p2^3*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/m2^5 + 
      (p2*(2*m2^2 - 8*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2*(2*m2^2 + 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (3*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][
           s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^3 + 
      (5*p2^3*M[GGGG[6], {3, SUSYM}][s, -t][0])/m2^6 - 
      ((m2 - 8*p2)*p2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (5*p2^3*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/m2^6 + 
      (p2*(2*m2^3 - 16*m2^2*p2 + 21*m2*p2^2 - 8*p2^3)*
        M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((5*m2 - 4*p2)*p2^3*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/
       m2^4 + ((m2 - 4*p2)*p2*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[6], {8, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0]/m2^4 - 
      ((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)^2) + 
      (p2*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, 
           -t]][0])/m2^4 - Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][
        0]/m2^4 - Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0]/m2^4 - 
      (p2*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) - Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][
        0]/(2*m2^3) - Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0]/
       (2*m2^3) - (2*M[GGGG[6], {3, SUSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) + 
      (3*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^5 - 
      (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^3) - (3*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^5 + 
      M[GGGG[6], {4, NOSYM}, tsu][s, -t][0]/m2^5 + 
      M[GGGG[6], {4, NOSYM}, tus][s, -t][0]/m2^5 - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][0]/m2^5 - 
      M[GGGG[6], {4, NOSYM}, uts][s, -t][0]/m2^5, 
     M[GGGG[6], {11, SUODD}][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/(m2^3*(m2 - p2)) + 
      (p2^2*M[GGGG[6], {11, SUODD}, ust][s, -t][0])/(m2^3*(m2 + p2)), 
     (-2*p2^2*Derivative[1][M[GGGG[6], {10, SUODD}, tus][s, -t]][0])/m2^3 + 
      (2*p2^2*Derivative[1][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/m2^3 + 
      (2*p2^4*M[GGGG[6], {10, SUODD}][s, -t][0])/(m2^4*(m2 - p2)*(m2 + p2)) - 
      (p2*(m2^2 + 2*m2*p2 + 2*p2^2)*M[GGGG[6], {10, SUODD}, tus][s, -t][0])/
       (m2^4*(m2 + p2)) + M[GGGG[6], {10, SUODD}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*(m2^2 + 4*m2*p2 - 4*p2^2)*
        M[GGGG[6], {10, SUODD}, ust][s, -t][0])/(m2^4*(m2 - p2)) + 
      M[GGGG[6], {10, SUODD}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (2*p2^2*M[GGGG[6], {12, SUODD}][s, -t][0])/(m2^2*(m2 - p2)*(m2 + p2)) + 
      (p2^2*M[GGGG[6], {12, SUODD}, tus][s, -t][0])/(m2^3*(m2 + p2)) + 
      M[GGGG[6], {12, SUODD}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[6], {12, SUODD}, ust][s, -t][0])/(m2^3*(m2 - p2)) + 
      M[GGGG[6], {12, SUODD}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     Derivative[1][M[GGGG[6], {10, SUODD}, tus][s, -t]][0]/(m2^2*(m2 - p2)) - 
      Derivative[1][M[GGGG[6], {10, SUODD}, ust][s, -t]][0]/
       (m2^2*(m2 + p2)) + M[GGGG[6], {10, SUODD}][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + M[GGGG[6], {10, SUODD}, tus][s, -t][0]/
       (m2^2*(m2 - p2)^2) - (2*M[GGGG[6], {10, SUODD}, ust][s, -t][0])/
       (m2^3*(m2 + p2)), 
     (2*p2^2*Derivative[1][M[GGGG[6], {11, SUODD}][s, -t]][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*Derivative[1][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[6], {11, SUODD}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) + 
      (p2*(2*m2^2 - p2^2)*M[GGGG[6], {11, SUODD}][s, -t][0])/
       (m2^4*(m2 - p2)^2) - (p2*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/
       m2^4 + ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[6], {11, SUODD}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (2*p2^2*Derivative[1][M[GGGG[6], {12, SUODD}][s, -t]][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*Derivative[1][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[6], {12, SUODD}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) + 
      (p2*(2*m2^2 - p2^2)*M[GGGG[6], {12, SUODD}][s, -t][0])/
       (m2^4*(m2 - p2)^2) - (p2*M[GGGG[6], {12, SUODD}, tus][s, -t][0])/
       m2^4 + ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[6], {12, SUODD}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[6], 6]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^4*Derivative[1][M[GGGG[6], {2, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[6], {2, SUSYM}, ust][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      (p2^2*(4*m2 + 5*p2)*M[GGGG[6], {2, SUSYM}][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 4*m2*p2 - 4*p2^2)*M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2^3*M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/
       m2^6, (-2*p2^3*Derivative[1][M[GGGG[6], {9, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[6], {9, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {9, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     (-2*p2^7*Derivative[1][M[GGGG[6], {1, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^4 - 3*m2^3*p2 - 9*m2^2*p2^2 - 
         11*m2*p2^3 - 5*p2^4)*Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) - 
      (p2^2*(m2^4 - m2^3*p2 - 5*m2^2*p2^2 + 8*m2*p2^3 - 2*p2^4)*
        Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^3*(m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[2][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2^2 + 6*m2*p2 - 2*p2^2)*
        Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^4*(3*m2 + p2)*Derivative[3][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/
       (6*m2^5) + ((3*m2 - p2)*p2^4*Derivative[3][M[GGGG[6], {1, SUSYM}, ust][
           s, -t]][0])/(6*m2^5) - ((8*m2 - 7*p2)*p2^6*
        M[GGGG[6], {1, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^4 - 5*m2^2*p2^2 - 6*m2*p2^3 - 7*p2^4)*
        M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[6], {1, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2^3*(2*m2^2 - 3*p2^2)*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
       (m2^6*(m2 - p2)) + ((m2 - p2)*p2^2*(m2 + 3*p2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (p2^5*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^6*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, 
           -t]][0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 2*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^6 + 
      (p2^3*(2*m2 + p2)*(m2 + 2*p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][
           s, -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/(2*m2^5) + 
      ((m2 - p2)*p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) - (p2^3*(m2 + p2)*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/(2*m2^5) - 
      (p2^2*(2*m2^4 - 6*m2^3*p2 + 6*m2^2*p2^2 + 5*m2*p2^3 - 6*p2^4)*
        M[GGGG[6], {4, NOSYM}][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + m2*p2^2 - 6*p2^3)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       m2^7 + ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^4*(3*m2^2 + m2*p2 - 3*p2^2)*
        M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/(m2^7*(m2 - p2)^2) - 
      (3*p2^4*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/m2^7 - 
      (p2*(m2^3 + 4*m2^2*p2 + m2*p2^2 + 3*p2^3)*
        M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^2 - 8*m2*p2 - 3*p2^2)*
        M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^7, 
     (-2*p2^5*Derivative[1][M[GGGG[6], {7, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[6], {7, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[6], {7, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2*(m2^2 - 5*p2^2)*
        M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[6], {7, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[6], {8, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[6], {8, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^2*(2*m2^2 + m2*p2 - 2*p2^2)*
        M[GGGG[6], {8, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      (3*p2^2*M[GGGG[6], {8, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        M[GGGG[6], {8, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[6], {5, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^3*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2^3*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[6], {5, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(6*m2 + 5*p2)*M[GGGG[6], {6, SUSYM}][s, -t][
         0])/(2*m2^6) + ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2 + p2)*M[GGGG[6], {5, SUSYM}, tus][s, 
          -t][0])/m2^6 + ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^3 - 2*m2^2*p2 + m2*p2^2 - p2^3)*
        M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - p2^3)*
        M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(2*m2^6*(m2 - p2)^2) - 
      (p2^2*(2*m2 + p2)*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^4*Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[6], {3, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[6], {3, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[6], {3, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-2*p2^4*Derivative[1][M[GGGG[6], {5, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/m2^5 + 
      (p2^2*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[6], {5, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(2*m2 + 5*p2)*M[GGGG[6], {6, SUSYM}][s, -t][0])/(2*m2^6) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[6], {5, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[6], {5, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(2*m2^6) + 
      (p2^2*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^2*Derivative[1][M[GGGG[6], {8, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {8, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {8, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*(2*m2^3 + 3*m2^2*p2 - 5*m2*p2^2 + 2*p2^3)*
        M[GGGG[6], {8, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2 + 3*p2)*M[GGGG[6], {8, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[6], {8, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[6], {8, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      M[GGGG[6], {8, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (3*p2^2*(m2 + p2)*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
       m2^6 - (p2*(m2^3 + 2*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, 
           -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2*(m2^3 + 2*m2^2*p2 - 2*p2^3)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) + (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*(m2 + p2)*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) + ((m2 - p2)*p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/(2*m2^5) + 
      (p2*(m2^2 + 8*m2*p2 + 6*p2^2)*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^7 + 
      M[GGGG[6], {4, NOSYM}][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2*(3*m2^4 + m2^3*p2 - m2^2*p2^2 - 8*m2*p2^3 + 6*p2^4)*
        M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2^3*(m2 + 3*p2)*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/
       (m2^7*(m2 + p2)) + (p2^3*(m2^2 + 3*m2*p2 - 3*p2^2)*
        M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + 3*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/(m2^7*(m2 + p2)) + 
      (p2*(m2^2 + 7*m2*p2 + 3*p2^2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/
       m2^7 - M[GGGG[6], {4, NOSYM}, uts][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-5*p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][
         0])/(m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + (2*p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][
           s, -t]][0])/m2^6 + 
      (p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*Derivative[2][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/(4*m2^5) + 
      (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/(4*m2^5) + 
      ((2*m2 - p2)*M[GGGG[6], {5, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) - 
      (9*p2^2*M[GGGG[6], {6, SUSYM}][s, -t][0])/(2*m2^7) - 
      (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2^6 + 
      (9*p2^2*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(2*m2^7), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/m2^6, 
     -(((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][
          0])/(m2^4*(m2 - p2)^2)) + 
      (p2*Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2*Derivative[2][M[GGGG[6], {7, SUSYM}, tus][s, 
           -t]][0])/(2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[6], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {7, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*
        M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/(m2^5*(m2 - p2)^3), 
     -((p2*(4*m2^4 + 6*m2^3*p2 - 10*m2^2*p2^2 - 3*m2*p2^3 + 5*p2^4)*
         Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(3*m2 + 4*p2)*Derivative[1][M[GGGG[6], {2, SUSYM}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        Derivative[1][M[GGGG[6], {2, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(2*m2^2 - p2^2)*
        Derivative[2][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[6], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[6], {2, SUSYM}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) - ((4*m2^5 - 2*m2^4*p2 - 14*m2^2*p2^3 + 
         22*m2*p2^4 - 9*p2^5)*M[GGGG[6], {2, SUSYM}][s, -t][0])/
       (m2^7*(m2 - p2)^3) + (3*p2*(m2 + 3*p2)*M[GGGG[6], {2, SUSYM}, tus][s, 
          -t][0])/m2^7 + ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(3*m2^3 - 4*m2*p2^2 + 2*p2^3)*
        M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[6], {2, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -((p2*(4*m2 + 5*p2)*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
        (m2^5*(m2 + p2))) + (2*(4*m2 - 3*p2)*p2^2*
        Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + 
      (2*p2^2*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + ((2*m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (m2^5*(m2 + p2)) - ((2*m2^3 - 2*m2*p2^2 + p2^3)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - ((2*m2 - p2)^2*p2*
        Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2^2*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) + 
      (p2*(2*m2 + p2)*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - ((2*m2 - p2)*p2*
        Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - (2*(2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - ((2*m2 + 11*p2)*M[GGGG[6], {4, NOSYM}][s, -t][0])/
       m2^6 + (2*p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      (2*p2*M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/m2^6 + 
      ((4*m2 + 7*p2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2])/
       (m2^3*(m2 - p2)^3) + ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, tus][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - ((4*m2^4 - 5*m2^3*p2 + 4*m2*p2^3 - 2*p2^4)*
        M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      ((2*m2^4 + 3*m2^3*p2 - 12*m2^2*p2^2 + 12*m2*p2^3 - 4*p2^4)*
        M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     ((2*m2 + 5*p2)*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
       (m2^5*(m2 + p2)) - (3*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + ((2*m2^2 - 2*m2*p2 + p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + (p2*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][
         0])/(2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + ((5*m2 + 11*p2)*M[GGGG[6], {4, NOSYM}][s, -t][0])/
       (m2^6*(m2 + p2)) - ((m2 + 7*p2)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[6], {4, NOSYM}, tsu][s, -t][p2]/
       (m2^3*(m2 - p2)^3) - M[GGGG[6], {4, NOSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + ((m2^3 - 6*m2^2*p2 + 6*m2*p2^2 - 2*p2^3)*
        M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((5*m2^3 - 12*m2^2*p2 + 12*m2*p2^2 - 4*p2^3)*
        M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/
        (m2^4*(m2 - p2)^3)) + 
      (2*Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[2][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)^2) + Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, 
          -t]][0]/(m2^4*(m2 + p2)) - 
      Derivative[3][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0]/
       (6*m2^3*(m2 - p2)) + Derivative[3][M[GGGG[6], {1, SUSYM}, ust][s, -t]][
        0]/(6*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4) - 
      ((2*m2 - p2)*M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/(m2^4*(m2 - p2)^4), 
     (2*p2^4*Derivative[1][M[GGGG[6], {10, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[6], {10, SUODD}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - ((3*m2 - 2*p2)*p2^2*
        Derivative[1][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/
       (m2^4*(m2 - p2)) + ((5*m2 - 4*p2)*p2^3*M[GGGG[6], {10, SUODD}][s, -t][
         0])/(m2^5*(m2 - p2)^2) - 
      (p2*(m2 + 4*p2)*M[GGGG[6], {10, SUODD}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[6], {10, SUODD}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {10, SUODD}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[6], {10, SUODD}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2*(m2^2 + p2^2)*Derivative[1][M[GGGG[6], {11, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - 
      (p2^2*Derivative[1][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {11, SUODD}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) + 
      ((m2^4 + m2^3*p2 - 2*m2^2*p2^2 + 4*m2*p2^3 - 2*p2^4)*
        M[GGGG[6], {11, SUODD}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) - 
      (2*p2^2*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      M[GGGG[6], {11, SUODD}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      ((3*m2 - 2*p2)*p2^2*M[GGGG[6], {11, SUODD}, ust][s, -t][0])/
       (m2^5*(m2 - p2)^2) + M[GGGG[6], {11, SUODD}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     (p2*Derivative[1][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/
       (m2^3*(m2 - p2)) + (p2*Derivative[1][M[GGGG[6], {12, SUODD}, ust][s, 
           -t]][0])/(m2^3*(m2 + p2)) + M[GGGG[6], {12, SUODD}][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[6], {12, SUODD}, tus][s, 
          -t][0])/(m2^4*(m2 - p2)^2) + 
      (2*p2*M[GGGG[6], {12, SUODD}, ust][s, -t][0])/(m2^4*(m2 + p2))}
 
sumrules[bkimp[GGGG[6], 7]] = 
    {(-2*p2^6*Derivative[1][M[GGGG[6], {1, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^3 - 5*m2*p2^2 - 5*p2^3)*
        Derivative[1][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 + p2)) + (p2^2*(m2^3 - 2*m2*p2^2 + 2*p2^3)*
        Derivative[1][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (3*p2^4*Derivative[2][M[GGGG[6], {1, SUSYM}, tus][
           s, -t]][0])/(2*m2^6) - 
      (p2^4*Derivative[2][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[6], {1, SUSYM}, tus][s, -t]][0])/(6*m2^5) - 
      (p2^4*Derivative[3][M[GGGG[6], {1, SUSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (p2^5*(4*m2^2 + 5*m2*p2 - 7*p2^2)*M[GGGG[6], {1, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^4 + 2*m2^3*p2 - m2^2*p2^2 - 7*m2*p2^3 - 7*p2^4)*
        M[GGGG[6], {1, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[6], {1, SUSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[6], {1, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[6], {1, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(2*m2^2 + 3*m2*p2 - 4*p2^2)*Derivative[1][M[GGGG[6], {4, NOSYM}][
            s, -t]][0])/(m2^7*(m2 - p2))) + 
      (p2^2*(m2 + 2*p2)*(m2 + 3*p2)*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][
           s, -t]][0])/m2^7 + 
      (p2^5*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) + (p2^2*(m2^2 + 5*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^3*(2*m2^2 + 3*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (m2^7*(m2 + p2)) - (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][
         0])/(2*m2^6) + (p2^3*(2*m2 + 3*p2)*
        Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2 + p2)*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       m2^6 + (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) + (p2^4*Derivative[3][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (6*m2^5) + (p2^4*Derivative[3][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (6*m2^5) + (2*p2^3*M[GGGG[6], {3, SUSYM}][s, -t][0])/m2^7 - 
      (p2^2*(m2^4 + 7*m2^3*p2 - 2*m2^2*p2^2 - 15*m2*p2^3 + 10*p2^4)*
        M[GGGG[6], {4, NOSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^3 + m2^2*p2 + 7*m2*p2^2 + 10*p2^3)*
        M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^8 + 
      M[GGGG[6], {4, NOSYM}, sut][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^3 - 3*m2^2*p2 - 3*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/(m2^8*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 2*m2*p2 + 3*p2^2)*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + (p2*(m2 + p2)*(m2^2 + 3*m2*p2 + 4*p2^2)*
        M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      M[GGGG[6], {4, NOSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2^2*(m2 + 3*p2)*(m2^2 + m2*p2 + p2^2)*M[GGGG[6], {4, NOSYM}, uts][s, 
          -t][0])/(m2^8*(m2 + p2)), 
     (-2*p2^4*Derivative[1][M[GGGG[6], {7, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[6], {7, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[6], {7, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[6], {7, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[6], {7, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[6], {7, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[6], {7, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[6], {7, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -(((2*m2^5 + 3*m2^4*p2 + 2*m2^3*p2^2 - 5*m2^2*p2^3 - 9*m2*p2^4 + 9*p2^5)*
         Derivative[1][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[6], {2, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) + (p2^2*(2*m2^2 - p2^2)*
        Derivative[1][M[GGGG[6], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[6], {2, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[6], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[6], {2, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[6], {2, SUSYM}][s, -t]][0])/(3*m2^5) - 
      ((5*m2^6 - 3*m2^5*p2 - 2*m2^3*p2^3 - 14*m2^2*p2^4 + 30*m2*p2^5 - 
         14*p2^6)*M[GGGG[6], {2, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*
        (m2 + p2)) + (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*
        M[GGGG[6], {2, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[6], {2, SUSYM}, tus][s, -t][p2]/(m2^3*(m2 - p2)^3) + 
      (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[6], {2, SUSYM}, ust][s, -t][0])/
       (m2^7*(m2 - p2)^3) - M[GGGG[6], {2, SUSYM}, ust][s, -t][p2]/
       (m2^3*(m2 - p2)^3), 
     (4*p2^2*Derivative[1][M[GGGG[6], {5, SUSYM}][s, -t]][0])/m2^7 - 
      (p2*(5*m2^4 + 4*m2^3*p2 - 7*m2^2*p2^2 - 9*m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) - (2*p2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/m2^7 - 
      (4*p2*(m2 + p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/
       m2^7 + (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) + 
      (p2^2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][
         0])/(m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) - 
      (p2*(m2 + 3*p2)*Derivative[2][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       m2^6 - (p2*(m2 + 2*p2)*Derivative[2][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[6], {6, SUSYM}][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/(3*m2^5) + 
      (2*p2*(2*m2 + 7*p2)*M[GGGG[6], {5, SUSYM}][s, -t][0])/m2^8 - 
      (p2*(7*m2^5 - 12*m2^3*p2^2 - 9*m2^2*p2^3 + 30*m2*p2^4 - 14*p2^5)*
        M[GGGG[6], {6, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*(m2 + p2)) - 
      (2*p2*(4*m2 + 7*p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/m2^8 - 
      (2*p2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2^7 + 
      (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + M[GGGG[6], {6, SUSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*
        M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      M[GGGG[6], {6, SUSYM}, ust][s, -t][p2]/(m2^3*(m2 - p2)^3), 
     -((p2^3*(4*m2^4 - 4*m2^3*p2 + 2*m2^2*p2^2 + 7*m2*p2^3 - 7*p2^4)*
         Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/
        (m2^8*(m2 - p2)^2*(m2 + p2))) + 
      (8*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(m2^3 + 2*m2^2*p2 - 9*m2*p2^2 - 9*p2^3)*
        Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^8*(m2 + p2)) - (p2^2*(m2^4 + 3*m2^3*p2 - 5*m2^2*p2^2 + 4*m2*p2^3 - 
         2*p2^4)*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^8*(m2 - p2)^2) - 
      (12*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (6*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (4*p2^3*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^7 - 
      (p2^6*Derivative[2][M[GGGG[6], {3, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^6 + 
      (p2^3*(m2^2 - 4*m2*p2 - 4*p2^2)*
        Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^7*(m2 + p2)) - (p2^3*(m2^2 - 2*m2*p2 + 2*p2^2)*
        Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^7*(m2 - p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (2*p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/(6*m2^6) + 
      (p2^4*Derivative[3][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/(6*m2^6) - 
      (p2^3*Derivative[3][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/(3*m2^5) - 
      (p2^3*Derivative[3][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (p2^3*(14*m2^4 - 38*m2^3*p2 + 57*m2^2*p2^2 - 48*m2*p2^3 + 16*p2^4)*
        M[GGGG[6], {3, SUSYM}][s, -t][0])/(m2^9*(m2 - p2)^3) + 
      (20*p2^3*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^8 + 
      (p2*(m2^3 - m2^2*p2 - 16*p2^3)*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/
       m2^9 + ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 4*m2^3*p2 - 4*m2^2*p2^2 - 2*m2*p2^3 + 
         2*p2^4)*M[GGGG[6], {3, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (20*p2^3*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       m2^8 + (8*p2^3*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (6*p2^3*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/m2^8 - 
      (8*p2^3*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      (6*p2^3*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^8, 
     (-4*p2^3*Derivative[1][M[GGGG[6], {5, SUSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(5*m2^4 - 17*m2^2*p2^2 + m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) + (2*p2^2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (4*p2^2*(m2 + p2)*Derivative[1][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/
       m2^7 - (p2^3*(4*m2 + 5*p2)*Derivative[1][M[GGGG[6], {6, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) - (p2^3*(4*m2^2 - 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - 5*p2^3)*
        Derivative[2][M[GGGG[6], {6, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^2*(m2 + 3*p2)*Derivative[2][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/
       m2^6 + (p2^2*(m2 + 2*p2)*Derivative[2][M[GGGG[6], {5, SUSYM}, ust][s, 
           -t]][0])/m2^6 - 
      (p2^4*Derivative[2][M[GGGG[6], {6, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[6], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + 
      (p2^3*Derivative[3][M[GGGG[6], {6, SUSYM}][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[6], {5, SUSYM}, tus][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[6], {5, SUSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (2*p2^2*(2*m2 + 7*p2)*M[GGGG[6], {5, SUSYM}][s, -t][0])/m2^8 + 
      (p2^2*(3*m2^4 - 9*m2^3*p2 - 11*m2^2*p2^2 + 30*m2*p2^3 - 14*p2^4)*
        M[GGGG[6], {6, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2^2*(4*m2 + 7*p2)*M[GGGG[6], {5, SUSYM}, tus][s, -t][0])/m2^8 + 
      (2*p2^2*M[GGGG[6], {5, SUSYM}, ust][s, -t][0])/m2^7 - 
      (2*p2^2*(3*m2 + 7*p2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[6], {6, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[6], {6, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     (7*p2^4*Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/m2^8 - 
      ((m2 - 11*p2)*p2^2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/
       m2^7 - (9*p2^4*Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       m2^8 + (2*p2^4*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       m2^8 + (p2^2*(4*m2^3 - 28*m2^2*p2 + 38*m2*p2^2 - 15*p2^3)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^4*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 + p2)) - ((6*m2 - 5*p2)*p2^4*
        Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(6*m2^2 + 4*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) + ((m2 - 7*p2)*p2^2*
        Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[6], {3, SUSYM}][s, -t]][0])/m2^7 + 
      (3*p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/(2*m2^6) - 
      (2*p2^4*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^2*(2*m2^2 - 10*m2*p2 + 7*p2^2)*
        Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + (p2^2*(2*m2^2 - 3*p2^2)*
        Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) - (p2^4*Derivative[3][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (6*m2^6) + (p2^4*Derivative[3][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (6*m2^6) - (p2^3*Derivative[3][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/
       (3*m2^5) - (p2^3*Derivative[3][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/
       (3*m2^5) + (8*p2^2*(m2^2 + 2*p2^2)*M[GGGG[6], {3, SUSYM}][s, -t][0])/
       m2^9 + (p2*(m2^2 - 7*m2*p2 + 26*p2^2)*M[GGGG[6], {4, NOSYM}][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (16*p2^4*M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/
       m2^9 - (p2*(2*m2^5 - 8*m2^4*p2 + 52*m2^3*p2^2 - 108*m2^2*p2^3 + 
         89*m2*p2^4 - 26*p2^5)*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/
       (m2^8*(m2 - p2)^3) - (2*(2*m2 - p2)*p2^2*
        M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/m2^8 - 
      (p2^2*(4*m2^4 - 10*m2^3*p2 + 26*m2^2*p2^2 - 31*m2*p2^3 + 12*p2^4)*
        M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2*(m2^2 + 4*m2*p2 - p2^2)*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/
       m2^8 - (p2*(m2^2 + m2*p2 + 12*p2^2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[6], {4, NOSYM}, uts][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[6], {8, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[6], {8, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[6], {8, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[6], {8, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[6], {8, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[6], {8, SUSYM}, ust][s, -t][0])/m2^6, 
     (-2*p2*Derivative[1][M[GGGG[6], {3, SUSYM}][s, -t]][0])/m2^7 + 
      (4*p2*Derivative[1][M[GGGG[6], {4, NOSYM}][s, -t]][0])/m2^7 - 
      (p2^2*(9*m2^2 - 13*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^3) + 
      (2*p2^2*Derivative[1][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) - (6*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, sut][s, 
           -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[6], {4, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[6], {4, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (3*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (2*p2*Derivative[1][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[2][M[GGGG[6], {3, SUSYM}, tus][s, -t]][
         0])/(2*m2^6*(m2 - p2)^2) + 
      (p2^2*Derivative[2][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) - (3*p2*Derivative[2][M[GGGG[6], {4, NOSYM}, sut][s, 
           -t]][0])/(2*m2^6) - 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2*Derivative[2][M[GGGG[6], {4, NOSYM}, uts][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[3][M[GGGG[6], {3, SUSYM}, tus][s, -t]][0])/
       (6*m2^5*(m2 - p2)) + 
      (p2^2*Derivative[3][M[GGGG[6], {3, SUSYM}, ust][s, -t]][0])/
       (6*m2^5*(m2 + p2)) - 
      (p2*Derivative[3][M[GGGG[6], {4, NOSYM}, sut][s, -t]][0])/(6*m2^5) - 
      (p2*Derivative[3][M[GGGG[6], {4, NOSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (7*p2*M[GGGG[6], {3, SUSYM}][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[6], {3, SUSYM}][s, -t][p2])/(m2^4*(m2 - p2)^4) + 
      (10*p2*M[GGGG[6], {4, NOSYM}][s, -t][0])/m2^8 - 
      (p2^2*(16*m2^3 - 34*m2^2*p2 + 26*m2*p2^2 - 7*p2^3)*
        M[GGGG[6], {3, SUSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^4) - 
      (10*p2*M[GGGG[6], {4, NOSYM}, sut][s, -t][0])/m2^8 + 
      (4*p2*M[GGGG[6], {4, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (3*p2*M[GGGG[6], {4, NOSYM}, tus][s, -t][0])/m2^8 - 
      (4*p2*M[GGGG[6], {4, NOSYM}, ust][s, -t][0])/m2^8 - 
      (3*p2*M[GGGG[6], {4, NOSYM}, uts][s, -t][0])/m2^8, 
     (p2^3*Derivative[1][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)) + (p2^3*Derivative[1][M[GGGG[6], {11, SUODD}, ust][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      (p2^2*M[GGGG[6], {11, SUODD}][s, -t][0])/m2^6 + 
      M[GGGG[6], {11, SUODD}][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2^2*(m2^2 + 2*m2*p2 - 2*p2^2)*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2^2*(m2 + 3*p2)*M[GGGG[6], {11, SUODD}, ust][s, 
          -t][0])/(m2^6*(m2 + p2)), 
     (2*p2^5*Derivative[1][M[GGGG[6], {10, SUODD}][s, -t]][0])/
       (m2^6*(m2 - p2)*(m2 + p2)) - (p2^2*(m2 + 2*p2)^2*
        Derivative[1][M[GGGG[6], {10, SUODD}, tus][s, -t]][0])/
       (m2^6*(m2 + p2)) + (p2^2*(m2^2 + 6*m2*p2 - 6*p2^2)*
        Derivative[1][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[6], {10, SUODD}, tus][s, 
           -t]][0])/m2^5 + 
      (p2^3*Derivative[2][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/m2^5 + 
      (p2^4*(3*m2^2 + 5*m2*p2 - 6*p2^2)*M[GGGG[6], {10, SUODD}][s, -t][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) - 
      (p2*(m2^3 + 3*m2^2*p2 + 6*m2*p2^2 + 6*p2^3)*
        M[GGGG[6], {10, SUODD}, tus][s, -t][0])/(m2^7*(m2 + p2)) + 
      M[GGGG[6], {10, SUODD}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2*(m2^4 + m2^3*p2 + 11*m2^2*p2^2 - 24*m2*p2^3 + 12*p2^4)*
        M[GGGG[6], {10, SUODD}, ust][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      M[GGGG[6], {10, SUODD}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (2*p2^3*Derivative[1][M[GGGG[6], {12, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[1][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) + (p2^3*Derivative[1][M[GGGG[6], {12, SUODD}, ust][s, 
           -t]][0])/(m2^5*(m2 - p2)) + 
      (p2^2*(2*m2^3 + 4*m2^2*p2 - 5*m2*p2^2 + p2^3)*
        M[GGGG[6], {12, SUODD}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (2*p2^3*M[GGGG[6], {12, SUODD}, tus][s, -t][0])/(m2^6*(m2 + p2)) + 
      M[GGGG[6], {12, SUODD}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      ((4*m2 - 3*p2)*p2^3*M[GGGG[6], {12, SUODD}, ust][s, -t][0])/
       (m2^6*(m2 - p2)^2) + M[GGGG[6], {12, SUODD}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     ((2*m2 - p2)*p2*Derivative[1][M[GGGG[6], {10, SUODD}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - 
      (3*p2*Derivative[1][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + (p2*Derivative[2][M[GGGG[6], {10, SUODD}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2*Derivative[2][M[GGGG[6], {10, SUODD}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + M[GGGG[6], {10, SUODD}][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + (p2*(3*m2^2 - 3*m2*p2 + p2^2)*
        M[GGGG[6], {10, SUODD}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      (6*p2*M[GGGG[6], {10, SUODD}, ust][s, -t][0])/(m2^6*(m2 + p2)), 
     (p2^2*(2*m2^3 + 4*m2^2*p2 - 3*m2*p2^2 - p2^3)*
        Derivative[1][M[GGGG[6], {11, SUODD}][s, -t]][0])/
       (m2^6*(m2 - p2)^2*(m2 + p2)) - 
      (p2^2*(m2 + 2*p2)*Derivative[1][M[GGGG[6], {11, SUODD}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[6], {11, SUODD}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) + 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[6], {11, SUODD}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) + (p2*(2*m2^4 + 2*m2^2*p2^2 - 6*m2*p2^3 + 3*p2^4)*
        M[GGGG[6], {11, SUODD}][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      (p2*(m2 + 3*p2)*M[GGGG[6], {11, SUODD}, tus][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 8*m2^2*p2^2 - 14*m2*p2^3 + 6*p2^4)*
        M[GGGG[6], {11, SUODD}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[6], {11, SUODD}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), (p2^2*(2*m2^3 + 4*m2^2*p2 - 3*m2*p2^2 - p2^3)*
        Derivative[1][M[GGGG[6], {12, SUODD}][s, -t]][0])/
       (m2^6*(m2 - p2)^2*(m2 + p2)) - 
      (p2^2*(m2 + 2*p2)*Derivative[1][M[GGGG[6], {12, SUODD}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[6], {12, SUODD}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) + 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[6], {12, SUODD}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) + (p2*(2*m2^4 + 2*m2^2*p2^2 - 6*m2*p2^3 + 3*p2^4)*
        M[GGGG[6], {12, SUODD}][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      (p2*(m2 + 3*p2)*M[GGGG[6], {12, SUODD}, tus][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 8*m2^2*p2^2 - 14*m2*p2^3 + 6*p2^4)*
        M[GGGG[6], {12, SUODD}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[6], {12, SUODD}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3)}
 
Attributes[Derivative] = {NHoldAll}
 
sumruleslow[bkimp[GGGG[6], 2]] = 
    {(G8\[Pi]*(8 + p2^2*\[Alpha]2^2 - 2*p2^2*\[Alpha]4))/(4*p2), 
     (4*G8\[Pi]*\[Alpha]4)/p2, (G8\[Pi]*(32 + p2^2*\[Alpha]2^2 + 
        p2^4*\[Alpha]4^2))/(16*p2), 
     (G8\[Pi]*(32 - 8*p2*\[Alpha]2 + p2^2*\[Alpha]2^2 - 
        p2^3*\[Alpha]2*\[Alpha]4))/(2*p2), 
     -1/2*(G8\[Pi]*\[Alpha]2*(8 + p2^2*\[Alpha]4))/p2, 
     (-8*G8\[Pi]*(\[Alpha]2 - p2*\[Alpha]4))/p2, 
     (4*G8\[Pi]*(4 - 2*p2*\[Alpha]2 + p2^2*\[Alpha]4))/p2, 
     -((G8\[Pi]*(-2*\[Alpha]2 - p2*\[Alpha]4))/p2), 
     (4*G8\[Pi]*(\[Alpha]2 - p2*\[Alpha]4))/p2, (-8*G8\[Pi]*\[Alpha]4)/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*(4 + p2*\[Alpha]2 + p2^2*\[Alpha]4))/p2, 0, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, 
     (G8\[Pi]*(\[Alpha]2^2 - 2*\[Alpha]4))/(2*p2), 
     (G8\[Pi]*(\[Alpha]2^2 - 2*\[Alpha]4))/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, (G8\[Pi]*\[Alpha]4^2)/(16*p2), 0, 
     0, 0}
 
sumruleslow[bkimp[GGGG[6], 3]] = {(G8\[Pi]*(\[Alpha]2^2 + p2^2*\[Alpha]4^2))/
      16, -1/2*(G8\[Pi]*\[Alpha]2*(\[Alpha]2 - p2*\[Alpha]4)), 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4), 0, 0, 2*g[4, 0, {GGGG[6], 3}], 
     -4*g[4, 0, {GGGG[6], 5}], G8\[Pi]*\[Alpha]2*\[Alpha]4, 0, 0, 0, 0, 0, 0, 
     0, 0}
 
sumruleslow[bkimp[GGGG[6], 4]] = {g[4, 0, {GGGG[6], 2}] - 
      p2*g[5, T, 0, {GGGG[6], 2}] + p2^2*g[6, T^2, 0, {GGGG[6], 2}], 
     g[6, 0, {GGGG[6], 9}], (4*G8\[Pi]*\[Alpha]2*\[Alpha]4 + 
       8*G8\[Pi]*p2*\[Alpha]4^2 + 128*g[4, 0, {GGGG[6], 1}])/64, 
     -2*(-g[4, 0, {GGGG[6], 4}] - 2*p2*g[5, SmU, 0, {GGGG[6], 4}]), 
     2*g[5, 0, {GGGG[6], 7}], 2*g[5, 0, {GGGG[6], 8}] + 
      p2*g[6, T, 0, {GGGG[6], 8}], 2*g[4, 0, {GGGG[6], 5}] + 
      g[4, 0, {GGGG[6], 6}] + 2*p2^2*g[6, 0, {GGGG[6], 5}] - 
      p2^2*g[6, 0, {GGGG[6], 6}] + p2*g[5, T, 0, {GGGG[6], 5}] - 
      p2*g[5, T, 0, {GGGG[6], 6}], 2*p2*g[6, 0, {GGGG[6], 3}] - 
      g[5, T, 0, {GGGG[6], 3}], 2*p2*g[6, 0, {GGGG[6], 5}] + 
      p2*g[6, 0, {GGGG[6], 6}] - g[5, T, 0, {GGGG[6], 5}], 
     -g[6, T, 0, {GGGG[6], 8}], 2*g[5, SmU, 0, {GGGG[6], 4}], 
     2*g[6, 0, {GGGG[6], 5}], 2*g[6, 0, {GGGG[6], 6}], 0, 
     2*g[6, T^2, 0, {GGGG[6], 2}], -4*g[6, 0, {GGGG[6], 3}], 0, 0, 0, 0, 0}
 
sumruleslow[bkimp[GGGG[6], 5]] = {2*p2*g[6, 0, {GGGG[6], 1}] - 
      g[5, T, 0, {GGGG[6], 1}], 2*p2*g[6, 0, {GGGG[6], 4}] + 
      2*p2^2*g[7, 0, {GGGG[6], 4}] + g[5, SmU, 0, {GGGG[6], 4}] - 
      g[5, T, 0, {GGGG[6], 4}] - 2*p2*g[6, SmU*T, 0, {GGGG[6], 4}], 
     2*p2*g[7, 0, {GGGG[6], 7}] - g[6, T, 0, {GGGG[6], 7}], 
     -g[7, 0, {GGGG[6], 2}], -2*g[7, 0, {GGGG[6], 5}] - 
      g[7, 0, {GGGG[6], 6}], 4*g[6, 0, {GGGG[6], 3}] + 
      2*p2*g[7, 0, {GGGG[6], 3}] + 2*g[6, T^2, 0, {GGGG[6], 3}], 
     4*g[6, 0, {GGGG[6], 6}] + 2*p2*g[7, 0, {GGGG[6], 5}] + 
      3*p2*g[7, 0, {GGGG[6], 6}] + 2*g[6, T^2, 0, {GGGG[6], 6}], 
     4*g[6, 0, {GGGG[6], 4}] + 4*p2*g[7, 0, {GGGG[6], 4}], 
     2*g[7, 0, {GGGG[6], 8}], 0, g[6, 0, {GGGG[6], 11}] - 
      p2*g[7, T, 0, {GGGG[6], 11}], -g[6, 0, {GGGG[6], 10}], 
     -g[6, 0, {GGGG[6], 12}] + p2*g[7, T, 0, {GGGG[6], 12}], 0, 
     2*g[7, T, 0, {GGGG[6], 11}], 2*g[7, T, 0, {GGGG[6], 12}]}
 
sumruleslow[bkimp[GGGG[6], 6]] = {2*g[6, 0, {GGGG[6], 2}] + 
      p2*g[7, 0, {GGGG[6], 2}] - 2*p2*g[7, T, 0, {GGGG[6], 2}] - 
      p2^2*g[8, T, 0, {GGGG[6], 2}] + 2*p2^2*g[8, T^2, 0, {GGGG[6], 2}] + 
      p2^3*g[9, T^2, 0, {GGGG[6], 2}], 2*g[8, 0, {GGGG[6], 9}] + 
      p2*g[9, 0, {GGGG[6], 9}], 4*g[6, 0, {GGGG[6], 1}] + 
      2*p2*g[7, 0, {GGGG[6], 1}] + 8*p2^2*g[8, 0, {GGGG[6], 1}] + 
      2*g[6, T^2, 0, {GGGG[6], 1}], 4*g[6, 0, {GGGG[6], 4}] + 
      2*p2*g[7, 0, {GGGG[6], 4}] + 16*p2^3*g[9, 0, {GGGG[6], 4}] - 
      2*g[6, SmU*T, 0, {GGGG[6], 4}] + 2*g[6, T^2, 0, {GGGG[6], 4}] - 
      2*p2*g[7, Odd3, 0, {GGGG[6], 4}] + 8*p2*g[7, SmU, 0, {GGGG[6], 4}] + 
      4*p2^2*g[8, SmU, 0, {GGGG[6], 4}], 4*g[7, 0, {GGGG[6], 7}] + 
      2*p2*g[8, 0, {GGGG[6], 7}] + 8*p2^2*g[9, 0, {GGGG[6], 7}] + 
      2*g[7, T^2, 0, {GGGG[6], 7}], 4*g[7, 0, {GGGG[6], 8}] + 
      2*p2*g[8, 0, {GGGG[6], 8}] + 2*g[7, T^2, 0, {GGGG[6], 8}] + 
      2*p2*g[8, T, 0, {GGGG[6], 8}] + p2^2*g[9, T, 0, {GGGG[6], 8}], 
     4*g[6, 0, {GGGG[6], 5}] + 2*g[6, 0, {GGGG[6], 6}] + 
      2*p2*g[7, 0, {GGGG[6], 5}] + p2*g[7, 0, {GGGG[6], 6}] + 
      4*p2^2*g[8, 0, {GGGG[6], 5}] - 2*p2^2*g[8, 0, {GGGG[6], 6}] + 
      4*p2^3*g[9, 0, {GGGG[6], 5}] - 2*p2^3*g[9, 0, {GGGG[6], 6}] + 
      2*g[6, T^2, 0, {GGGG[6], 5}] + 2*p2*g[7, T, 0, {GGGG[6], 5}] - 
      2*p2*g[7, T, 0, {GGGG[6], 6}] + p2^2*g[8, T, 0, {GGGG[6], 5}] - 
      p2^2*g[8, T, 0, {GGGG[6], 6}], 4*p2*g[8, 0, {GGGG[6], 3}] + 
      4*p2^2*g[9, 0, {GGGG[6], 3}] - 2*g[7, T, 0, {GGGG[6], 3}] - 
      p2*g[8, T, 0, {GGGG[6], 3}], 4*p2*g[8, 0, {GGGG[6], 5}] + 
      2*p2*g[8, 0, {GGGG[6], 6}] + 4*p2^2*g[9, 0, {GGGG[6], 5}] + 
      2*p2^2*g[9, 0, {GGGG[6], 6}] - 2*g[7, T, 0, {GGGG[6], 5}] - 
      p2*g[8, T, 0, {GGGG[6], 5}], -2*g[8, T, 0, {GGGG[6], 8}] - 
      p2*g[9, T, 0, {GGGG[6], 8}], 8*p2^2*g[9, 0, {GGGG[6], 4}] + 
      2*g[7, Odd3, 0, {GGGG[6], 4}] + 4*g[7, SmU, 0, {GGGG[6], 4}] + 
      p2*g[8, SmU, 0, {GGGG[6], 4}] + p2*g[8, T, 0, {GGGG[6], 4}], 
     4*g[8, 0, {GGGG[6], 5}] + 4*p2*g[9, 0, {GGGG[6], 5}], 
     4*g[8, 0, {GGGG[6], 6}] + 4*p2*g[9, 0, {GGGG[6], 6}], 
     4*g[9, 0, {GGGG[6], 7}], 4*g[8, T^2, 0, {GGGG[6], 2}] + 
      2*p2*g[9, T^2, 0, {GGGG[6], 2}], -8*g[8, 0, {GGGG[6], 3}] - 
      8*p2*g[9, 0, {GGGG[6], 3}] - 8*p2*g[9, 0, {GGGG[6], 4}] + 
      2*g[8, SmU, 0, {GGGG[6], 4}] - 2*g[8, T, 0, {GGGG[6], 4}], 
     8*g[9, 0, {GGGG[6], 4}], 0, -4*p2*g[8, 0, {GGGG[6], 10}] + 
      2*g[7, T, 0, {GGGG[6], 10}], -g[8, T^2, 0, {GGGG[6], 11}], 
     2*g[8, 0, {GGGG[6], 12}]}
 
sumruleslow[bkimp[GGGG[6], 7]] = {4*p2*g[8, 0, {GGGG[6], 1}] + 
      4*p2^2*g[9, 0, {GGGG[6], 1}] + 8*p2^3*g[10, 0, {GGGG[6], 1}] - 
      2*g[7, T, 0, {GGGG[6], 1}] - p2*g[8, T, 0, {GGGG[6], 1}], 
     4*p2*g[8, 0, {GGGG[6], 4}] + 4*p2^2*g[9, 0, {GGGG[6], 4}] + 
      8*p2^3*g[10, 0, {GGGG[6], 3}] + 2*p2^3*g[10, 1, {GGGG[6], 4}] - 
      2*g[7, Odd3, 0, {GGGG[6], 4}] + 2*g[7, SmU, 0, {GGGG[6], 4}] - 
      2*g[7, T, 0, {GGGG[6], 4}] + p2*g[8, SmU, 0, {GGGG[6], 4}] - 
      p2*g[8, T, 0, {GGGG[6], 4}] - 4*p2*g[8, SmU*T, 0, {GGGG[6], 4}] + 
      6*p2^2*g[9, Odd3, 0, {GGGG[6], 4}] - 
      2*p2^2*g[9, SmU*T, 0, {GGGG[6], 4}], 4*p2*g[9, 0, {GGGG[6], 7}] + 
      4*p2^2*g[10, 0, {GGGG[6], 7}] - 2*g[8, T, 0, {GGGG[6], 7}] - 
      p2*g[9, T, 0, {GGGG[6], 7}], -4*g[9, 0, {GGGG[6], 2}] - 
      p2*g[10, 1, {GGGG[6], 2}], -2*p2*g[10, 1, {GGGG[6], 5}] - 
      p2*g[10, 1, {GGGG[6], 6}] - 4*g[9, T, 0, {GGGG[6], 6}], 
     8*g[8, 0, {GGGG[6], 3}] + 8*p2*g[9, 0, {GGGG[6], 3}] + 
      16*p2^2*g[10, 0, {GGGG[6], 3}] + 2*p2^2*g[10, 1, {GGGG[6], 3}] + 
      4*g[8, T^2, 0, {GGGG[6], 3}] + 2*p2*g[9, T^2, 0, {GGGG[6], 3}], 
     8*g[8, 0, {GGGG[6], 6}] + 8*p2*g[9, 0, {GGGG[6], 6}] + 
      2*p2^2*g[10, 1, {GGGG[6], 5}] + 3*p2^2*g[10, 1, {GGGG[6], 6}] + 
      4*g[8, T^2, 0, {GGGG[6], 6}] + 4*p2*g[9, T, 0, {GGGG[6], 6}] + 
      2*p2*g[9, T^2, 0, {GGGG[6], 6}], 8*g[8, 0, {GGGG[6], 4}] + 
      8*p2*g[9, 0, {GGGG[6], 4}] + 32*p2^2*g[10, 0, {GGGG[6], 3}] + 
      4*p2^2*g[10, 1, {GGGG[6], 4}] + 12*p2*g[9, Odd3, 0, {GGGG[6], 4}], 
     4*g[9, 0, {GGGG[6], 8}] + 4*p2*g[10, 0, {GGGG[6], 8}], 
     8*g[10, 0, {GGGG[6], 3}], 2*g[8, 0, {GGGG[6], 11}] + 
      p2*g[9, 0, {GGGG[6], 11}] - 2*p2*g[9, T, 0, {GGGG[6], 11}] - 
      p2^2*g[10, T, 0, {GGGG[6], 11}], -2*g[8, 0, {GGGG[6], 10}] - 
      p2*g[9, 0, {GGGG[6], 10}] - 4*p2^2*g[10, 0, {GGGG[6], 10}] - 
      g[8, T^2, 0, {GGGG[6], 10}], -2*g[8, 0, {GGGG[6], 12}] - 
      p2*g[9, 0, {GGGG[6], 12}] - g[8, T^2, 0, {GGGG[6], 12}] + 
      2*p2*g[9, T, 0, {GGGG[6], 12}] + p2^2*g[10, T, 0, {GGGG[6], 12}], 
     4*g[10, 0, {GGGG[6], 10}], 4*g[9, T, 0, {GGGG[6], 11}] + 
      2*p2*g[10, T, 0, {GGGG[6], 11}], 4*g[9, T, 0, {GGGG[6], 12}] + 
      2*p2*g[10, T, 0, {GGGG[6], 12}]}
 
sumrulesKK[bkimp[GGGG[6], 2], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{(2*m2 - p2)/9}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
      {{{0, 0}, {0, (m2^2*(2*m2 - p2))/9}}, {{0, 0}, {0, 0}}, 
       {{(2*m2^3 - 11*m2^2*p2 + 15*m2*p2^2 - 5*p2^3)/9, 
         (Sqrt[5]*p2*(2*m2^2 - 3*m2*p2 + p2^2))/18}, 
        {(Sqrt[5]*p2*(2*m2^2 - 3*m2*p2 + p2^2))/18, 
         (2*m2^3 - 3*m2^2*p2 + 3*m2*p2^2 - p2^3)/36}}, 
       {{0, (2*Sqrt[5]*m2*(2*m2 - p2)*p2)/9}, {(2*Sqrt[5]*m2*(2*m2 - p2)*p2)/
          9, (2*m2*(2*m2^2 - 3*m2*p2 + p2^2))/9}}, 
       {{0, (2*Sqrt[5]*m2*(2*m2 - p2))/9}, {(2*Sqrt[5]*m2*(2*m2 - p2))/9, 
         (-2*m2*(2*m2 - p2))/9}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, -1/9*(Sqrt[5]*m2^2)}, {-1/9*(Sqrt[5]*m2^2), m2^2/9}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, (2*Sqrt[5]*m2*(m2 - p2))/9}, 
        {(2*Sqrt[5]*m2*(m2 - p2))/9, (2*m2*p2)/9}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, (-2*Sqrt[5]*m2)/(9*(m2 + p2))}, 
        {(-2*Sqrt[5]*m2)/(9*(m2 + p2)), (2*m2)/(9*(m2 + p2))}}, 
       {{0, 0}, {0, (-2*m2^2)/(9*(m2 + p2))}}, 
       {{0, 0}, {0, (-4*m2^2)/(9*(m2 + p2))}}, 
       {{0, (-2*Sqrt[5]*m2)/(9*(m2 + p2))}, {(-2*Sqrt[5]*m2)/(9*(m2 + p2)), 
         (2*m2)/(9*(m2 + p2))}}, {{-5/(9*(m2 + p2)), Sqrt[5]/(18*(m2 + p2))}, 
        {Sqrt[5]/(18*(m2 + p2)), -1/36*1/(m2 + p2)}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1}, 
      {{{0}}, {{0}}, {{(2*m2 - p2)/9}}, {{(4*(2*m2 - p2))/9}}, {{0}}, {{0}}, 
       {{0}}, {{-4/9}}, {{0}}, {{0}}, {{4/9}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[6], 3], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{-1/9}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{(-m2^2 + 5*m2*p2 - 5*p2^2)/9, 
         -1/18*(Sqrt[5]*(m2 - p2)*p2)}, {-1/18*(Sqrt[5]*(m2 - p2)*p2), 
         (-m2^2 + m2*p2 - p2^2)/36}}, {{0, (2*Sqrt[5]*m2*p2)/9}, 
        {(2*Sqrt[5]*m2*p2)/9, (2*m2*(m2 - p2))/9}}, {{0, (-2*Sqrt[5]*m2)/9}, 
        {(-2*Sqrt[5]*m2)/9, (2*m2)/9}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, (4*Sqrt[5]*m2)/9}, 
        {(4*Sqrt[5]*m2)/9, (-4*m2)/9}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{1, 1}, {{{-1/9}}, {{4/9}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[6], 4], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{(-10*p2)/9, (Sqrt[5]*p2)/9}, 
        {(Sqrt[5]*p2)/9, -1/18*p2}}, {{0, 0}, {0, (4*m2)/9}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}]}
 
sumrulesKK[bkimp[GGGG[6], 5], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}], exchange[{1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[6], 6], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}]}
 
sumrulesKK[bkimp[GGGG[6], 7], {GG[6], GG[6]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}], exchange[{1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}]}
       
ampKK[{GG[6], GG[6]}] = {exchange[{0}, {{{-1/9*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/9*1/(mh2^4*(-mh2 - s - t))}}, {{-1/9*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
     {{{-1/9*(1 - (5*s*(-s - t))/mh2^2)/(mh2^4*(-mh2 + t)), 
        -1/18*(Sqrt[5]*s*(-s - t))/(mh2^6*(-mh2 + t))}, 
       {-1/18*(Sqrt[5]*s*(-s - t))/(mh2^6*(-mh2 + t)), 
        -((-1/12*1/mh2^4 + (19*s*(-s - t))/(36*mh2^6))/(-mh2 + t)) - 
         (1 - (5*s*(-s - t))/mh2^2)/(9*mh2^4*(-mh2 + t))}}, 
      {{-1/9*(1 - (5*s*t)/mh2^2)/(mh2^4*(-mh2 - s - t)), 
        -1/18*(Sqrt[5]*s*t)/(mh2^6*(-mh2 - s - t))}, 
       {-1/18*(Sqrt[5]*s*t)/(mh2^6*(-mh2 - s - t)), 
        -((-1/12*1/mh2^4 + (19*s*t)/(36*mh2^6))/(-mh2 - s - t)) - 
         (1 - (5*s*t)/mh2^2)/(9*mh2^4*(-mh2 - s - t))}}, 
      {{-1/9*(1 - (5*(-s - t)*t)/mh2^2)/(mh2^4*(-mh2 + s)), 
        -1/18*(Sqrt[5]*(-s - t)*t)/(mh2^6*(-mh2 + s))}, 
       {-1/18*(Sqrt[5]*(-s - t)*t)/(mh2^6*(-mh2 + s)), 
        -((-1/12*1/mh2^4 + (19*(-s - t)*t)/(36*mh2^6))/(-mh2 + s)) - 
         (1 - (5*(-s - t)*t)/mh2^2)/(9*mh2^4*(-mh2 + s))}}, 
      {{0, 0}, {0, -1/9*((-mh2 + s)^(-1) + (-mh2 - s - t)^(-1))/mh2^4}}, 
      {{0, 0}, {0, -1/9*((-mh2 + s)^(-1) + (-mh2 + t)^(-1))/mh2^4}}, 
      {{0, 0}, {0, -1/9*((-mh2 - s - t)^(-1) + (-mh2 + t)^(-1))/mh2^4}}, 
      {{0, -1/9*Sqrt[5]/(mh2^4*(-mh2 + t))}, 
       {-1/9*Sqrt[5]/(mh2^4*(-mh2 + t)), 1/(9*mh2^4*(-mh2 + t))}}, 
      {{0, -1/9*Sqrt[5]/(mh2^4*(-mh2 - s - t))}, 
       {-1/9*Sqrt[5]/(mh2^4*(-mh2 - s - t)), 1/(9*mh2^4*(-mh2 - s - t))}}, 
      {{0, -1/9*Sqrt[5]/(mh2^4*(-mh2 + s))}, 
       {-1/9*Sqrt[5]/(mh2^4*(-mh2 + s)), 1/(9*mh2^4*(-mh2 + s))}}, 
      {{0, (2*Sqrt[5]*(-s - t))/(9*mh2^5*(-mh2 + s))}, 
       {(2*Sqrt[5]*(-s - t))/(9*mh2^5*(-mh2 + s)), 
        (2*t)/(9*mh2^5*(-mh2 + s))}}, 
      {{0, (2*Sqrt[5]*s)/(9*mh2^5*(-mh2 + t))}, 
       {(2*Sqrt[5]*s)/(9*mh2^5*(-mh2 + t)), (2*(-s - t))/
         (9*mh2^5*(-mh2 + t))}}, 
      {{0, (2*Sqrt[5]*t)/(9*mh2^5*(-mh2 - s - t))}, 
       {(2*Sqrt[5]*t)/(9*mh2^5*(-mh2 - s - t)), 
        (2*s)/(9*mh2^5*(-mh2 - s - t))}}, 
      {{0, (2*Sqrt[5]*(-s - t))/(9*mh2^5*(-mh2 + t))}, 
       {(2*Sqrt[5]*(-s - t))/(9*mh2^5*(-mh2 + t)), 
        (2*s)/(9*mh2^5*(-mh2 + t))}}, 
      {{0, (2*Sqrt[5]*s)/(9*mh2^5*(-mh2 - s - t))}, 
       {(2*Sqrt[5]*s)/(9*mh2^5*(-mh2 - s - t)), 
        (2*t)/(9*mh2^5*(-mh2 - s - t))}}, 
      {{0, (2*Sqrt[5]*t)/(9*mh2^5*(-mh2 + s))}, 
       {(2*Sqrt[5]*t)/(9*mh2^5*(-mh2 + s)), (2*(-s - t))/
         (9*mh2^5*(-mh2 + s))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
      {{0, (-2*Sqrt[5])/(9*mh2^5*(-mh2 + t))}, 
       {(-2*Sqrt[5])/(9*mh2^5*(-mh2 + t)), 2/(9*mh2^5*(-mh2 + t))}}, 
      {{0, (-2*Sqrt[5])/(9*mh2^5*(-mh2 - s - t))}, 
       {(-2*Sqrt[5])/(9*mh2^5*(-mh2 - s - t)), 2/(9*mh2^5*(-mh2 - s - t))}}, 
      {{0, (-2*Sqrt[5])/(9*mh2^5*(-mh2 + s))}, 
       {(-2*Sqrt[5])/(9*mh2^5*(-mh2 + s)), 2/(9*mh2^5*(-mh2 + s))}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, 
      {0, 0}}}], exchange[{1, 1}, {{{-1/9*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/9*1/(mh2^4*(-mh2 - s - t))}}, {{-1/9*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{-4/(9*mh2^4*(-mh2 + t))}}, 
      {{-4/(9*mh2^4*(-mh2 - s - t))}}, {{-4/(9*mh2^4*(-mh2 + s))}}, 
      {{-4/(9*mh2^4*(-mh2 + s))}}, {{-4/(9*mh2^4*(-mh2 + t))}}, 
      {{-4/(9*mh2^4*(-mh2 - s - t))}}, {{-4/(9*mh2^4*(-mh2 + t))}}, 
      {{-4/(9*mh2^4*(-mh2 - s - t))}}, {{-4/(9*mh2^4*(-mh2 + s))}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}}]}


==> anc/GGGG7.m <==
(* ::Package:: *)

localbasis[GGGG[7]] = {{M[GGGG[7], {1, FULLSYM}], HGram}, 
     {M[GGGG[7], {2, SUSYM}], H[1, 4]^2*H[2, 3]^2}, 
     {M[GGGG[7], {2, SUSYM}, tus], H[1, 3]^2*H[2, 4]^2}, 
     {M[GGGG[7], {2, SUSYM}, ust], H[1, 2]^2*H[3, 4]^2}, 
     {M[GGGG[7], {3, SUSYM}], H[1, 2]*H[1, 3]*H[2, 4]*H[3, 4]}, 
     {M[GGGG[7], {3, SUSYM}, tus], H[1, 2]*H[1, 4]*H[2, 3]*H[3, 4]}, 
     {M[GGGG[7], {3, SUSYM}, ust], H[1, 3]*H[1, 4]*H[2, 3]*H[2, 4]}, 
     {M[GGGG[7], {4, SUSYM}], H[1, 4]*H[2, 3]*(-X[1, 2, 3, 4] + 
        X[1, 2, 4, 3] - X[1, 3, 2, 4])}, {M[GGGG[7], {4, SUSYM}, tus], 
      H[1, 3]*H[2, 4]*(X[1, 2, 3, 4] - X[1, 2, 4, 3] - X[1, 3, 2, 4])}, 
     {M[GGGG[7], {4, SUSYM}, ust], H[1, 2]*H[3, 4]*(-X[1, 2, 3, 4] - 
        X[1, 2, 4, 3] + X[1, 3, 2, 4])}, {M[GGGG[7], {5, NOSYM}], 
      H[1, 2]*H[3, 4]*X[1, 2, 4, 3]}, {M[GGGG[7], {5, NOSYM}, tus], 
      H[1, 4]*H[2, 3]*X[1, 2, 3, 4]}, {M[GGGG[7], {5, NOSYM}, ust], 
      H[1, 3]*H[2, 4]*X[1, 3, 2, 4]}, {M[GGGG[7], {5, NOSYM}, tsu], 
      H[1, 4]*H[2, 3]*X[1, 3, 2, 4]}, {M[GGGG[7], {5, NOSYM}, uts], 
      H[1, 3]*H[2, 4]*X[1, 2, 4, 3]}, {M[GGGG[7], {5, NOSYM}, sut], 
      H[1, 2]*H[3, 4]*X[1, 2, 3, 4]}, {M[GGGG[7], {6, SUSYM}], 
      X[1, 2, 4, 3]^2}, {M[GGGG[7], {6, SUSYM}, tus], X[1, 2, 3, 4]^2}, 
     {M[GGGG[7], {6, SUSYM}, ust], X[1, 3, 2, 4]^2}, 
     {M[GGGG[7], {7, SUSYM}], X[1, 2, 3, 4]*X[1, 3, 2, 4]}, 
     {M[GGGG[7], {7, SUSYM}, tus], X[1, 2, 4, 3]*X[1, 3, 2, 4]}, 
     {M[GGGG[7], {7, SUSYM}, ust], X[1, 2, 3, 4]*X[1, 2, 4, 3]}, 
     {M[GGGG[7], {8, SUSYM}], HS*H[1, 4]*H[2, 3]}, 
     {M[GGGG[7], {8, SUSYM}, tus], HS*H[1, 3]*H[2, 4]}, 
     {M[GGGG[7], {8, SUSYM}, ust], HS*H[1, 2]*H[3, 4]}, 
     {M[GGGG[7], {9, SUSYM}], HS*X[1, 2, 4, 3]}, 
     {M[GGGG[7], {9, SUSYM}, tus], HS*X[1, 2, 3, 4]}, 
     {M[GGGG[7], {9, SUSYM}, ust], HS*X[1, 3, 2, 4]}, 
     {M[GGGG[7], {10, FULLSYM}], HS^2}, {M[GGGG[7], {11, SUSYM}], 
      I*H[1, 4]*H[2, 3]*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2], 
        p[3]]}, {M[GGGG[7], {11, SUSYM}, tus], (-I)*H[1, 3]*H[2, 4]*
       \[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2], p[4]]}, 
     {M[GGGG[7], {11, SUSYM}, ust], I*H[1, 2]*H[3, 4]*\[Epsilon][e[1], e[2], 
        e[3], e[4], p[1], p[3], p[4]]}, {M[GGGG[7], {12, SUSYM}], 
      I*X[1, 2, 4, 3]*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2], p[3]]}, 
     {M[GGGG[7], {12, SUSYM}, tus], (-I)*X[1, 2, 3, 4]*
       \[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2], p[4]]}, 
     {M[GGGG[7], {12, SUSYM}, ust], I*X[1, 3, 2, 4]*\[Epsilon][e[1], e[2], 
        e[3], e[4], p[1], p[3], p[4]]}, {M[GGGG[7], {13, FULLSYM}], 
      I*HS*\[Epsilon][e[1], e[2], e[3], e[4], p[1], p[2], p[3]]}}
 
vertices[GG[7]] = {(dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/Sqrt[14], 
     (5*Sqrt[((-1 + J)*J)/((4 + J)*(5 + J))]*dot[ep[1], ep[2]]*
       ((dot[ep[1], ep[2]]*Tableau[{evenn^J}])/5 + Tableau[{ep[1]}, {ep[2]}, 
         {evenn^(-2 + J)}]))/(3*Sqrt[3]), 
     (Sqrt[21/2]*Sqrt[((-3 + J)*(-2 + J)*(-1 + J)*J)/((4 + J)*(5 + J)*(6 + J)*
          (7 + J))]*((2*dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/63 + 
        (4*dot[ep[1], ep[2]]*Tableau[{ep[1]}, {ep[2]}, {evenn^(-2 + J)}])/9 + 
        Tableau[{ep[1]}, {ep[1]}, {ep[2]}, {ep[2]}, {evenn^(-4 + J)}]))/2, 
     I*Sqrt[2/7]*J*Sqrt[1/((1 + J)*(3 + J))]*dot[ep[1], ep[2]]*
      Tableau[{ep[1], ep[2]}, {n}, {evenn^(-2 + J)}], 
     (I/3)*Sqrt[35/2]*J*Sqrt[((-2 + J)*(-1 + J))/((1 + J)*(3 + J)*(5 + J)*
         (6 + J))]*((2*dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2]}, {n}, 
          {evenn^(-2 + J)}])/7 + Tableau[{ep[1], ep[2]}, {ep[1]}, {ep[2]}, 
        {n}, {evenn^(-4 + J)}]), (Sqrt[10/3]*J*Sqrt[(-1 + J)/(5 + J)]*
       dot[ep[1], ep[2]]*(Tableau[{ep[1], n}, {ep[2]}, {n}, 
         {evenn^(-3 + J)}] + Tableau[{ep[2], n}, {ep[1]}, {n}, 
         {evenn^(-3 + J)}]))/(3*(1 + J)), 
     (Sqrt[3/2]*J*Sqrt[((-3 + J)*(-2 + J)*(-1 + J))/((5 + J)*(6 + J)*
          (7 + J))]*((2*dot[ep[1], ep[2]]*(Tableau[{ep[1], n}, {ep[2]}, {n}, 
            {evenn^(-3 + J)}] + Tableau[{ep[2], n}, {ep[1]}, {n}, 
            {evenn^(-3 + J)}]))/9 + Tableau[{ep[1], n}, {ep[1]}, {ep[2]}, 
         {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, {ep[2]}, 
         {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     (2*Sqrt[5/3]*(-1 + J)*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
        {evenn^(-2 + J)}])/(3*(1 + J)), 
     ((-1 + J)*Sqrt[J/((1 + J)*(3 + J)*(4 + J))]*
       ((-2*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
           {evenn^(-2 + J)}])/3 + Tableau[{ep[1], ep[2]}, {ep[1], ep[2]}, 
         {evenn^(-2 + J)}]))/Sqrt[2], 
     (3*Sqrt[3]*(-1 + J)*Sqrt[((-3 + J)*(-2 + J))/((6 + J)*(7 + J))]*
       ((2*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
           {evenn^(-2 + J)}])/27 + Tableau[{ep[1], ep[2]}, {ep[1], ep[2]}, 
          {evenn^(-2 + J)}]/6 + Tableau[{ep[1], n}, {ep[2], n}, {ep[1]}, 
         {ep[2]}, {evenn^(-4 + J)}]))/(2*(1 + J)), (I/2)*Sqrt[5/2]*(-1 + J)*
      Sqrt[(-2 + J)/((1 + J)*(3 + J)*(6 + J))]*
      (Tableau[{ep[1], ep[2]}, {ep[1], n}, {ep[2]}, {evenn^(-3 + J)}] + 
       Tableau[{ep[1], ep[2]}, {ep[2], n}, {ep[1]}, {evenn^(-3 + J)}]), 
     (I*(-2 + J)*Tableau[{ep[1], ep[2]}, {ep[1], n}, {ep[2], n}, {n}, 
        {evenn^(-4 + J)}])/Sqrt[(1 + J)*(3 + J)], 
     ((-2 + J)*Sqrt[(-3 + J)/(7 + J)]*(Tableau[{ep[1], n}, {ep[1], n}, 
         {ep[2], n}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, 
         {ep[2], n}, {ep[1], n}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     ((-3 + J)*Tableau[{ep[1], n}, {ep[1], n}, {ep[2], n}, {ep[2], n}, 
        {evenn^(-4 + J)}])/(1 + J), (I*J*dot[ep[1], ep[2]]*
       Tableau[SD[ep[1], ep[2], n], {evenn^(-1 + J)}])/(Sqrt[7]*(2 + J)), 
     (I*Sqrt[7/6]*J*Sqrt[((-2 + J)*(-1 + J))/((5 + J)*(6 + J))]*
       ((dot[ep[1], ep[2]]*Tableau[SD[ep[1], ep[2], n], {evenn^(-1 + J)}])/
         7 + Tableau[SD[ep[1], ep[2], n], {ep[1]}, {ep[2]}, 
         {evenn^(-3 + J)}]))/(2 + J), 
     (I*J*dot[ep[1], ep[2]]*Tableau[ASD[ep[1], ep[2], n], {evenn^(-1 + J)}])/
      (Sqrt[7]*(2 + J)), (I*Sqrt[7/6]*J*Sqrt[((-2 + J)*(-1 + J))/
         ((5 + J)*(6 + J))]*((dot[ep[1], ep[2]]*Tableau[ASD[ep[1], ep[2], n], 
           {evenn^(-1 + J)}])/7 + Tableau[ASD[ep[1], ep[2], n], {ep[1]}, 
         {ep[2]}, {evenn^(-3 + J)}]))/(2 + J), 
     (2*(-1 + J)*Sqrt[J/(4 + J)]*Tableau[SD[ep[1], ep[2], n], {ep[1], ep[2]}, 
        {n}, {evenn^(-3 + J)}])/(3*(2 + J)), 
     (((2*I)/3)*(-1 + J)*Sqrt[(-2 + J)/(6 + J)]*
       (Tableau[SD[ep[1], ep[2], n], {ep[1], n}, {ep[2]}, {n}, 
         {evenn^(-4 + J)}] + Tableau[SD[ep[1], ep[2], n], {ep[2], n}, 
         {ep[1]}, {n}, {evenn^(-4 + J)}]))/(2 + J), 
     (2*(-1 + J)*Sqrt[J/(4 + J)]*Tableau[ASD[ep[1], ep[2], n], 
        {ep[1], ep[2]}, {n}, {evenn^(-3 + J)}])/(3*(2 + J)), 
     (((2*I)/3)*(-1 + J)*Sqrt[(-2 + J)/(6 + J)]*
       (Tableau[ASD[ep[1], ep[2], n], {ep[1], n}, {ep[2]}, {n}, 
         {evenn^(-4 + J)}] + Tableau[ASD[ep[1], ep[2], n], {ep[2], n}, 
         {ep[1]}, {n}, {evenn^(-4 + J)}]))/(2 + J), 
     ((I/2)*Sqrt[3]*(-2 + J)*Tableau[SD[ep[1], ep[2], n], {ep[1], n}, 
        {ep[2], n}, {evenn^(-3 + J)}])/(2 + J), 
     ((I/2)*Sqrt[3]*(-2 + J)*Tableau[ASD[ep[1], ep[2], n], {ep[1], n}, 
        {ep[2], n}, {evenn^(-3 + J)}])/(2 + J), 
     ((-1 + J)*J*Tableau[SD[ep[1], ep[2], n], {ep[1], ep[2], n}, 
        {evenn^(-2 + J)}])/(3*(1 + J)*(2 + J)), 
     ((-1 + J)*J*Tableau[ASD[ep[1], ep[2], n], {ep[1], ep[2], n}, 
        {evenn^(-2 + J)}])/(3*(1 + J)*(2 + J))}
 
amplow[GGG[7]] = 2 Sqrt[G8\[Pi]] (\[Alpha]4 dot[p[1],e[3]]^2 dot[p[2],e[1]]^2 dot[p[3],e[2]]^2+
\[Alpha]2 dot[p[1],e[3]] dot[p[2],e[1]] dot[p[3],e[2]] (dot[e[1],e[2]] dot[p[1],e[3]]
+dot[e[2],e[3]] dot[p[2],e[1]]+dot[e[1],e[3]] dot[p[3],e[2]])+
(dot[e[1],e[2]] dot[p[1],e[3]]+dot[e[2],e[3]] dot[p[2],e[1]]+
dot[e[1],e[3]] dot[p[3],e[2]])^2)
 
amplow[GGGG[7]] = {g[3, 0, {GGGG[7], 1}] + 
      (s^2 + t^2 + u^2)*g[5, 0, {GGGG[7], 1}] + s*t*u*g[6, 0, {GGGG[7], 1}] + 
      (s^2 + t^2 + u^2)^2*g[7, 0, {GGGG[7], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[8, 0, {GGGG[7], 1}] + s^2*t^2*u^2*g[9, 1, {GGGG[7], 1}], 
     -(G8\[Pi]/(s*t*(s + t))) - (3*G8\[Pi]*\[Alpha]2^2)/(40*t) - 
      (G8\[Pi]*s*(s + t)*\[Alpha]4^2)/(16*t) + g[4, 0, {GGGG[7], 2}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 2}] + s*t*u*g[7, 0, {GGGG[7], 2}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 2}] + 
      t*g[5, T, 0, {GGGG[7], 2}] + t^2*g[6, T^2, 0, {GGGG[7], 2}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 2}] + 
      s*t^2*u*g[8, T, 0, {GGGG[7], 2}], -(G8\[Pi]/(s*t*(s + t))) + 
      (3*G8\[Pi]*\[Alpha]2^2)/(40*(s + t)) - (G8\[Pi]*s*t*\[Alpha]4^2)/
       (16*(s + t)) + g[4, 0, {GGGG[7], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 2}] + s*t*u*g[7, 0, {GGGG[7], 2}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 2}] + 
      u*g[5, T, 0, {GGGG[7], 2}] + u^2*g[6, T^2, 0, {GGGG[7], 2}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 2}] + 
      s*t*u^2*g[8, T, 0, {GGGG[7], 2}], -(G8\[Pi]/(s*t*(s + t))) - 
      (3*G8\[Pi]*\[Alpha]2^2)/(40*s) - (G8\[Pi]*t*(s + t)*\[Alpha]4^2)/
       (16*s) + g[4, 0, {GGGG[7], 2}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 2}] + s*t*u*g[7, 0, {GGGG[7], 2}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 2}] + 
      s*g[5, T, 0, {GGGG[7], 2}] + s^2*g[6, T^2, 0, {GGGG[7], 2}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 2}] + 
      s^2*t*u*g[8, T, 0, {GGGG[7], 2}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*t*\[Alpha]2^2)/(4*s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
       (2*s*(s + t)) + g[4, 0, {GGGG[7], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 3}] + s*t*u*g[7, 0, {GGGG[7], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[7], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 3}] + t*g[5, T, 0, {GGGG[7], 3}] + 
      t^2*g[6, T^2, 0, {GGGG[7], 3}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 3}] + s*t^2*u*g[8, T, 0, {GGGG[7], 3}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 3}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[7], 3}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*(s + t)*\[Alpha]2^2)/(4*s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/
       (2*s*t) + g[4, 0, {GGGG[7], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 3}] + s*t*u*g[7, 0, {GGGG[7], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[7], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 3}] + u*g[5, T, 0, {GGGG[7], 3}] + 
      u^2*g[6, T^2, 0, {GGGG[7], 3}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 3}] + s*t*u^2*g[8, T, 0, {GGGG[7], 3}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 3}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[7], 3}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*s*\[Alpha]2^2)/(4*t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
       (2*t*(s + t)) + g[4, 0, {GGGG[7], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 3}] + s*t*u*g[7, 0, {GGGG[7], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[7], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 3}] + s*g[5, T, 0, {GGGG[7], 3}] + 
      s^2*g[6, T^2, 0, {GGGG[7], 3}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 3}] + s^2*t*u*g[8, T, 0, {GGGG[7], 3}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 3}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[7], 3}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 4}] + 
      s*t*u*g[7, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 4}] + t*g[5, T, 0, {GGGG[7], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[7], 4}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 4}] + s*t^2*u*g[8, T, 0, {GGGG[7], 4}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 4}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[7], 4}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (2*G8\[Pi]*\[Alpha]2)/(s*t) + (G8\[Pi]*\[Alpha]4)/(s + t) + 
      g[4, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 4}] + 
      s*t*u*g[7, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 4}] + u*g[5, T, 0, {GGGG[7], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[7], 4}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 4}] + s*t*u^2*g[8, T, 0, {GGGG[7], 4}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 4}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[7], 4}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (G8\[Pi]*\[Alpha]4)/s + 
      g[4, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 4}] + 
      s*t*u*g[7, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[7], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[7], 4}] + s*g[5, T, 0, {GGGG[7], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[7], 4}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 4}] + s^2*t*u*g[8, T, 0, {GGGG[7], 4}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[7], 4}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[7], 4}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((2*G8\[Pi])/(s*t) + 
        (G8\[Pi]*(s + t)*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 5}] + s*t*u*g[7, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (s - u)*g[5, SmU, 0, {GGGG[7], 5}] + t*g[5, T, 0, {GGGG[7], 5}] + 
      t*(s - u)*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      t^2*g[6, T^2, 0, {GGGG[7], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[7], 5}] + (s - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[7], 5}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 5}] + s*t*(s - u)*u*g[8, SmU, 0, {GGGG[7], 5}] + 
      s*t^2*u*g[8, T, 0, {GGGG[7], 5}] + t*(s - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[7], 5}] + s*t^2*(s - u)*u*g[9, SmU*T, 0, {GGGG[7], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) - (G8\[Pi]*s*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 5}] + 
      s*t*u*g[7, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (-s + t)*g[5, SmU, 0, {GGGG[7], 5}] + u*g[5, T, 0, {GGGG[7], 5}] + 
      (-s + t)*u*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      u^2*g[6, T^2, 0, {GGGG[7], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[7], 5}] + 
      (-s + t)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[7], 5}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 5}] + 
      s*t*(-s + t)*u*g[8, SmU, 0, {GGGG[7], 5}] + 
      s*t*u^2*g[8, T, 0, {GGGG[7], 5}] + (-s + t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[7], 5}] + s*t*(-s + t)*u^2*g[9, SmU*T, 0, {GGGG[7], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 5}] + s*t*u*g[7, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (-t + u)*g[5, SmU, 0, {GGGG[7], 5}] + s*g[5, T, 0, {GGGG[7], 5}] + 
      s*(-t + u)*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      s^2*g[6, T^2, 0, {GGGG[7], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[7], 5}] + 
      (-t + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[7], 5}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 5}] + 
      s*t*u*(-t + u)*g[8, SmU, 0, {GGGG[7], 5}] + 
      s^2*t*u*g[8, T, 0, {GGGG[7], 5}] + s*(-t + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[7], 5}] + s^2*t*u*(-t + u)*g[9, SmU*T, 0, {GGGG[7], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((2*G8\[Pi])/(s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 5}] + 
      s*t*u*g[7, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (t - u)*g[5, SmU, 0, {GGGG[7], 5}] + s*g[5, T, 0, {GGGG[7], 5}] + 
      s*(t - u)*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      s^2*g[6, T^2, 0, {GGGG[7], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[7], 5}] + (t - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[7], 5}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 5}] + s*t*(t - u)*u*g[8, SmU, 0, {GGGG[7], 5}] + 
      s^2*t*u*g[8, T, 0, {GGGG[7], 5}] + s*(t - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[7], 5}] + s^2*t*(t - u)*u*
       g[9, SmU*T, 0, {GGGG[7], 5}], (-8*G8\[Pi])/(s*t*(s + t)) + 
      (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 5}] + s*t*u*g[7, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (-s + u)*g[5, SmU, 0, {GGGG[7], 5}] + t*g[5, T, 0, {GGGG[7], 5}] + 
      t*(-s + u)*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      t^2*g[6, T^2, 0, {GGGG[7], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[7], 5}] + 
      (-s + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[7], 5}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 5}] + 
      s*t*u*(-s + u)*g[8, SmU, 0, {GGGG[7], 5}] + 
      s*t^2*u*g[8, T, 0, {GGGG[7], 5}] + t*(-s + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[7], 5}] + s*t^2*u*(-s + u)*
       g[9, SmU*T, 0, {GGGG[7], 5}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) - 
        (G8\[Pi]*t*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 5}] + s*t*u*g[7, 0, {GGGG[7], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 5}] + 
      (s - t)*g[5, SmU, 0, {GGGG[7], 5}] + u*g[5, T, 0, {GGGG[7], 5}] + 
      (s - t)*u*g[6, SmU*T, 0, {GGGG[7], 5}] + 
      u^2*g[6, T^2, 0, {GGGG[7], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[7], 5}] + (s - t)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[7], 5}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[7], 5}] + s*(s - t)*t*u*g[8, SmU, 0, {GGGG[7], 5}] + 
      s*t*u^2*g[8, T, 0, {GGGG[7], 5}] + (s - t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[7], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[7], 5}] + s*(s - t)*t*u^2*
       g[9, SmU*T, 0, {GGGG[7], 5}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (4*G8\[Pi]*t*\[Alpha]4)/
       (s*(s + t)) + g[4, 0, {GGGG[7], 6}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 6}] + s*t*u*g[7, 0, {GGGG[7], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 6}] + 
      t*g[5, T, 0, {GGGG[7], 6}] + t^2*g[6, T^2, 0, {GGGG[7], 6}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 6}] + 
      s*t^2*u*g[8, T, 0, {GGGG[7], 6}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*t) - (4*G8\[Pi]*(s + t)*\[Alpha]4)/(s*t) + 
      g[4, 0, {GGGG[7], 6}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 6}] + 
      s*t*u*g[7, 0, {GGGG[7], 6}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 6}] + 
      u*g[5, T, 0, {GGGG[7], 6}] + u^2*g[6, T^2, 0, {GGGG[7], 6}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 6}] + 
      s*t*u^2*g[8, T, 0, {GGGG[7], 6}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (4*G8\[Pi]*s*\[Alpha]4)/
       (t*(s + t)) + g[4, 0, {GGGG[7], 6}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[7], 6}] + s*t*u*g[7, 0, {GGGG[7], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 6}] + 
      s*g[5, T, 0, {GGGG[7], 6}] + s^2*g[6, T^2, 0, {GGGG[7], 6}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 6}] + 
      s^2*t*u*g[8, T, 0, {GGGG[7], 6}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[7], 7}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 7}] + 
      s*t*u*g[7, 0, {GGGG[7], 7}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[7], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 7}] + 
      t*g[5, T, 0, {GGGG[7], 7}] + t^2*g[6, T^2, 0, {GGGG[7], 7}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 7}] + 
      s*t^2*u*g[8, T, 0, {GGGG[7], 7}] + t^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[7], 7}] + t*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[7], 7}] + s*t^3*u*g[9, T^2, 0, {GGGG[7], 7}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (4*G8\[Pi]*\[Alpha]2)/(s*t) - 
      (8*G8\[Pi]*\[Alpha]4)/(s + t) + g[4, 0, {GGGG[7], 7}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 7}] + s*t*u*g[7, 0, {GGGG[7], 7}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 7}] + 
      u*g[5, T, 0, {GGGG[7], 7}] + u^2*g[6, T^2, 0, {GGGG[7], 7}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 7}] + 
      s*t*u^2*g[8, T, 0, {GGGG[7], 7}] + u^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[7], 7}] + u*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[7], 7}] + s*t*u^3*g[9, T^2, 0, {GGGG[7], 7}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) + 
      (8*G8\[Pi]*\[Alpha]4)/s + g[4, 0, {GGGG[7], 7}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[7], 7}] + s*t*u*g[7, 0, {GGGG[7], 7}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[7], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[7], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[7], 7}] + 
      s*g[5, T, 0, {GGGG[7], 7}] + s^2*g[6, T^2, 0, {GGGG[7], 7}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[7], 7}] + 
      s^2*t*u*g[8, T, 0, {GGGG[7], 7}] + s^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[7], 7}] + s*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[7], 7}] + s^3*t*u*g[9, T^2, 0, {GGGG[7], 7}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*t)) + 
      g[5, 0, {GGGG[7], 8}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[7], 8}] + 
      s*t*u*g[8, 0, {GGGG[7], 8}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[7], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 8}] + t*g[6, T, 0, {GGGG[7], 8}] + 
      t^2*g[7, T^2, 0, {GGGG[7], 8}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 8}] + s*t^2*u*g[9, T, 0, {GGGG[7], 8}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]4)/
         (2*(s + t))) + g[5, 0, {GGGG[7], 8}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[7], 8}] + s*t*u*g[8, 0, {GGGG[7], 8}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[7], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 8}] + u*g[6, T, 0, {GGGG[7], 8}] + 
      u^2*g[7, T^2, 0, {GGGG[7], 8}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 8}] + s*t*u^2*g[9, T, 0, {GGGG[7], 8}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*s)) + 
      g[5, 0, {GGGG[7], 8}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[7], 8}] + 
      s*t*u*g[8, 0, {GGGG[7], 8}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[7], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 8}] + s*g[6, T, 0, {GGGG[7], 8}] + 
      s^2*g[7, T^2, 0, {GGGG[7], 8}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 8}] + s^2*t*u*g[9, T, 0, {GGGG[7], 8}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (s*(s + t)) + g[5, 0, {GGGG[7], 9}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[7], 9}] + s*t*u*g[8, 0, {GGGG[7], 9}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[7], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 9}] + t*g[6, T, 0, {GGGG[7], 9}] + 
      t^2*g[7, T^2, 0, {GGGG[7], 9}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 9}] + s*t^2*u*g[9, T, 0, {GGGG[7], 9}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/(s*t) + 
      g[5, 0, {GGGG[7], 9}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[7], 9}] + 
      s*t*u*g[8, 0, {GGGG[7], 9}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[7], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 9}] + u*g[6, T, 0, {GGGG[7], 9}] + 
      u^2*g[7, T^2, 0, {GGGG[7], 9}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 9}] + s*t*u^2*g[9, T, 0, {GGGG[7], 9}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (t*(s + t)) + g[5, 0, {GGGG[7], 9}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[7], 9}] + s*t*u*g[8, 0, {GGGG[7], 9}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[7], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[7], 9}] + s*g[6, T, 0, {GGGG[7], 9}] + 
      s^2*g[7, T^2, 0, {GGGG[7], 9}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[7], 9}] + s^2*t*u*g[9, T, 0, {GGGG[7], 9}], 
     (-4*G8\[Pi]*\[Alpha]4)/(s*t*(s + t)) + g[6, 0, {GGGG[7], 10}] + 
      (s^2 + t^2 + u^2)*g[8, 0, {GGGG[7], 10}] + 
      s*t*u*g[9, 0, {GGGG[7], 10}], g[7/2, 0, {GGGG[7], 11}] + 
      (s^2 + t^2 + u^2)*g[11/2, 0, {GGGG[7], 11}] + 
      s*t*u*g[13/2, 0, {GGGG[7], 11}] + (s^2 + t^2 + u^2)^2*
       g[15/2, 0, {GGGG[7], 11}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[17/2, 0, {GGGG[7], 11}] + (s^2 + t^2 + u^2)^3*
       g[19/2, 0, {GGGG[7], 11}] + s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 11}] + 
      3*s*t*u*(s^2 + t^2 + u^2)^2*g[21/2, 0, {GGGG[7], 11}] + 
      t*g[9/2, T, 0, {GGGG[7], 11}] + t^2*g[11/2, T^2, 0, {GGGG[7], 11}] + 
      t*(s^2 + t^2 + u^2)*g[13/2, T, 0, {GGGG[7], 11}] + 
      s*t^2*u*g[15/2, T, 0, {GGGG[7], 11}] + t^2*(s^2 + t^2 + u^2)*
       g[15/2, T^2, 0, {GGGG[7], 11}] + s*t^3*u*g[17/2, T^2, 0, 
        {GGGG[7], 11}], g[7/2, 0, {GGGG[7], 11}] + (s^2 + t^2 + u^2)*
       g[11/2, 0, {GGGG[7], 11}] + s*t*u*g[13/2, 0, {GGGG[7], 11}] + 
      (s^2 + t^2 + u^2)^2*g[15/2, 0, {GGGG[7], 11}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[17/2, 0, {GGGG[7], 11}] + 
      (s^2 + t^2 + u^2)^3*g[19/2, 0, {GGGG[7], 11}] + 
      s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 11}] + 3*s*t*u*(s^2 + t^2 + u^2)^2*
       g[21/2, 0, {GGGG[7], 11}] + u*g[9/2, T, 0, {GGGG[7], 11}] + 
      u^2*g[11/2, T^2, 0, {GGGG[7], 11}] + u*(s^2 + t^2 + u^2)*
       g[13/2, T, 0, {GGGG[7], 11}] + s*t*u^2*g[15/2, T, 0, {GGGG[7], 11}] + 
      u^2*(s^2 + t^2 + u^2)*g[15/2, T^2, 0, {GGGG[7], 11}] + 
      s*t*u^3*g[17/2, T^2, 0, {GGGG[7], 11}], g[7/2, 0, {GGGG[7], 11}] + 
      (s^2 + t^2 + u^2)*g[11/2, 0, {GGGG[7], 11}] + 
      s*t*u*g[13/2, 0, {GGGG[7], 11}] + (s^2 + t^2 + u^2)^2*
       g[15/2, 0, {GGGG[7], 11}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[17/2, 0, {GGGG[7], 11}] + (s^2 + t^2 + u^2)^3*
       g[19/2, 0, {GGGG[7], 11}] + s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 11}] + 
      3*s*t*u*(s^2 + t^2 + u^2)^2*g[21/2, 0, {GGGG[7], 11}] + 
      s*g[9/2, T, 0, {GGGG[7], 11}] + s^2*g[11/2, T^2, 0, {GGGG[7], 11}] + 
      s*(s^2 + t^2 + u^2)*g[13/2, T, 0, {GGGG[7], 11}] + 
      s^2*t*u*g[15/2, T, 0, {GGGG[7], 11}] + s^2*(s^2 + t^2 + u^2)*
       g[15/2, T^2, 0, {GGGG[7], 11}] + s^3*t*u*g[17/2, T^2, 0, 
        {GGGG[7], 11}], g[7/2, 0, {GGGG[7], 12}] + (s^2 + t^2 + u^2)*
       g[11/2, 0, {GGGG[7], 12}] + s*t*u*g[13/2, 0, {GGGG[7], 12}] + 
      (s^2 + t^2 + u^2)^2*g[15/2, 0, {GGGG[7], 12}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[17/2, 0, {GGGG[7], 12}] + 
      s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 12}] + t*g[9/2, T, 0, {GGGG[7], 12}] + 
      t^2*g[11/2, T^2, 0, {GGGG[7], 12}] + t*(s^2 + t^2 + u^2)*
       g[13/2, T, 0, {GGGG[7], 12}] + s*t^2*u*g[15/2, T, 0, {GGGG[7], 12}] + 
      t^2*(s^2 + t^2 + u^2)*g[15/2, T^2, 0, {GGGG[7], 12}] + 
      t*(s^2 + t^2 + u^2)^2*g[17/2, T, 0, {GGGG[7], 12}] + 
      s*t^3*u*g[17/2, T^2, 0, {GGGG[7], 12}] + 2*s*t^2*u*(s^2 + t^2 + u^2)*
       g[19/2, T, 0, {GGGG[7], 12}] + s^2*t^3*u^2*g[21/2, T, 1, 
        {GGGG[7], 12}], g[7/2, 0, {GGGG[7], 12}] + (s^2 + t^2 + u^2)*
       g[11/2, 0, {GGGG[7], 12}] + s*t*u*g[13/2, 0, {GGGG[7], 12}] + 
      (s^2 + t^2 + u^2)^2*g[15/2, 0, {GGGG[7], 12}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[17/2, 0, {GGGG[7], 12}] + 
      s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 12}] + u*g[9/2, T, 0, {GGGG[7], 12}] + 
      u^2*g[11/2, T^2, 0, {GGGG[7], 12}] + u*(s^2 + t^2 + u^2)*
       g[13/2, T, 0, {GGGG[7], 12}] + s*t*u^2*g[15/2, T, 0, {GGGG[7], 12}] + 
      u^2*(s^2 + t^2 + u^2)*g[15/2, T^2, 0, {GGGG[7], 12}] + 
      u*(s^2 + t^2 + u^2)^2*g[17/2, T, 0, {GGGG[7], 12}] + 
      s*t*u^3*g[17/2, T^2, 0, {GGGG[7], 12}] + 2*s*t*u^2*(s^2 + t^2 + u^2)*
       g[19/2, T, 0, {GGGG[7], 12}] + s^2*t^2*u^3*g[21/2, T, 1, 
        {GGGG[7], 12}], g[7/2, 0, {GGGG[7], 12}] + (s^2 + t^2 + u^2)*
       g[11/2, 0, {GGGG[7], 12}] + s*t*u*g[13/2, 0, {GGGG[7], 12}] + 
      (s^2 + t^2 + u^2)^2*g[15/2, 0, {GGGG[7], 12}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[17/2, 0, {GGGG[7], 12}] + 
      s^2*t^2*u^2*g[19/2, 1, {GGGG[7], 12}] + s*g[9/2, T, 0, {GGGG[7], 12}] + 
      s^2*g[11/2, T^2, 0, {GGGG[7], 12}] + s*(s^2 + t^2 + u^2)*
       g[13/2, T, 0, {GGGG[7], 12}] + s^2*t*u*g[15/2, T, 0, {GGGG[7], 12}] + 
      s^2*(s^2 + t^2 + u^2)*g[15/2, T^2, 0, {GGGG[7], 12}] + 
      s*(s^2 + t^2 + u^2)^2*g[17/2, T, 0, {GGGG[7], 12}] + 
      s^3*t*u*g[17/2, T^2, 0, {GGGG[7], 12}] + 2*s^2*t*u*(s^2 + t^2 + u^2)*
       g[19/2, T, 0, {GGGG[7], 12}] + s^3*t^2*u^2*g[21/2, T, 1, 
        {GGGG[7], 12}], g[9/2, 0, {GGGG[7], 13}] + (s^2 + t^2 + u^2)*
       g[13/2, 0, {GGGG[7], 13}] + s*t*u*g[15/2, 0, {GGGG[7], 13}] + 
      (s^2 + t^2 + u^2)^2*g[17/2, 0, {GGGG[7], 13}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[19/2, 0, {GGGG[7], 13}] + 
      s^2*t^2*u^2*g[21/2, 1, {GGGG[7], 13}]}
 
partialwaves[{GG[7], GG[7]}] = {exchange[{0}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 0, 1/(14*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2}, {GGGG[7], s, 1 + (2*t)/s}, {{1, Sqrt[2]}, {Sqrt[2], 1}}, 
      {{{0, 0, 0, -1/70*1/m2^4 + (3*x^2)/(35*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0}, {0, 0, 0, 1/(70*m2^4) - x^2/(70*m2^4), 0, 0, 0, 0, 0, 
         2/(21*m2^4), 2/(21*m2^4) + (2*x)/(21*m2^4), 0, 0, 0, 0, 
         2/(21*m2^4) - (2*x)/(21*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 4/(21*m2^5), 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, 0, 1/(70*m2^4) - x^2/(70*m2^4), 0, 0, 0, 0, 0, 2/(21*m2^4), 
         2/(21*m2^4) + (2*x)/(21*m2^4), 0, 0, 0, 0, 2/(21*m2^4) - 
          (2*x)/(21*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 4/(21*m2^5), 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/(90*m2^4) + x^2/(210*m2^4), 
         10/(189*m2^4), 10/(189*m2^4), 0, 0, 0, -4/(63*m2^4), 
         8/(189*m2^4) - (4*x)/(63*m2^4), 0, 0, 0, 0, 8/(189*m2^4) + 
          (4*x)/(63*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, -8/(63*m2^5), 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}}}], exchange[{4 + 2*m}, 
      {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(14*m2^4), 1/(6*Sqrt[42]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[4 + J]*
          Sqrt[5 + J]*m2^5), 1/(336*Sqrt[3]*Sqrt[-3 + J]*Sqrt[-2 + J]*
          Sqrt[-1 + J]*Sqrt[J]*Sqrt[4 + J]*Sqrt[5 + J]*Sqrt[6 + J]*
          Sqrt[7 + J]*m2^6)}, {1/(6*Sqrt[42]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[4 + J]*
          Sqrt[5 + J]*m2^5), 1/(108*(-1 + J)*J*(4 + J)*(5 + J)*m2^5), 
        1/(432*Sqrt[14]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(4 + J)*(5 + J)*
          Sqrt[6 + J]*Sqrt[7 + J]*m2^6)}, 
       {1/(336*Sqrt[3]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*
          Sqrt[4 + J]*Sqrt[5 + J]*Sqrt[6 + J]*Sqrt[7 + J]*m2^6), 
        1/(432*Sqrt[14]*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(4 + J)*(5 + J)*
          Sqrt[6 + J]*Sqrt[7 + J]*m2^6), 1/(24192*(-3 + J)*(-2 + J)*(-1 + J)*
          J*(4 + J)*(5 + J)*(6 + J)*(7 + J)*m2^6)}}, 
      {{{0, 0, 0, pj[J, x, 7, 0], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, -3*J*(4 + J)*m2*pj[J, x, 7, 0] + 15*m2*x*pj[J, x, 7, 1], 0, 
         0, 0, 0, 0, 20*m2*pj[J, x, 7, 2], (20*m2 + 20*m2*x)*pj[J, x, 7, 2], 
         0, 0, 0, 0, (20*m2 - 20*m2*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 40*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 15*J*(4 + J)*(51 + 4*J + J^2)*m2^2*pj[J, x, 7, 0] - 
          210*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 1] + 
          945*m2^2*pj[J, x, 7, 2], -252*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 2268*m2^2*x*pj[J, x, 7, 3] + 
          (-504*m2^2 + 504*m2^2*x)*pj[J, x, 7, 4], 
         -252*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 2268*m2^2*x*
           pj[J, x, 7, 3] + (-504*m2^2 - 504*m2^2*x)*pj[J, x, 7, 4], 0, 0, 0, 
         224*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 2016*m2^2*x*
           pj[J, x, 7, 3], 2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (-280*(-2 + J)*(6 + J)*m2^2 - 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (2520*m2^2 + 2520*m2^2*x)*pj[J, x, 7, 3], 0, 0, 
         0, 0, -2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (-280*(-2 + J)*(6 + J)*m2^2 + 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (-2520*m2^2 + 2520*m2^2*x)*pj[J, x, 7, 3], 
         2016*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 18144*m2^2*x*
           pj[J, x, 7, 3] + 2016*m2^2*pj[J, x, 7, 4], 
         2016*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 18144*m2^2*x*
           pj[J, x, 7, 3] + 2016*m2^2*pj[J, x, 7, 4], 
         2016*m2^2*pj[J, x, 7, 4], -4032*m2^2*x*pj[J, x, 7, 4], 
         4032*m2^2*x*pj[J, x, 7, 4], -4032*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 36288*m2^2*x*pj[J, x, 7, 3] - 
          4032*m2^2*pj[J, x, 7, 4], 0, 0, -560*(-2 + J)*(6 + J)*m2*
           pj[J, x, 7, 2] + 5040*m2*x*pj[J, x, 7, 3], 
         8064*m2*x*pj[J, x, 7, 4], -8064*m2*x*pj[J, x, 7, 4], 
         8064*m2*pj[J, x, 7, 4], 8064*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, 0, -3*J*(4 + J)*m2*pj[J, x, 7, 0] + 15*m2*x*pj[J, x, 7, 1], 0, 
         0, 0, 0, 0, 20*m2*pj[J, x, 7, 2], (20*m2 + 20*m2*x)*pj[J, x, 7, 2], 
         0, 0, 0, 0, (20*m2 - 20*m2*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 40*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 9*J*(4 + J)*(25 + 4*J + J^2)*m2*pj[J, x, 7, 0] - 
          90*(10 + 4*J + J^2)*m2*x*pj[J, x, 7, 1] + 375*m2*pj[J, x, 7, 2], 
         100*(-10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + (-400*m2 - 500*m2*x)*
           pj[J, x, 7, 3] + (200*m2 - 200*m2*x)*pj[J, x, 7, 4], 
         100*(-10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + (400*m2 - 500*m2*x)*
           pj[J, x, 7, 3] + (200*m2 + 200*m2*x)*pj[J, x, 7, 4], 0, 0, 0, 
         -80*(-45 + 16*J + 4*J^2)*m2*pj[J, x, 7, 2] + 
          2000*m2*x*pj[J, x, 7, 3], 600*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (-40*(-40 + 12*J + 3*J^2)*m2 - 120*(25 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (1000*m2 + 1000*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         -600*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (-40*(-40 + 12*J + 3*J^2)*m2 + 120*(25 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (-1000*m2 + 1000*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 
         0, 0, 0, 0, 0, -240*(-10 + 4*J + J^2)*pj[J, x, 7, 2] + 
          1200*x*pj[J, x, 7, 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {20160*m2^3*pj[J, x, 7, 4], 0, 0, 
         -45*J*(4 + J)*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 0] + 45*(4200 + 2980*J + 1049*J^2 + 152*J^3 + 19*J^4)*
           m2^2*x*pj[J, x, 7, 1] - 735*(30 + 44*J + 11*J^2)*m2^2*
           pj[J, x, 7, 2] + 33075*m2^2*x*pj[J, x, 7, 3], 
         -644*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-12040*(-3 + J)*(7 + J)*m2^2 + 9016*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-28*(-255 + 184*J + 46*J^2)*m2^2 + 
            56*(1605 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-17640*m2^2 + 17640*m2^2*x)*pj[J, x, 7, 5], 
         -644*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (12040*(-3 + J)*(7 + J)*m2^2 + 9016*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-28*(-255 + 184*J + 46*J^2)*m2^2 - 
            56*(1605 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (17640*m2^2 + 17640*m2^2*x)*pj[J, x, 7, 5], 0, 
         -25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-4 + J)*(8 + J)*m2^2 + 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-25200*m2^2 - 90720*m2^2*x)*pj[J, x, 7, 5] + 
          (10080*m2^2 + 10080*m2^2*x)*pj[J, x, 7, 6], 
         25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-4 + J)*(8 + J)*m2^2 - 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (25200*m2^2 - 90720*m2^2*x)*pj[J, x, 7, 5] + 
          (10080*m2^2 - 10080*m2^2*x)*pj[J, x, 7, 6], 
         4*(-2 + J)*(6 + J)*(32445 + 2428*J + 607*J^2)*m2^2*pj[J, x, 7, 2] - 
          56*(14205 + 2828*J + 707*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          205380*m2^2*pj[J, x, 7, 4], -15960*(-1 + J)*(5 + J)*
           (15 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(4235 + 228*J + 57*J^2)*m2^2 + 
            1140*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (-280*(435 + 308*J + 77*J^2)*m2^2 - 
            280*(1875 + 308*J + 77*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (132300*m2^2 + 132300*m2^2*x)*pj[J, x, 7, 4], 0, 
         25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (15120*(-28 + 4*J + J^2)*m2^2 - 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-15120*m2^2 - 115920*m2^2*x)*pj[J, x, 7, 5] + 
          (20160*m2^2 - 20160*m2^2*x)*pj[J, x, 7, 6], 
         -25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (15120*(-28 + 4*J + J^2)*m2^2 + 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (15120*m2^2 - 115920*m2^2*x)*pj[J, x, 7, 5] + 
          (20160*m2^2 + 20160*m2^2*x)*pj[J, x, 7, 6], 0, 
         15960*(-1 + J)*(5 + J)*(15 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(4235 + 228*J + 57*J^2)*m2^2 - 
            1140*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (280*(435 + 308*J + 77*J^2)*m2^2 - 
            280*(1875 + 308*J + 77*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (132300*m2^2 - 132300*m2^2*x)*pj[J, x, 7, 4], 
         -6048*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-50400*(-3 + J)*(7 + J)*m2^2 + 84672*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-2016*(95 + 12*J + 3*J^2)*m2^2 + 
            10080*(35 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-50400*m2^2 + 70560*m2^2*x)*pj[J, x, 7, 5], 
         -6048*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (50400*(-3 + J)*(7 + J)*m2^2 + 84672*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-2016*(95 + 12*J + 3*J^2)*m2^2 - 
            10080*(35 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (50400*m2^2 + 70560*m2^2*x)*pj[J, x, 7, 5], 
         -4032*(-7 + 2*J)*(15 + 2*J)*m2^2*pj[J, x, 7, 4] + 
          120960*m2^2*x*pj[J, x, 7, 5], -151200*(-3 + J)*(7 + J)*m2^2*
           pj[J, x, 7, 3] + (10080*(-20 + 4*J + J^2)*m2^2 + 
            2016*(545 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-191520*m2^2 - 50400*m2^2*x)*pj[J, x, 7, 5], 
         151200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-20 + 4*J + J^2)*m2^2 - 2016*(545 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (191520*m2^2 - 50400*m2^2*x)*pj[J, x, 7, 5], 
         12096*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          169344*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          4032*(95 + 12*J + 3*J^2)*m2^2*pj[J, x, 7, 4] - 
          141120*m2^2*x*pj[J, x, 7, 5], 10080*(-20 + 4*J + J^2)*m2*
           pj[J, x, 7, 4] + (80640*m2 - 50400*m2*x)*pj[J, x, 7, 5] + 
          (20160*m2 + 20160*m2*x)*pj[J, x, 7, 6], 
         10080*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-80640*m2 - 50400*m2*x)*
           pj[J, x, 7, 5] + (20160*m2 - 20160*m2*x)*pj[J, x, 7, 6], 
         2280*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2*pj[J, x, 7, 2] - 
          31920*(15 + 4*J + J^2)*m2*x*pj[J, x, 7, 3] + 
          163800*m2*pj[J, x, 7, 4], 120960*(-3 + J)*(7 + J)*m2*
           pj[J, x, 7, 3] + (20160*(-20 + 4*J + J^2)*m2 - 
            24192*(35 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (201600*m2 - 100800*m2*x)*pj[J, x, 7, 5], 
         -120960*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (20160*(-20 + 4*J + J^2)*m2 + 24192*(35 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-201600*m2 - 100800*m2*x)*pj[J, x, 7, 5], 
         -4032*(-280 + 44*J + 11*J^2)*m2*pj[J, x, 7, 4] + 
          302400*m2*x*pj[J, x, 7, 5], -24192*(-20 + 4*J + J^2)*
           pj[J, x, 7, 4] + 120960*x*pj[J, x, 7, 5], 0, 0, 0, 0, 0, 0, 0}}, 
       {{0, 0, 0, 15*J*(4 + J)*(51 + 4*J + J^2)*m2^2*pj[J, x, 7, 0] - 
          210*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 1] + 
          945*m2^2*pj[J, x, 7, 2], -252*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 2268*m2^2*x*pj[J, x, 7, 3] + 
          (-504*m2^2 + 504*m2^2*x)*pj[J, x, 7, 4], 
         -252*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 2268*m2^2*x*
           pj[J, x, 7, 3] + (-504*m2^2 - 504*m2^2*x)*pj[J, x, 7, 4], 0, 0, 0, 
         224*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 2016*m2^2*x*
           pj[J, x, 7, 3], 2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (-280*(-2 + J)*(6 + J)*m2^2 - 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (2520*m2^2 + 2520*m2^2*x)*pj[J, x, 7, 3], 0, 0, 
         0, 0, -2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (-280*(-2 + J)*(6 + J)*m2^2 + 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (-2520*m2^2 + 2520*m2^2*x)*pj[J, x, 7, 3], 
         2016*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 18144*m2^2*x*
           pj[J, x, 7, 3] + 2016*m2^2*pj[J, x, 7, 4], 
         2016*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 18144*m2^2*x*
           pj[J, x, 7, 3] + 2016*m2^2*pj[J, x, 7, 4], 
         2016*m2^2*pj[J, x, 7, 4], -4032*m2^2*x*pj[J, x, 7, 4], 
         4032*m2^2*x*pj[J, x, 7, 4], -4032*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 36288*m2^2*x*pj[J, x, 7, 3] - 
          4032*m2^2*pj[J, x, 7, 4], 0, 0, -560*(-2 + J)*(6 + J)*m2*
           pj[J, x, 7, 2] + 5040*m2*x*pj[J, x, 7, 3], 
         8064*m2*x*pj[J, x, 7, 4], -8064*m2*x*pj[J, x, 7, 4], 
         8064*m2*pj[J, x, 7, 4], 8064*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0}, 
        {20160*m2^3*pj[J, x, 7, 4], 0, 0, 
         -45*J*(4 + J)*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 0] + 45*(4200 + 2980*J + 1049*J^2 + 152*J^3 + 19*J^4)*
           m2^2*x*pj[J, x, 7, 1] - 735*(30 + 44*J + 11*J^2)*m2^2*
           pj[J, x, 7, 2] + 33075*m2^2*x*pj[J, x, 7, 3], 
         -644*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-12040*(-3 + J)*(7 + J)*m2^2 + 9016*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-28*(-255 + 184*J + 46*J^2)*m2^2 + 
            56*(1605 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-17640*m2^2 + 17640*m2^2*x)*pj[J, x, 7, 5], 
         -644*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (12040*(-3 + J)*(7 + J)*m2^2 + 9016*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-28*(-255 + 184*J + 46*J^2)*m2^2 - 
            56*(1605 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (17640*m2^2 + 17640*m2^2*x)*pj[J, x, 7, 5], 0, 
         -25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-4 + J)*(8 + J)*m2^2 + 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-25200*m2^2 - 90720*m2^2*x)*pj[J, x, 7, 5] + 
          (10080*m2^2 + 10080*m2^2*x)*pj[J, x, 7, 6], 
         25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-4 + J)*(8 + J)*m2^2 - 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (25200*m2^2 - 90720*m2^2*x)*pj[J, x, 7, 5] + 
          (10080*m2^2 - 10080*m2^2*x)*pj[J, x, 7, 6], 
         4*(-2 + J)*(6 + J)*(32445 + 2428*J + 607*J^2)*m2^2*pj[J, x, 7, 2] - 
          56*(14205 + 2828*J + 707*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          205380*m2^2*pj[J, x, 7, 4], -15960*(-1 + J)*(5 + J)*
           (15 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(4235 + 228*J + 57*J^2)*m2^2 + 
            1140*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (-280*(435 + 308*J + 77*J^2)*m2^2 - 
            280*(1875 + 308*J + 77*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (132300*m2^2 + 132300*m2^2*x)*pj[J, x, 7, 4], 0, 
         25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (15120*(-28 + 4*J + J^2)*m2^2 - 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-15120*m2^2 - 115920*m2^2*x)*pj[J, x, 7, 5] + 
          (20160*m2^2 - 20160*m2^2*x)*pj[J, x, 7, 6], 
         -25200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (15120*(-28 + 4*J + J^2)*m2^2 + 5040*(35 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (15120*m2^2 - 115920*m2^2*x)*pj[J, x, 7, 5] + 
          (20160*m2^2 + 20160*m2^2*x)*pj[J, x, 7, 6], 0, 
         15960*(-1 + J)*(5 + J)*(15 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(4235 + 228*J + 57*J^2)*m2^2 - 
            1140*(1050 + 484*J + 137*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (280*(435 + 308*J + 77*J^2)*m2^2 - 
            280*(1875 + 308*J + 77*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (132300*m2^2 - 132300*m2^2*x)*pj[J, x, 7, 4], 
         -6048*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-50400*(-3 + J)*(7 + J)*m2^2 + 84672*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-2016*(95 + 12*J + 3*J^2)*m2^2 + 
            10080*(35 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-50400*m2^2 + 70560*m2^2*x)*pj[J, x, 7, 5], 
         -6048*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (50400*(-3 + J)*(7 + J)*m2^2 + 84672*(15 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-2016*(95 + 12*J + 3*J^2)*m2^2 - 
            10080*(35 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (50400*m2^2 + 70560*m2^2*x)*pj[J, x, 7, 5], 
         -4032*(-7 + 2*J)*(15 + 2*J)*m2^2*pj[J, x, 7, 4] + 
          120960*m2^2*x*pj[J, x, 7, 5], -151200*(-3 + J)*(7 + J)*m2^2*
           pj[J, x, 7, 3] + (10080*(-20 + 4*J + J^2)*m2^2 + 
            2016*(545 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-191520*m2^2 - 50400*m2^2*x)*pj[J, x, 7, 5], 
         151200*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (10080*(-20 + 4*J + J^2)*m2^2 - 2016*(545 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (191520*m2^2 - 50400*m2^2*x)*pj[J, x, 7, 5], 
         12096*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          169344*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          4032*(95 + 12*J + 3*J^2)*m2^2*pj[J, x, 7, 4] - 
          141120*m2^2*x*pj[J, x, 7, 5], 10080*(-20 + 4*J + J^2)*m2*
           pj[J, x, 7, 4] + (80640*m2 - 50400*m2*x)*pj[J, x, 7, 5] + 
          (20160*m2 + 20160*m2*x)*pj[J, x, 7, 6], 
         10080*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-80640*m2 - 50400*m2*x)*
           pj[J, x, 7, 5] + (20160*m2 - 20160*m2*x)*pj[J, x, 7, 6], 
         2280*(-2 + J)*(6 + J)*(35 + 4*J + J^2)*m2*pj[J, x, 7, 2] - 
          31920*(15 + 4*J + J^2)*m2*x*pj[J, x, 7, 3] + 
          163800*m2*pj[J, x, 7, 4], 120960*(-3 + J)*(7 + J)*m2*
           pj[J, x, 7, 3] + (20160*(-20 + 4*J + J^2)*m2 - 
            24192*(35 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (201600*m2 - 100800*m2*x)*pj[J, x, 7, 5], 
         -120960*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (20160*(-20 + 4*J + J^2)*m2 + 24192*(35 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-201600*m2 - 100800*m2*x)*pj[J, x, 7, 5], 
         -4032*(-280 + 44*J + 11*J^2)*m2*pj[J, x, 7, 4] + 
          302400*m2*x*pj[J, x, 7, 5], -24192*(-20 + 4*J + J^2)*
           pj[J, x, 7, 4] + 120960*x*pj[J, x, 7, 5], 0, 0, 0, 0, 0, 0, 0}, 
        {451584*(-30 + 4*J + J^2)*m2^3*pj[J, x, 7, 4] - 4064256*m2^3*x*
           pj[J, x, 7, 5], 63504*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (-254016*(-249 + 20*J + 5*J^2)*m2^2 - 
            889056*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (63504*(-321 + 32*J + 8*J^2)*m2^2 + 254016*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (-254016*m2^2 - 4572288*m2^2*x)*pj[J, x, 7, 7] + 
          (508032*m2^2 + 508032*m2^2*x)*pj[J, x, 7, 8], 
         63504*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (254016*(-249 + 20*J + 5*J^2)*m2^2 - 889056*(15 + 4*J + J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (63504*(-321 + 32*J + 8*J^2)*m2^2 - 
            254016*(51 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (254016*m2^2 - 4572288*m2^2*x)*pj[J, x, 7, 7] + 
          (508032*m2^2 - 508032*m2^2*x)*pj[J, x, 7, 8], 
         225*J*(4 + J)*(44100 + 33924*J + 13249*J^2 + 2448*J^3 + 346*J^4 + 
            12*J^5 + J^6)*m2^2*pj[J, x, 7, 0] - 6300*(15 + 4*J + J^2)*
           (420 + 316*J + 95*J^2 + 8*J^3 + J^4)*m2^2*x*pj[J, x, 7, 1] + 
          1050*(-23940 + 16932*J + 5785*J^2 + 776*J^3 + 97*J^4)*m2^2*
           pj[J, x, 7, 2] - 926100*(24 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          3750705*m2^2*pj[J, x, 7, 4], 12040*(-2 + J)*(6 + J)*
           (1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (7840*(-3 + J)*(7 + J)*(1155 + 212*J + 53*J^2)*m2^2 - 
            12040*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (56*(-1265670 + 300324*J + 81961*J^2 + 3440*J^3 + 
              430*J^4)*m2^2 - 560*(114030 + 35148*J + 9475*J^2 + 344*J^3 + 
              43*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (98784*(39 + 20*J + 5*J^2)*m2^2 - 24696*(1209 + 80*J + 20*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (4000752*m2^2 - 4000752*m2^2*x)*
           pj[J, x, 7, 6], 12040*(-2 + J)*(6 + J)*(1470 + 596*J + 165*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-7840*(-3 + J)*(7 + J)*(1155 + 212*J + 53*J^2)*m2^2 - 
            12040*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (56*(-1265670 + 300324*J + 81961*J^2 + 3440*J^3 + 
              430*J^4)*m2^2 + 560*(114030 + 35148*J + 9475*J^2 + 344*J^3 + 
              43*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-98784*(39 + 20*J + 5*J^2)*m2^2 - 24696*(1209 + 80*J + 20*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (4000752*m2^2 + 4000752*m2^2*x)*
           pj[J, x, 7, 6], 127008*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] - 1778112*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 5] + 
          8001504*m2^2*pj[J, x, 7, 6], 1975680*(-3 + J)*(7 + J)*
           (15 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-28224*(-8760 + 940*J + 251*J^2 + 8*J^3 + J^4)*m2^2 - 
            141120*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (56448*(39 + 212*J + 53*J^2)*m2^2 + 
            508032*(125 + 12*J + 3*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (28224*(-591 + 32*J + 8*J^2)*m2^2 + 28224*(-591 + 32*J + 8*J^2)*
             m2^2*x)*pj[J, x, 7, 6], -1975680*(-3 + J)*(7 + J)*
           (15 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-28224*(-8760 + 940*J + 251*J^2 + 8*J^3 + J^4)*m2^2 + 
            141120*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-56448*(39 + 212*J + 53*J^2)*m2^2 + 
            508032*(125 + 12*J + 3*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (28224*(-591 + 32*J + 8*J^2)*m2^2 - 28224*(-591 + 32*J + 8*J^2)*
             m2^2*x)*pj[J, x, 7, 6], -1120*(-2 + J)*(6 + J)*
           (68040 + 22044*J + 5975*J^2 + 232*J^3 + 29*J^4)*m2^2*
           pj[J, x, 7, 2] + 1120*(409500 + 197052*J + 61055*J^2 + 5896*J^3 + 
            737*J^4)*m2^2*x*pj[J, x, 7, 3] - 14112*(-300 + 2764*J + 691*J^2)*
           m2^2*pj[J, x, 7, 4] + 47119968*m2^2*x*pj[J, x, 7, 5], 
         8400*(-1 + J)*(5 + J)*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*
           m2^2*pj[J, x, 7, 1] + (-2800*(-2 + J)*(6 + J)*(14574 + 3692*J + 
              971*J^2 + 24*J^3 + 3*J^4)*m2^2 - 8400*(44100 + 33924*J + 
              13249*J^2 + 2448*J^3 + 346*J^4 + 12*J^5 + J^6)*m2^2*x)*
           pj[J, x, 7, 2] + (2800*(-92169 + 35328*J + 10384*J^2 + 776*J^3 + 
              97*J^4)*m2^2 + 2800*(87948 + 35580*J + 10447*J^2 + 776*J^3 + 
              97*J^4)*m2^2*x)*pj[J, x, 7, 3] + 
          (-740880*(18 + 20*J + 5*J^2)*m2^2 - 3704400*(39 + 4*J + J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (20003760*m2^2 + 20003760*m2^2*x)*
           pj[J, x, 7, 5], 508032*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (-1016064*(-249 + 20*J + 5*J^2)*m2^2 - 
            7112448*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (508032*(-33 + 8*J + 2*J^2)*m2^2 + 1016064*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (-9144576*m2^2 - 9144576*m2^2*x)*pj[J, x, 7, 7], 
         -1975680*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-84672*(-9216 + 508*J + 207*J^2 + 40*J^3 + 5*J^4)*m2^2 + 
            141120*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-169344*(-1617 + 212*J + 53*J^2)*m2^2 + 
            56448*(3513 + 572*J + 143*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-28224*(237 + 80*J + 20*J^2)*m2^2 + 28224*(2667 + 80*J + 20*J^2)*
             m2^2*x)*pj[J, x, 7, 6] + (-9144576*m2^2 + 9144576*m2^2*x)*
           pj[J, x, 7, 7], 1975680*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 3] + (-84672*(-9216 + 508*J + 207*J^2 + 40*J^3 + 
              5*J^4)*m2^2 - 141120*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*
             m2^2*x)*pj[J, x, 7, 4] + (169344*(-1617 + 212*J + 53*J^2)*m2^2 + 
            56448*(3513 + 572*J + 143*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-28224*(237 + 80*J + 20*J^2)*m2^2 - 28224*(2667 + 80*J + 20*J^2)*
             m2^2*x)*pj[J, x, 7, 6] + (9144576*m2^2 + 9144576*m2^2*x)*
           pj[J, x, 7, 7], 508032*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (1016064*(-249 + 20*J + 5*J^2)*m2^2 - 
            7112448*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (508032*(-33 + 8*J + 2*J^2)*m2^2 - 1016064*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (9144576*m2^2 - 9144576*m2^2*x)*pj[J, x, 7, 7], 
         -8400*(-1 + J)*(5 + J)*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*
           m2^2*pj[J, x, 7, 1] + (-2800*(-2 + J)*(6 + J)*(14574 + 3692*J + 
              971*J^2 + 24*J^3 + 3*J^4)*m2^2 + 8400*(44100 + 33924*J + 
              13249*J^2 + 2448*J^3 + 346*J^4 + 12*J^5 + J^6)*m2^2*x)*
           pj[J, x, 7, 2] + (-2800*(-92169 + 35328*J + 10384*J^2 + 776*J^3 + 
              97*J^4)*m2^2 + 2800*(87948 + 35580*J + 10447*J^2 + 776*J^3 + 
              97*J^4)*m2^2*x)*pj[J, x, 7, 3] + 
          (-740880*(18 + 20*J + 5*J^2)*m2^2 + 3704400*(39 + 4*J + J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (-20003760*m2^2 + 20003760*m2^2*x)*
           pj[J, x, 7, 5], 60480*(-2 + J)*(6 + J)*(1470 + 596*J + 165*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (3951360*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2^2 - 
            60480*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (4032*(-137550 + 20980*J + 6493*J^2 + 624*J^3 + 
              78*J^4)*m2^2 - 282240*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*
             m2^2*x)*pj[J, x, 7, 4] + (112896*(-177 + 212*J + 53*J^2)*m2^2 - 
            197568*(1005 + 112*J + 28*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (32006016*m2^2 - 36070272*m2^2*x)*pj[J, x, 7, 6], 
         60480*(-2 + J)*(6 + J)*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (-3951360*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*
             m2^2 - 60480*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*m2^2*
             x)*pj[J, x, 7, 3] + (4032*(-137550 + 20980*J + 6493*J^2 + 
              624*J^3 + 78*J^4)*m2^2 + 282240*(1470 + 596*J + 165*J^2 + 
              8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-112896*(-177 + 212*J + 53*J^2)*m2^2 - 197568*(1005 + 112*J + 
              28*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (32006016*m2^2 + 36070272*m2^2*x)*pj[J, x, 7, 6], 
         16128*(-74718 + 4608*J + 1744*J^2 + 296*J^3 + 37*J^4)*m2^2*
           pj[J, x, 7, 4] - 338688*(915 + 136*J + 34*J^2)*m2^2*x*
           pj[J, x, 7, 5] + 68076288*m2^2*pj[J, x, 7, 6], 
         6773760*(-3 + J)*(7 + J)*(21 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-112896*(-9444 + 292*J + 185*J^2 + 56*J^3 + 7*J^4)*m2^2 - 
            80640*(12432 + 3932*J + 1063*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (903168*(12 + 44*J + 11*J^2)*m2^2 + 
            451584*(597 + 116*J + 29*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-68076288*m2^2 - 68076288*m2^2*x)*pj[J, x, 7, 6], 
         -6773760*(-3 + J)*(7 + J)*(21 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-112896*(-9444 + 292*J + 185*J^2 + 56*J^3 + 7*J^4)*m2^2 + 
            80640*(12432 + 3932*J + 1063*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-903168*(12 + 44*J + 11*J^2)*m2^2 + 
            451584*(597 + 116*J + 29*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-68076288*m2^2 + 68076288*m2^2*x)*pj[J, x, 7, 6], 
         -120960*(-2 + J)*(6 + J)*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + 120960*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 
            23*J^4)*m2^2*x*pj[J, x, 7, 3] + 8064*(31710 - 23500*J - 
            5107*J^2 + 384*J^3 + 48*J^4)*m2^2*pj[J, x, 7, 4] - 
          395136*(-465 + 32*J + 8*J^2)*m2^2*x*pj[J, x, 7, 5], 
         -282240*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (564480*(-249 + 20*J + 5*J^2)*m2 + 3951360*(15 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-282240*(-33 + 8*J + 2*J^2)*m2 - 
            564480*(51 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (5080320*m2 + 5080320*m2*x)*pj[J, x, 7, 7], 
         -282240*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-564480*(-249 + 20*J + 5*J^2)*m2 + 3951360*(15 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-282240*(-33 + 8*J + 2*J^2)*m2 + 
            564480*(51 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (-5080320*m2 + 5080320*m2*x)*pj[J, x, 7, 7], 
         -16800*(-2 + J)*(6 + J)*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2*
           pj[J, x, 7, 2] + 16800*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 
            23*J^4)*m2*x*pj[J, x, 7, 3] - 352800*(-66 + 52*J + 13*J^2)*m2*
           pj[J, x, 7, 4] + 22226400*m2*x*pj[J, x, 7, 5], 
         -3386880*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-564480*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2 + 
            241920*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2*x)*
           pj[J, x, 7, 4] + (-1128960*(-33 + 20*J + 5*J^2)*m2 + 
            7902720*(15 + 4*J + J^2)*m2*x)*pj[J, x, 7, 5] + 
          (-35562240*m2 + 35562240*m2*x)*pj[J, x, 7, 6], 
         3386880*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-564480*(-840 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2 - 
            241920*(1470 + 596*J + 165*J^2 + 8*J^3 + J^4)*m2*x)*
           pj[J, x, 7, 4] + (1128960*(-33 + 20*J + 5*J^2)*m2 + 
            7902720*(15 + 4*J + J^2)*m2*x)*pj[J, x, 7, 5] + 
          (-35562240*m2 - 35562240*m2*x)*pj[J, x, 7, 6], 
         161280*(-6972 + 236*J + 139*J^2 + 40*J^3 + 5*J^4)*m2*
           pj[J, x, 7, 4] - 13547520*(21 + 4*J + J^2)*m2*x*pj[J, x, 7, 5] + 
          71124480*m2*pj[J, x, 7, 6], 241920*(-840 - 20*J + 11*J^2 + 8*J^3 + 
            J^4)*pj[J, x, 7, 4] - 3386880*(15 + 4*J + J^2)*x*pj[J, x, 7, 5] + 
          15240960*pj[J, x, 7, 6], 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2, 1}, {GGGG[7], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, -8/(175*m2^4) + (24*x^2)/(175*m2^4), 0, 0, 0, 0, 0, 
         -32/(175*m2^4), -32/(175*m2^4) - (96*x)/(175*m2^4), 0, 0, 0, 0, 
         -32/(175*m2^4) + (96*x)/(175*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0}}}], exchange[{2, 2}, 
      {GGGG[7], s, 1 + (2*t)/s}, {{1, Sqrt[6]}, {Sqrt[6], 1/810}}, 
      {{{0, 0, 0, 1/(90*m2^4) + x^2/(18*m2^4), 2/(9*m2^4), 2/(9*m2^4), 0, 0, 
         0, 28/(27*m2^4), 8/(27*m2^4) - (4*x)/(27*m2^4), 0, 0, 0, 0, 
         8/(27*m2^4) + (4*x)/(27*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 8/(9*m2^5), 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {8/(45*m2^3), 0, 0, 
         -1/90*1/m2^4 + x^2/(90*m2^4), 0, 0, 0, 0, 0, -2/(135*m2^4), 
         -2/(27*m2^4) - (2*x)/(27*m2^4), 0, 0, 0, 0, -2/(27*m2^4) + 
          (2*x)/(27*m2^4), 8/(45*m2^4), 8/(45*m2^4), -8/(45*m2^4), 0, 0, 
         -16/(45*m2^4), 0, 0, 4/(45*m2^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
       {{8/(45*m2^3), 0, 0, -1/90*1/m2^4 + x^2/(90*m2^4), 0, 0, 0, 0, 0, 
         -2/(135*m2^4), -2/(27*m2^4) - (2*x)/(27*m2^4), 0, 0, 0, 0, 
         -2/(27*m2^4) + (2*x)/(27*m2^4), 8/(45*m2^4), 8/(45*m2^4), 
         -8/(45*m2^4), 0, 0, -16/(45*m2^4), 0, 0, 4/(45*m2^5), 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0}, {-864/(5*m2^3), 0, 0, 27/(5*m2^4) + 
          (54*x^2)/(5*m2^4), -216/(5*m2^4), -216/(5*m2^4), 0, 0, 0, 
         144/(5*m2^4), 288/(5*m2^4) - (576*x)/(5*m2^4), 0, 0, 0, 0, 
         288/(5*m2^4) + (576*x)/(5*m2^4), 1728/(5*m2^4), 1728/(5*m2^4), 
         864/(5*m2^4), 0, 0, -3456/(5*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0}}}], exchange[{3, 1}, {GGGG[7], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, -1/36*1/m2^4 + x^2/(12*m2^4), -7/(27*m2^4) + 
          (4*x)/(9*m2^4), -7/(27*m2^4) - (4*x)/(9*m2^4), 0, 0, 0, 
         -2/(3*m2^4) + (4*x^2)/(9*m2^4), -8/(27*m2^4) - (2*x)/(9*m2^4) + 
          (4*x^2)/(9*m2^4), 0, 0, 0, 0, -8/(27*m2^4) + (2*x)/(9*m2^4) + 
          (4*x^2)/(9*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, -4/(9*m2^5), 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0}}}], exchange[{3 + 2*m, 2}, 
      {GGGG[7], s, 1 + (2*t)/s}, 
      {{5/(16*(-2 + J)*J*(1 + J)*(3 + J)*(4 + J)*(6 + J)*m2^5)}}, 
      {{{0, 0, 0, 3*(-1 + J)*(5 + J)*(18 + 4*J + J^2)*m2*pj[J, x, 7, 1] - 
          30*(9 + 4*J + J^2)*m2*x*pj[J, x, 7, 2] + 105*m2*pj[J, x, 7, 3], 
         8*(-2 + J)*(6 + J)*(-2 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (4*(-91 + 12*J + 3*J^2)*m2 - 8*(-4 + 28*J + 7*J^2)*m2*x)*
           pj[J, x, 7, 3] + (16*(-9 + 4*J + J^2)*m2 - 4*(41 + 16*J + 4*J^2)*
             m2*x)*pj[J, x, 7, 4] + (56*m2 - 56*m2*x)*pj[J, x, 7, 5], 
         -8*(-2 + J)*(6 + J)*(-2 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (4*(-91 + 12*J + 3*J^2)*m2 + 8*(-4 + 28*J + 7*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-16*(-9 + 4*J + J^2)*m2 - 4*(41 + 16*J + 4*J^2)*
             m2*x)*pj[J, x, 7, 4] + (56*m2 + 56*m2*x)*pj[J, x, 7, 5], 0, 
         64*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + (48*(-4 + 4*J + J^2)*m2 + 
            32*(-2 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + (128*m2 - 80*m2*x)*
           pj[J, x, 7, 5] + (32*m2 + 32*m2*x)*pj[J, x, 7, 6], 
         64*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + (-48*(-4 + 4*J + J^2)*m2 + 
            32*(-2 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + (128*m2 + 80*m2*x)*
           pj[J, x, 7, 5] + (-32*m2 + 32*m2*x)*pj[J, x, 7, 6], 
         -4*(-1 + J)*(5 + J)*(-4 + 28*J + 7*J^2)*m2*pj[J, x, 7, 1] + 
          4*(-4 + 140*J + 51*J^2 + 8*J^3 + J^4)*m2*x*pj[J, x, 7, 2] - 
          4*(-615 + 136*J + 34*J^2)*m2*pj[J, x, 7, 3] + 
          844*m2*x*pj[J, x, 7, 4], -4*(-1 + J)*(5 + J)*(-4 + 28*J + 7*J^2)*m2*
           pj[J, x, 7, 1] + (4*(-2 + J)*(6 + J)*(53 + 4*J + J^2)*m2 + 
            4*(-4 + 140*J + 51*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-53 + 16*J + 4*J^2)*m2 - 40*(31 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (420*m2 + 420*m2*x)*pj[J, x, 7, 4], 0, 
         32*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-16*(-44 + 12*J + 3*J^2)*m2 + 16*(-2 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (272*m2 + 144*m2*x)*pj[J, x, 7, 5] + 
          (-64*m2 + 64*m2*x)*pj[J, x, 7, 6], 32*(-7 + 4*J + J^2)*m2*
           pj[J, x, 7, 3] + (16*(-44 + 12*J + 3*J^2)*m2 + 16*(-2 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (272*m2 - 144*m2*x)*pj[J, x, 7, 5] + 
          (64*m2 + 64*m2*x)*pj[J, x, 7, 6], 0, 
         -4*(-1 + J)*(5 + J)*(-4 + 28*J + 7*J^2)*m2*pj[J, x, 7, 1] + 
          (-4*(-2 + J)*(6 + J)*(53 + 4*J + J^2)*m2 + 
            4*(-4 + 140*J + 51*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-53 + 16*J + 4*J^2)*m2 + 40*(31 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-420*m2 + 420*m2*x)*pj[J, x, 7, 4], 
         32*(-77 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          (-32*(44 + 4*J + J^2)*m2 - 736*m2*x)*pj[J, x, 7, 4] + 
          (224*m2 - 288*m2*x)*pj[J, x, 7, 5], 32*(-77 + 20*J + 5*J^2)*m2*
           pj[J, x, 7, 3] + (32*(44 + 4*J + J^2)*m2 - 736*m2*x)*
           pj[J, x, 7, 4] + (224*m2 + 288*m2*x)*pj[J, x, 7, 5], 
         128*(-14 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 32*(-8 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 4] + 512*m2*pj[J, x, 7, 5], 
         -64*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-32*(92 + 4*J + J^2)*m2 - 32*(-2 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-288*m2 - 736*m2*x)*pj[J, x, 7, 5], 
         -64*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (32*(92 + 4*J + J^2)*m2 - 32*(-2 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-288*m2 + 736*m2*x)*pj[J, x, 7, 5], 
         -64*(-77 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          1472*m2*x*pj[J, x, 7, 4] - 448*m2*pj[J, x, 7, 5], 0, 0, 
         -16*(-91 + 12*J + 3*J^2)*pj[J, x, 7, 3] + 400*x*pj[J, x, 7, 4], 
         64*(28 + 4*J + J^2)*pj[J, x, 7, 4] + 320*x*pj[J, x, 7, 5], 
         -64*(28 + 4*J + J^2)*pj[J, x, 7, 4] - 320*x*pj[J, x, 7, 5], 
         128*(-7 + 4*J + J^2)*pj[J, x, 7, 3] + 64*(-2 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 320*pj[J, x, 7, 5], 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{4 + 2*m, 1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{2/(7*(1 + J)*(3 + J)*m2^4), Sqrt[5]/(42*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (1 + J)*(3 + J)*Sqrt[5 + J]*Sqrt[6 + J]*m2^5)}, 
       {Sqrt[5]/(42*Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)*(3 + J)*Sqrt[5 + J]*
          Sqrt[6 + J]*m2^5), 5/(504*(-2 + J)*(-1 + J)*(1 + J)*(3 + J)*(5 + J)*
          (6 + J)*m2^5)}}, {{{0, 0, 0, J*(4 + J)*pj[J, x, 7, 0] - 
          3*x*pj[J, x, 7, 1], 0, 0, 0, 0, 0, -4*pj[J, x, 7, 2], 
         -8*pj[J, x, 7, 1] + (-4 - 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 
         8*pj[J, x, 7, 1] + (-4 + 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, -3*J*(4 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 0] + 
          30*(9 + 4*J + J^2)*m2*x*pj[J, x, 7, 1] - 105*m2*pj[J, x, 7, 2], 0, 
         0, 0, 0, 0, 40*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          280*m2*x*pj[J, x, 7, 3], -200*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (40*(-2 + J)*(6 + J)*m2 + 40*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (-280*m2 - 280*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         200*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (40*(-2 + J)*(6 + J)*m2 - 40*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 560*m2*x*pj[J, x, 7, 3] - 
          112*m2*pj[J, x, 7, 4], -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          560*m2*x*pj[J, x, 7, 3] - 112*m2*pj[J, x, 7, 4], 
         -112*m2*pj[J, x, 7, 4], 448*m2*pj[J, x, 7, 3] + 
          224*m2*x*pj[J, x, 7, 4], -448*m2*pj[J, x, 7, 3] - 
          224*m2*x*pj[J, x, 7, 4], 224*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          1120*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 0, 0, 
         56*(-2 + J)*(6 + J)*pj[J, x, 7, 2] - 280*x*pj[J, x, 7, 3], 
         -896*pj[J, x, 7, 3] - 224*x*pj[J, x, 7, 4], 896*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0, 
         0}}, {{0, 0, 0, -3*J*(4 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 0] + 
          30*(9 + 4*J + J^2)*m2*x*pj[J, x, 7, 1] - 105*m2*pj[J, x, 7, 2], 0, 
         0, 0, 0, 0, 40*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          280*m2*x*pj[J, x, 7, 3], -200*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (40*(-2 + J)*(6 + J)*m2 + 40*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (-280*m2 - 280*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         200*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (40*(-2 + J)*(6 + J)*m2 - 40*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 560*m2*x*pj[J, x, 7, 3] - 
          112*m2*pj[J, x, 7, 4], -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          560*m2*x*pj[J, x, 7, 3] - 112*m2*pj[J, x, 7, 4], 
         -112*m2*pj[J, x, 7, 4], 448*m2*pj[J, x, 7, 3] + 
          224*m2*x*pj[J, x, 7, 4], -448*m2*pj[J, x, 7, 3] - 
          224*m2*x*pj[J, x, 7, 4], 224*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          1120*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 0, 0, 
         56*(-2 + J)*(6 + J)*pj[J, x, 7, 2] - 280*x*pj[J, x, 7, 3], 
         -896*pj[J, x, 7, 3] - 224*x*pj[J, x, 7, 4], 896*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, 9*J*(4 + J)*(676 + 380*J + 111*J^2 + 8*J^3 + J^4)*m2*
           pj[J, x, 7, 0] - 9*(2700 + 2204*J + 823*J^2 + 136*J^3 + 17*J^4)*m2*
           x*pj[J, x, 7, 1] + 105*(12 + 52*J + 13*J^2)*m2*pj[J, x, 7, 2] - 
          5145*m2*x*pj[J, x, 7, 3], 196*(-2 + J)*(6 + J)*(23 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (1960*(-3 + J)*(7 + J)*m2 - 
            784*(34 + 12*J + 3*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (196*(-11 + 8*J + 2*J^2)*m2 - 392*(33 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (2744*m2 - 2744*m2*x)*pj[J, x, 7, 5], 
         196*(-2 + J)*(6 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-1960*(-3 + J)*(7 + J)*m2 - 784*(34 + 12*J + 3*J^2)*m2*x)*
           pj[J, x, 7, 3] + (196*(-11 + 8*J + 2*J^2)*m2 + 
            392*(33 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (-2744*m2 - 2744*m2*x)*pj[J, x, 7, 5], 0, 
         784*(-71 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-1568*(-22 + 4*J + J^2)*m2 - 784*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-2352*m2 + 7840*m2*x)*pj[J, x, 7, 5] + 
          (-1568*m2 - 1568*m2*x)*pj[J, x, 7, 6], 
         -784*(-71 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-1568*(-22 + 4*J + J^2)*m2 + 784*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (2352*m2 + 7840*m2*x)*pj[J, x, 7, 5] + 
          (-1568*m2 + 1568*m2*x)*pj[J, x, 7, 6], 
         -4*(-2 + J)*(6 + J)*(5317 + 596*J + 149*J^2)*m2*pj[J, x, 7, 2] + 
          56*(2272 + 596*J + 149*J^2)*m2*x*pj[J, x, 7, 3] - 
          41356*m2*pj[J, x, 7, 4], 816*(-1 + J)*(5 + J)*(34 + 12*J + 3*J^2)*
           m2*pj[J, x, 7, 1] + (-12*(-2 + J)*(6 + J)*(1021 + 68*J + 17*J^2)*
             m2 - 204*(676 + 380*J + 111*J^2 + 8*J^3 + J^4)*m2*x)*
           pj[J, x, 7, 2] + (280*(5 + 52*J + 13*J^2)*m2 + 
            280*(264 + 52*J + 13*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (-20580*m2 - 20580*m2*x)*pj[J, x, 7, 4], 0, 
         -784*(-71 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-784*(-74 + 12*J + 3*J^2)*m2 + 784*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (5488*m2 + 14896*m2*x)*pj[J, x, 7, 5] + 
          (-3136*m2 + 3136*m2*x)*pj[J, x, 7, 6], 
         784*(-71 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-784*(-74 + 12*J + 3*J^2)*m2 - 784*(23 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-5488*m2 + 14896*m2*x)*pj[J, x, 7, 5] + 
          (-3136*m2 - 3136*m2*x)*pj[J, x, 7, 6], 0, 
         -816*(-1 + J)*(5 + J)*(34 + 12*J + 3*J^2)*m2*pj[J, x, 7, 1] + 
          (-12*(-2 + J)*(6 + J)*(1021 + 68*J + 17*J^2)*m2 + 
            204*(676 + 380*J + 111*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-280*(5 + 52*J + 13*J^2)*m2 + 280*(264 + 52*J + 13*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-20580*m2 + 20580*m2*x)*pj[J, x, 7, 4], 
         672*(-2 + J)*(6 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (1568*(-71 + 12*J + 3*J^2)*m2 - 2688*(34 + 12*J + 3*J^2)*m2*x)*
           pj[J, x, 7, 3] + (224*(-1 + 12*J + 3*J^2)*m2 - 
            1568*(23 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (14112*m2 - 10976*m2*x)*pj[J, x, 7, 5], 
         672*(-2 + J)*(6 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-1568*(-71 + 12*J + 3*J^2)*m2 - 2688*(34 + 12*J + 3*J^2)*m2*x)*
           pj[J, x, 7, 3] + (224*(-1 + 12*J + 3*J^2)*m2 + 
            1568*(23 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (-14112*m2 - 10976*m2*x)*pj[J, x, 7, 5], 
         2240*(-33 + 4*J + J^2)*m2*pj[J, x, 7, 4] - 25088*m2*x*
           pj[J, x, 7, 5], 224*(-1683 + 316*J + 79*J^2)*m2*pj[J, x, 7, 3] + 
          (-1568*(-30 + 4*J + J^2)*m2 - 224*(579 + 52*J + 13*J^2)*m2*x)*
           pj[J, x, 7, 4] + (36064*m2 + 14112*m2*x)*pj[J, x, 7, 5], 
         -224*(-1683 + 316*J + 79*J^2)*m2*pj[J, x, 7, 3] + 
          (-1568*(-30 + 4*J + J^2)*m2 + 224*(579 + 52*J + 13*J^2)*m2*x)*
           pj[J, x, 7, 4] + (-36064*m2 + 14112*m2*x)*pj[J, x, 7, 5], 
         -1344*(-2 + J)*(6 + J)*(23 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          5376*(34 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 3] - 
          448*(-1 + 12*J + 3*J^2)*m2*pj[J, x, 7, 4] + 
          21952*m2*x*pj[J, x, 7, 5], 0, 0, -336*(-2 + J)*(6 + J)*
           (23 + 4*J + J^2)*pj[J, x, 7, 2] + 1344*(34 + 12*J + 3*J^2)*x*
           pj[J, x, 7, 3] - 19600*pj[J, x, 7, 4], 
         -1344*(-71 + 12*J + 3*J^2)*pj[J, x, 7, 3] + 1344*(23 + 4*J + J^2)*x*
           pj[J, x, 7, 4] - 15680*pj[J, x, 7, 5], 
         1344*(-71 + 12*J + 3*J^2)*pj[J, x, 7, 3] - 1344*(23 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 15680*pj[J, x, 7, 5], 
         448*(-106 + 12*J + 3*J^2)*pj[J, x, 7, 4] - 15680*x*pj[J, x, 7, 5], 
         0, 0, 0, 0, 0, 0, 0, 0}}}], exchange[{4 + 2*m, 2}, 
      {GGGG[7], s, 1 + (2*t)/s}, {{5/(108*J*(1 + J)*(3 + J)*(4 + J)*m2^5), 
        Sqrt[5/6]/(18*Sqrt[J]*Sqrt[1 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^5), 
        Sqrt[5]/(864*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*(3 + J)*(4 + J)*
          Sqrt[6 + J]*Sqrt[7 + J]*m2^6)}, 
       {Sqrt[5/6]/(18*Sqrt[J]*Sqrt[1 + J]*Sqrt[3 + J]*Sqrt[4 + J]*m2^5), 
        1/(18*J*(1 + J)*(3 + J)*(4 + J)*m2^4), 
        1/(144*Sqrt[6]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*
          Sqrt[3 + J]*Sqrt[4 + J]*Sqrt[6 + J]*Sqrt[7 + J]*m2^6)}, 
       {Sqrt[5]/(864*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*(3 + J)*(4 + J)*
          Sqrt[6 + J]*Sqrt[7 + J]*m2^6), 1/(144*Sqrt[6]*Sqrt[-3 + J]*
          Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*Sqrt[3 + J]*Sqrt[4 + J]*
          Sqrt[6 + J]*Sqrt[7 + J]*m2^6), 1/(6912*(-3 + J)*(-2 + J)*J*(1 + J)*
          (3 + J)*(4 + J)*(6 + J)*(7 + J)*m2^6)}}, 
      {{{0, 0, 0, 3*J*(4 + J)*(-3 + 4*J + J^2)*m2*pj[J, x, 7, 0] - 
          6*J*(4 + J)*m2*x*pj[J, x, 7, 1] + 45*m2*pj[J, x, 7, 2], 
         12*(18 + 4*J + J^2)*m2*pj[J, x, 7, 2] + (-144*m2 + 36*m2*x)*
           pj[J, x, 7, 3] + (24*m2 - 24*m2*x)*pj[J, x, 7, 4], 
         12*(18 + 4*J + J^2)*m2*pj[J, x, 7, 2] + (144*m2 + 36*m2*x)*
           pj[J, x, 7, 3] + (24*m2 + 24*m2*x)*pj[J, x, 7, 4], 0, 0, 0, 
         16*(81 + 8*J + 2*J^2)*m2*pj[J, x, 7, 2] + 240*m2*x*pj[J, x, 7, 3], 
         -24*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (-8*(-72 + 4*J + J^2)*m2 - 8*(-3 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 2] + (120*m2 + 120*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         24*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (-8*(-72 + 4*J + J^2)*m2 + 
            8*(-3 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (-120*m2 + 120*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
         48*(18 + 4*J + J^2)*pj[J, x, 7, 2] + 144*x*pj[J, x, 7, 3], 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0}, {48*m2^2*pj[J, x, 7, 2], 0, 0, 
         3*J*(4 + J)*m2*pj[J, x, 7, 0] - 15*m2*x*pj[J, x, 7, 1], 0, 0, 0, 0, 
         0, -4*m2*pj[J, x, 7, 2], (-20*m2 - 20*m2*x)*pj[J, x, 7, 2], 0, 0, 0, 
         0, (-20*m2 + 20*m2*x)*pj[J, x, 7, 2], 48*m2*pj[J, x, 7, 2], 
         48*m2*pj[J, x, 7, 2], -48*m2*pj[J, x, 7, 2], 0, 0, 
         -96*m2*pj[J, x, 7, 2], 0, 0, 24*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0}, {576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^3*
           pj[J, x, 7, 2] - 3456*(-3 + 4*J + J^2)*m2^3*x*pj[J, x, 7, 3] + 
          5184*m2^3*pj[J, x, 7, 4], 0, 0, 
         -15*J*(4 + J)*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 0] + 15*J*(4 + J)*(57 + 44*J + 11*J^2)*m2^2*x*
           pj[J, x, 7, 1] - 315*(-42 + 20*J + 5*J^2)*m2^2*pj[J, x, 7, 2] + 
          8505*m2^2*x*pj[J, x, 7, 3], -204*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 2] + (-1656*(-3 + J)*(7 + J)*m2^2 + 
            1224*(-3 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (-12*(-1425 + 136*J + 34*J^2)*m2^2 + 24*(327 + 68*J + 17*J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (-4536*m2^2 + 4536*m2^2*x)*pj[J, x, 7, 5], 
         -204*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (1656*(-3 + J)*(7 + J)*m2^2 + 1224*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-12*(-1425 + 136*J + 34*J^2)*m2^2 - 
            24*(327 + 68*J + 17*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (4536*m2^2 + 4536*m2^2*x)*pj[J, x, 7, 5], 0, 
         3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (2592*(-4 + J)*(8 + J)*m2^2 + 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (3888*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5] + 
          (2592*m2^2 + 2592*m2^2*x)*pj[J, x, 7, 6], 
         -3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (2592*(-4 + J)*(8 + J)*m2^2 - 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-3888*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5] + 
          (2592*m2^2 - 2592*m2^2*x)*pj[J, x, 7, 6], 
         -4*(-2 + J)*(6 + J)*(-3483 + 268*J + 67*J^2)*m2^2*pj[J, x, 7, 2] - 
          24*(2001 + 212*J + 53*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          52812*m2^2*pj[J, x, 7, 4], -1320*(-1 + J)*(5 + J)*(-3 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*(477 + 44*J + 11*J^2)*
             m2^2 + 220*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (-120*(-537 + 140*J + 35*J^2)*m2^2 - 
            120*(327 + 140*J + 35*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (34020*m2^2 + 34020*m2^2*x)*pj[J, x, 7, 4], 0, 
         -3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (1296*(-40 + 12*J + 3*J^2)*m2^2 - 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-24624*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 5] + 
          (5184*m2^2 - 5184*m2^2*x)*pj[J, x, 7, 6], 
         3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (1296*(-40 + 12*J + 3*J^2)*m2^2 + 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (24624*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 5] + 
          (5184*m2^2 + 5184*m2^2*x)*pj[J, x, 7, 6], 0, 
         1320*(-1 + J)*(5 + J)*(-3 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(477 + 44*J + 11*J^2)*m2^2 - 
            220*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (120*(-537 + 140*J + 35*J^2)*m2^2 - 120*(327 + 140*J + 35*J^2)*m2^2*
             x)*pj[J, x, 7, 3] + (34020*m2^2 - 34020*m2^2*x)*pj[J, x, 7, 4], 
         -288*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-12960*(-3 + J)*(7 + J)*m2^2 + 1728*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-864*(-15 + 4*J + J^2)*m2^2 - 
            4320*(-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-12960*m2^2 + 18144*m2^2*x)*pj[J, x, 7, 5], 
         -288*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (12960*(-3 + J)*(7 + J)*m2^2 + 1728*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-864*(-15 + 4*J + J^2)*m2^2 + 
            4320*(-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (12960*m2^2 + 18144*m2^2*x)*pj[J, x, 7, 5], 
         -576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          3456*(-3 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          1728*(129 + 8*J + 2*J^2)*m2^2*pj[J, x, 7, 4] + 
          31104*m2^2*x*pj[J, x, 7, 5], -28512*(-3 + J)*(7 + J)*m2^2*
           pj[J, x, 7, 3] + (-4320*(24 + 4*J + J^2)*m2^2 - 
            2592*(-41 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-49248*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5], 
         28512*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-4320*(24 + 4*J + J^2)*m2^2 + 2592*(-41 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (49248*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5], 
         576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          3456*(-3 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          1728*(-15 + 4*J + J^2)*m2^2*pj[J, x, 7, 4] - 36288*m2^2*x*
           pj[J, x, 7, 5], 2592*(24 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (41472*m2 + 7776*m2*x)*pj[J, x, 7, 5] + (5184*m2 + 5184*m2*x)*
           pj[J, x, 7, 6], 2592*(24 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (-41472*m2 + 7776*m2*x)*pj[J, x, 7, 5] + (5184*m2 - 5184*m2*x)*
           pj[J, x, 7, 6], 120*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] - 720*(-3 + 4*J + J^2)*m2*x*pj[J, x, 7, 3] + 
          42120*m2*pj[J, x, 7, 4], 10368*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-8640*(24 + 4*J + J^2)*m2 + 3456*(-9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (51840*m2 - 25920*m2*x)*pj[J, x, 7, 5], 
         -10368*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-8640*(24 + 4*J + J^2)*m2 - 3456*(-9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-51840*m2 - 25920*m2*x)*pj[J, x, 7, 5], 
         12096*(48 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 77760*m2*x*
           pj[J, x, 7, 5], 10368*(24 + 4*J + J^2)*pj[J, x, 7, 4] + 
          31104*x*pj[J, x, 7, 5], 0, 0, 0, 0, 0, 0, 0}}, 
       {{48*m2^2*pj[J, x, 7, 2], 0, 0, 3*J*(4 + J)*m2*pj[J, x, 7, 0] - 
          15*m2*x*pj[J, x, 7, 1], 0, 0, 0, 0, 0, -4*m2*pj[J, x, 7, 2], 
         (-20*m2 - 20*m2*x)*pj[J, x, 7, 2], 0, 0, 0, 0, (-20*m2 + 20*m2*x)*
          pj[J, x, 7, 2], 48*m2*pj[J, x, 7, 2], 48*m2*pj[J, x, 7, 2], 
         -48*m2*pj[J, x, 7, 2], 0, 0, -96*m2*pj[J, x, 7, 2], 0, 0, 
         24*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {-48*(-6 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 144*m2*x*pj[J, x, 7, 3], 0, 
         0, 3*J*(4 + J)*(15 + 4*J + J^2)*pj[J, x, 7, 0] - 
          12*(15 + 8*J + 2*J^2)*x*pj[J, x, 7, 1] + 90*pj[J, x, 7, 2], 
         -12*(-6 + 4*J + J^2)*pj[J, x, 7, 2] + (72 + 36*x)*pj[J, x, 7, 3] + 
          (-24 + 24*x)*pj[J, x, 7, 4], -12*(-6 + 4*J + J^2)*pj[J, x, 7, 2] + 
          (-72 + 36*x)*pj[J, x, 7, 3] + (-24 - 24*x)*pj[J, x, 7, 4], 0, 0, 0, 
         -8*(-66 + 20*J + 5*J^2)*pj[J, x, 7, 2] + 264*x*pj[J, x, 7, 3], 
         96*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + (-32*(-15 + 4*J + J^2) - 
            32*(15 + 4*J + J^2)*x)*pj[J, x, 7, 2] + (240 + 240*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, -96*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + 
          (-32*(-15 + 4*J + J^2) + 32*(15 + 4*J + J^2)*x)*pj[J, x, 7, 2] + 
          (-240 + 240*x)*pj[J, x, 7, 3], 96*(-6 + 4*J + J^2)*pj[J, x, 7, 2] - 
          288*x*pj[J, x, 7, 3] + 144*pj[J, x, 7, 4], 
         96*(-6 + 4*J + J^2)*pj[J, x, 7, 2] - 288*x*pj[J, x, 7, 3] + 
          144*pj[J, x, 7, 4], 48*(-6 + 4*J + J^2)*pj[J, x, 7, 2] - 
          144*x*pj[J, x, 7, 3] + 144*pj[J, x, 7, 4], -864*pj[J, x, 7, 3] - 
          288*x*pj[J, x, 7, 4], 864*pj[J, x, 7, 3] + 288*x*pj[J, x, 7, 4], 
         -192*(-6 + 4*J + J^2)*pj[J, x, 7, 2] + 576*x*pj[J, x, 7, 3] - 
          288*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {-96*(-2 + J)*(6 + J)*m2^3*pj[J, x, 7, 2] + 864*m2^3*x*
           pj[J, x, 7, 3], 0, 0, -15*J*(4 + J)*(51 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 0] + 210*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 1] - 
          945*m2^2*pj[J, x, 7, 2], -468*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 4212*m2^2*x*pj[J, x, 7, 3] + 
          (-936*m2^2 + 936*m2^2*x)*pj[J, x, 7, 4], 
         -468*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4212*m2^2*x*
           pj[J, x, 7, 3] + (-936*m2^2 - 936*m2^2*x)*pj[J, x, 7, 4], 
         -5184*m2^2*pj[J, x, 7, 4], (2592*m2^2 + 2592*m2^2*x)*pj[J, x, 7, 4], 
         (2592*m2^2 - 2592*m2^2*x)*pj[J, x, 7, 4], 
         560*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 5040*m2^2*x*
           pj[J, x, 7, 3], -2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (280*(-2 + J)*(6 + J)*m2^2 + 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (-2520*m2^2 - 2520*m2^2*x)*pj[J, x, 7, 3], 0, 0, 
         0, 0, 2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (280*(-2 + J)*(6 + J)*m2^2 - 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (2520*m2^2 - 2520*m2^2*x)*pj[J, x, 7, 3], 
         -528*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4752*m2^2*x*
           pj[J, x, 7, 3] + (6048*m2^2 - 1728*m2^2*x)*pj[J, x, 7, 4], 
         -528*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4752*m2^2*x*
           pj[J, x, 7, 3] + (6048*m2^2 + 1728*m2^2*x)*pj[J, x, 7, 4], 
         1392*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 12528*m2^2*x*
           pj[J, x, 7, 3] + 7776*m2^2*pj[J, x, 7, 4], 
         (-12096*m2^2 - 3456*m2^2*x)*pj[J, x, 7, 4], 
         (-12096*m2^2 + 3456*m2^2*x)*pj[J, x, 7, 4], 
         1056*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 9504*m2^2*x*
           pj[J, x, 7, 3] + 8640*m2^2*pj[J, x, 7, 4], 0, 0, 
         240*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 2160*m2*x*pj[J, x, 7, 3], 
         (-13824*m2 + 3456*m2*x)*pj[J, x, 7, 4], (-13824*m2 - 3456*m2*x)*
          pj[J, x, 7, 4], 17280*m2*pj[J, x, 7, 4], 10368*pj[J, x, 7, 4], 0, 
         0, 0, 0, 0, 0, 0}}, {{576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^3*
           pj[J, x, 7, 2] - 3456*(-3 + 4*J + J^2)*m2^3*x*pj[J, x, 7, 3] + 
          5184*m2^3*pj[J, x, 7, 4], 0, 0, 
         -15*J*(4 + J)*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 0] + 15*J*(4 + J)*(57 + 44*J + 11*J^2)*m2^2*x*
           pj[J, x, 7, 1] - 315*(-42 + 20*J + 5*J^2)*m2^2*pj[J, x, 7, 2] + 
          8505*m2^2*x*pj[J, x, 7, 3], -204*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 2] + (-1656*(-3 + J)*(7 + J)*m2^2 + 
            1224*(-3 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (-12*(-1425 + 136*J + 34*J^2)*m2^2 + 24*(327 + 68*J + 17*J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (-4536*m2^2 + 4536*m2^2*x)*pj[J, x, 7, 5], 
         -204*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (1656*(-3 + J)*(7 + J)*m2^2 + 1224*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-12*(-1425 + 136*J + 34*J^2)*m2^2 - 
            24*(327 + 68*J + 17*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (4536*m2^2 + 4536*m2^2*x)*pj[J, x, 7, 5], 0, 
         3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (2592*(-4 + J)*(8 + J)*m2^2 + 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (3888*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5] + 
          (2592*m2^2 + 2592*m2^2*x)*pj[J, x, 7, 6], 
         -3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (2592*(-4 + J)*(8 + J)*m2^2 - 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-3888*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5] + 
          (2592*m2^2 - 2592*m2^2*x)*pj[J, x, 7, 6], 
         -4*(-2 + J)*(6 + J)*(-3483 + 268*J + 67*J^2)*m2^2*pj[J, x, 7, 2] - 
          24*(2001 + 212*J + 53*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          52812*m2^2*pj[J, x, 7, 4], -1320*(-1 + J)*(5 + J)*(-3 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*(477 + 44*J + 11*J^2)*
             m2^2 + 220*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (-120*(-537 + 140*J + 35*J^2)*m2^2 - 
            120*(327 + 140*J + 35*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (34020*m2^2 + 34020*m2^2*x)*pj[J, x, 7, 4], 0, 
         -3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (1296*(-40 + 12*J + 3*J^2)*m2^2 - 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-24624*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 5] + 
          (5184*m2^2 - 5184*m2^2*x)*pj[J, x, 7, 6], 
         3888*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (1296*(-40 + 12*J + 3*J^2)*m2^2 + 1296*(-9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (24624*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 5] + 
          (5184*m2^2 + 5184*m2^2*x)*pj[J, x, 7, 6], 0, 
         1320*(-1 + J)*(5 + J)*(-3 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(477 + 44*J + 11*J^2)*m2^2 - 
            220*(-18 + 84*J + 37*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (120*(-537 + 140*J + 35*J^2)*m2^2 - 120*(327 + 140*J + 35*J^2)*m2^2*
             x)*pj[J, x, 7, 3] + (34020*m2^2 - 34020*m2^2*x)*pj[J, x, 7, 4], 
         -288*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-12960*(-3 + J)*(7 + J)*m2^2 + 1728*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-864*(-15 + 4*J + J^2)*m2^2 - 
            4320*(-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-12960*m2^2 + 18144*m2^2*x)*pj[J, x, 7, 5], 
         -288*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (12960*(-3 + J)*(7 + J)*m2^2 + 1728*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-864*(-15 + 4*J + J^2)*m2^2 + 
            4320*(-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (12960*m2^2 + 18144*m2^2*x)*pj[J, x, 7, 5], 
         -576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          3456*(-3 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          1728*(129 + 8*J + 2*J^2)*m2^2*pj[J, x, 7, 4] + 
          31104*m2^2*x*pj[J, x, 7, 5], -28512*(-3 + J)*(7 + J)*m2^2*
           pj[J, x, 7, 3] + (-4320*(24 + 4*J + J^2)*m2^2 - 
            2592*(-41 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-49248*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5], 
         28512*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-4320*(24 + 4*J + J^2)*m2^2 + 2592*(-41 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (49248*m2^2 - 12960*m2^2*x)*pj[J, x, 7, 5], 
         576*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          3456*(-3 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 3] + 
          1728*(-15 + 4*J + J^2)*m2^2*pj[J, x, 7, 4] - 36288*m2^2*x*
           pj[J, x, 7, 5], 2592*(24 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (41472*m2 + 7776*m2*x)*pj[J, x, 7, 5] + (5184*m2 + 5184*m2*x)*
           pj[J, x, 7, 6], 2592*(24 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (-41472*m2 + 7776*m2*x)*pj[J, x, 7, 5] + (5184*m2 - 5184*m2*x)*
           pj[J, x, 7, 6], 120*(-2 + J)*(6 + J)*(-9 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] - 720*(-3 + 4*J + J^2)*m2*x*pj[J, x, 7, 3] + 
          42120*m2*pj[J, x, 7, 4], 10368*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-8640*(24 + 4*J + J^2)*m2 + 3456*(-9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (51840*m2 - 25920*m2*x)*pj[J, x, 7, 5], 
         -10368*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-8640*(24 + 4*J + J^2)*m2 - 3456*(-9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-51840*m2 - 25920*m2*x)*pj[J, x, 7, 5], 
         12096*(48 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 77760*m2*x*
           pj[J, x, 7, 5], 10368*(24 + 4*J + J^2)*pj[J, x, 7, 4] + 
          31104*x*pj[J, x, 7, 5], 0, 0, 0, 0, 0, 0, 0}, 
        {-96*(-2 + J)*(6 + J)*m2^3*pj[J, x, 7, 2] + 864*m2^3*x*
           pj[J, x, 7, 3], 0, 0, -15*J*(4 + J)*(51 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 0] + 210*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 1] - 
          945*m2^2*pj[J, x, 7, 2], -468*(-2 + J)*(6 + J)*m2^2*
           pj[J, x, 7, 2] + 4212*m2^2*x*pj[J, x, 7, 3] + 
          (-936*m2^2 + 936*m2^2*x)*pj[J, x, 7, 4], 
         -468*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4212*m2^2*x*
           pj[J, x, 7, 3] + (-936*m2^2 - 936*m2^2*x)*pj[J, x, 7, 4], 
         -5184*m2^2*pj[J, x, 7, 4], (2592*m2^2 + 2592*m2^2*x)*pj[J, x, 7, 4], 
         (2592*m2^2 - 2592*m2^2*x)*pj[J, x, 7, 4], 
         560*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 5040*m2^2*x*
           pj[J, x, 7, 3], -2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (280*(-2 + J)*(6 + J)*m2^2 + 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (-2520*m2^2 - 2520*m2^2*x)*pj[J, x, 7, 3], 0, 0, 
         0, 0, 2520*(-1 + J)*(5 + J)*m2^2*pj[J, x, 7, 1] + 
          (280*(-2 + J)*(6 + J)*m2^2 - 280*(51 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 2] + (2520*m2^2 - 2520*m2^2*x)*pj[J, x, 7, 3], 
         -528*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4752*m2^2*x*
           pj[J, x, 7, 3] + (6048*m2^2 - 1728*m2^2*x)*pj[J, x, 7, 4], 
         -528*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] + 4752*m2^2*x*
           pj[J, x, 7, 3] + (6048*m2^2 + 1728*m2^2*x)*pj[J, x, 7, 4], 
         1392*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 12528*m2^2*x*
           pj[J, x, 7, 3] + 7776*m2^2*pj[J, x, 7, 4], 
         (-12096*m2^2 - 3456*m2^2*x)*pj[J, x, 7, 4], 
         (-12096*m2^2 + 3456*m2^2*x)*pj[J, x, 7, 4], 
         1056*(-2 + J)*(6 + J)*m2^2*pj[J, x, 7, 2] - 9504*m2^2*x*
           pj[J, x, 7, 3] + 8640*m2^2*pj[J, x, 7, 4], 0, 0, 
         240*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 2160*m2*x*pj[J, x, 7, 3], 
         (-13824*m2 + 3456*m2*x)*pj[J, x, 7, 4], (-13824*m2 - 3456*m2*x)*
          pj[J, x, 7, 4], 17280*m2*pj[J, x, 7, 4], 10368*pj[J, x, 7, 4], 0, 
         0, 0, 0, 0, 0, 0}, {4608*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 
            8*J^3 + J^4)*m2^3*pj[J, x, 7, 2] - 13824*(-36 + 204*J + 131*J^2 + 
            40*J^3 + 5*J^4)*m2^3*x*pj[J, x, 7, 3] + 
          82944*(-159 + 32*J + 8*J^2)*m2^3*pj[J, x, 7, 4] - 
          2239488*m2^3*x*pj[J, x, 7, 5], 34992*(144 - 132*J - 17*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (139968*(35 + 4*J + J^2)*m2^2 - 209952*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (34992*(-257 + 32*J + 8*J^2)*m2^2 + 
            139968*(7 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (979776*m2^2 - 1399680*m2^2*x)*pj[J, x, 7, 7] + 
          (279936*m2^2 + 279936*m2^2*x)*pj[J, x, 7, 8], 
         34992*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (-139968*(35 + 4*J + J^2)*m2^2 - 209952*(-3 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (34992*(-257 + 32*J + 8*J^2)*m2^2 - 
            139968*(7 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-979776*m2^2 - 1399680*m2^2*x)*pj[J, x, 7, 7] + 
          (279936*m2^2 - 279936*m2^2*x)*pj[J, x, 7, 8], 
         75*J*(4 + J)*(-108 + 2484*J + 2637*J^2 + 1072*J^3 + 174*J^4 + 
            12*J^5 + J^6)*m2^2*pj[J, x, 7, 0] - 300*J*(4 + J)*
           (558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*x*pj[J, x, 7, 1] + 
          90*(-171108 + 44484*J + 17825*J^2 + 3352*J^3 + 419*J^4)*m2^2*
           pj[J, x, 7, 2] - 34020*(231 + 52*J + 13*J^2)*m2^2*x*
           pj[J, x, 7, 3] + 2066715*m2^2*pj[J, x, 7, 4], 
         2712*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (576*(-3 + J)*(7 + J)*(642 + 932*J + 233*J^2)*
             m2^2 - 8136*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (24*(-1399590 + 173532*J + 46999*J^2 + 1808*J^3 + 
              226*J^4)*m2^2 - 48*(73512 + 103020*J + 27563*J^2 + 904*J^3 + 
              113*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (18144*(-255 + 52*J + 13*J^2)*m2^2 - 4536*(2139 + 208*J + 52*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (2204496*m2^2 - 2204496*m2^2*x)*
           pj[J, x, 7, 6], 2712*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-576*(-3 + J)*(7 + J)*(642 + 932*J + 233*J^2)*m2^2 - 
            8136*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (24*(-1399590 + 173532*J + 46999*J^2 + 1808*J^3 + 
              226*J^4)*m2^2 + 48*(73512 + 103020*J + 27563*J^2 + 904*J^3 + 
              113*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-18144*(-255 + 52*J + 13*J^2)*m2^2 - 4536*(2139 + 208*J + 52*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (2204496*m2^2 + 2204496*m2^2*x)*
           pj[J, x, 7, 6], -54432*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + 326592*(-3 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 5] + 
          4408992*m2^2*pj[J, x, 7, 6], 31104*(-3 + J)*(7 + J)*
           (-3 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-5184*(-8304 - 1948*J - 119*J^2 + 184*J^3 + 23*J^4)*m2^2 - 
            5184*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (62208*(-393 + 8*J + 2*J^2)*m2^2 + 
            10368*(939 + 620*J + 155*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-5184*(1785 + 176*J + 44*J^2)*m2^2 - 5184*(1785 + 176*J + 44*J^2)*
             m2^2*x)*pj[J, x, 7, 6], -31104*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 3] + (-5184*(-8304 - 1948*J - 119*J^2 + 184*J^3 + 
              23*J^4)*m2^2 + 5184*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-62208*(-393 + 8*J + 2*J^2)*m2^2 + 
            10368*(939 + 620*J + 155*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-5184*(1785 + 176*J + 44*J^2)*m2^2 + 5184*(1785 + 176*J + 44*J^2)*
             m2^2*x)*pj[J, x, 7, 6], -32*(-2 + J)*(6 + J)*
           (145557 + 105204*J + 26333*J^2 + 16*J^3 + 2*J^4)*m2^2*
           pj[J, x, 7, 2] + 96*(273438 + 284628*J + 83077*J^2 + 5960*J^3 + 
            745*J^4)*m2^2*x*pj[J, x, 7, 3] - 2592*(-26979 + 4832*J + 
            1208*J^2)*m2^2*pj[J, x, 7, 4] + 25964064*m2^2*x*pj[J, x, 7, 5], 
         6000*(-1 + J)*(5 + J)*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*
           pj[J, x, 7, 1] + (-80*(-2 + J)*(6 + J)*(56916 + 45276*J + 
              11719*J^2 + 200*J^3 + 25*J^4)*m2^2 - 2000*(-108 + 2484*J + 
              2637*J^2 + 1072*J^3 + 174*J^4 + 12*J^5 + J^6)*m2^2*x)*
           pj[J, x, 7, 2] + (240*(-617985 + 97944*J + 31190*J^2 + 3352*J^3 + 
              419*J^4)*m2^2 + 240*(108504 + 118788*J + 36401*J^2 + 3352*J^3 + 
              419*J^4)*m2^2*x)*pj[J, x, 7, 3] + 
          (-1769040*(-2 + J)*(6 + J)*m2^2 - 136080*(375 + 52*J + 13*J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (11022480*m2^2 + 11022480*m2^2*x)*
           pj[J, x, 7, 5], -93312*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (-186624*(-429 + 68*J + 17*J^2)*m2^2 + 
            559872*(-3 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-93312*(291 + 8*J + 2*J^2)*m2^2 - 186624*(-57 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (-5038848*m2^2 - 5038848*m2^2*x)*pj[J, x, 7, 7], 
         -404352*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-5184*(-15936 - 3196*J - 175*J^2 + 312*J^3 + 39*J^4)*m2^2 + 
            67392*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-20736*(-6072 + 716*J + 179*J^2)*m2^2 + 
            20736*(897 + 568*J + 142*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-5184*(-2721 + 208*J + 52*J^2)*m2^2 + 5184*(4569 + 208*J + 52*J^2)*
             m2^2*x)*pj[J, x, 7, 6] + (-5038848*m2^2 + 5038848*m2^2*x)*
           pj[J, x, 7, 7], 404352*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 3] + (-5184*(-15936 - 3196*J - 175*J^2 + 312*J^3 + 
              39*J^4)*m2^2 - 67392*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (20736*(-6072 + 716*J + 179*J^2)*m2^2 + 
            20736*(897 + 568*J + 142*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-5184*(-2721 + 208*J + 52*J^2)*m2^2 - 5184*(4569 + 208*J + 52*J^2)*
             m2^2*x)*pj[J, x, 7, 6] + (5038848*m2^2 + 5038848*m2^2*x)*
           pj[J, x, 7, 7], -93312*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (186624*(-429 + 68*J + 17*J^2)*m2^2 + 
            559872*(-3 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-93312*(291 + 8*J + 2*J^2)*m2^2 + 186624*(-57 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (5038848*m2^2 - 5038848*m2^2*x)*pj[J, x, 7, 7], 
         -6000*(-1 + J)*(5 + J)*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*
           pj[J, x, 7, 1] + (-80*(-2 + J)*(6 + J)*(56916 + 45276*J + 
              11719*J^2 + 200*J^3 + 25*J^4)*m2^2 + 2000*(-108 + 2484*J + 
              2637*J^2 + 1072*J^3 + 174*J^4 + 12*J^5 + J^6)*m2^2*x)*
           pj[J, x, 7, 2] + (-240*(-617985 + 97944*J + 31190*J^2 + 3352*J^3 + 
              419*J^4)*m2^2 + 240*(108504 + 118788*J + 36401*J^2 + 3352*J^3 + 
              419*J^4)*m2^2*x)*pj[J, x, 7, 3] + 
          (-1769040*(-2 + J)*(6 + J)*m2^2 + 136080*(375 + 52*J + 13*J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (-11022480*m2^2 + 11022480*m2^2*x)*
           pj[J, x, 7, 5], 2880*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-352512*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*m2^2 - 
            8640*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-1728*(126810 - 21564*J - 4655*J^2 + 368*J^3 + 
              46*J^4)*m2^2 + 58752*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (290304*(-249 + 8*J + 2*J^2)*m2^2 - 
            36288*(1515 + 32*J + 8*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (17635968*m2^2 - 19875456*m2^2*x)*pj[J, x, 7, 6], 
         2880*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (352512*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*m2^2 - 
            8640*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-1728*(126810 - 21564*J - 4655*J^2 + 368*J^3 + 
              46*J^4)*m2^2 - 58752*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-290304*(-249 + 8*J + 2*J^2)*m2^2 - 
            36288*(1515 + 32*J + 8*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (17635968*m2^2 + 19875456*m2^2*x)*pj[J, x, 7, 6], 
         26496*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] - 79488*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*
           m2^2*x*pj[J, x, 7, 3] - 34560*(9135 - 1824*J - 392*J^2 + 32*J^3 + 
            4*J^4)*m2^2*pj[J, x, 7, 4] - 62208*(885 + 56*J + 14*J^2)*m2^2*x*
           pj[J, x, 7, 5] + 37511424*m2^2*pj[J, x, 7, 6], 
         20736*(-3 + J)*(7 + J)*(627 + 148*J + 37*J^2)*m2^2*pj[J, x, 7, 3] + 
          (27648*(7110 - 2076*J - 359*J^2 + 80*J^3 + 10*J^4)*m2^2 - 
            20736*(3561 + 1996*J + 499*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (145152*(-753 + 68*J + 17*J^2)*m2^2 - 20736*(-1563 + 140*J + 
              35*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-37511424*m2^2 - 37511424*m2^2*x)*pj[J, x, 7, 6], 
         -20736*(-3 + J)*(7 + J)*(627 + 148*J + 37*J^2)*m2^2*pj[J, x, 7, 3] + 
          (27648*(7110 - 2076*J - 359*J^2 + 80*J^3 + 10*J^4)*m2^2 + 
            20736*(3561 + 1996*J + 499*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-145152*(-753 + 68*J + 17*J^2)*m2^2 - 20736*(-1563 + 140*J + 
              35*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-37511424*m2^2 + 37511424*m2^2*x)*pj[J, x, 7, 6], 
         -5760*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + 17280*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*
           m2^2*x*pj[J, x, 7, 3] - 3456*(-108666 + 4932*J + 2513*J^2 + 
            640*J^3 + 80*J^4)*m2^2*pj[J, x, 7, 4] + 
          72576*(1407 + 176*J + 44*J^2)*m2^2*x*pj[J, x, 7, 5], 
         51840*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (103680*(-429 + 68*J + 17*J^2)*m2 - 311040*(-3 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (51840*(291 + 8*J + 2*J^2)*m2 + 
            103680*(-57 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (2799360*m2 + 2799360*m2*x)*pj[J, x, 7, 7], 
         51840*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-103680*(-429 + 68*J + 17*J^2)*m2 - 311040*(-3 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (51840*(291 + 8*J + 2*J^2)*m2 - 
            103680*(-57 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (-2799360*m2 + 2799360*m2*x)*pj[J, x, 7, 7], 
         -2400*(-2 + J)*(6 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2*
           pj[J, x, 7, 2] + 7200*(-36 + 204*J + 131*J^2 + 40*J^3 + 5*J^4)*m2*
           x*pj[J, x, 7, 3] - 1490400*(-30 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          12247200*m2*x*pj[J, x, 7, 5], 207360*(-3 + J)*(7 + J)*
           (-3 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (241920*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2 - 
            34560*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 4] + 
          (-414720*(-195 + 8*J + 2*J^2)*m2 - 1451520*(-3 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-19595520*m2 + 19595520*m2*x)*pj[J, x, 7, 6], 
         -207360*(-3 + J)*(7 + J)*(-3 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (241920*(144 - 132*J - 17*J^2 + 8*J^3 + J^4)*m2 + 
            34560*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 4] + 
          (414720*(-195 + 8*J + 2*J^2)*m2 - 1451520*(-3 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-19595520*m2 - 19595520*m2*x)*pj[J, x, 7, 6], 
         -276480*(774 - 216*J - 38*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          622080*(-57 + 4*J + J^2)*m2*x*pj[J, x, 7, 5] + 
          39191040*m2*pj[J, x, 7, 6], -103680*(144 - 132*J - 17*J^2 + 8*J^3 + 
            J^4)*pj[J, x, 7, 4] + 622080*(-3 + 4*J + J^2)*x*pj[J, x, 7, 5] + 
          8398080*pj[J, x, 7, 6], 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{4 + 2*m, 3}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(72*(-1 + J)*J*(1 + J)*(3 + J)*(4 + J)*(5 + J)*m2^5)}}, 
      {{{0, 0, 0, 9*(-1 + J)*J*(4 + J)*(5 + J)*(-2 + 4*J + J^2)*m2*
           pj[J, x, 7, 0] - 45*(-1 + J)*J*(4 + J)*(5 + J)*m2*x*
           pj[J, x, 7, 1] + 15*(-90 + 44*J + 11*J^2)*m2*pj[J, x, 7, 2] - 
          525*m2*x*pj[J, x, 7, 3], 68*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (-8*(105 + 236*J + 59*J^2)*m2 - 680*m2*x)*
           pj[J, x, 7, 3] + (4*(-355 + 136*J + 34*J^2)*m2 - 
            8*(15 + 68*J + 17*J^2)*m2*x)*pj[J, x, 7, 4] + 
          (280*m2 - 280*m2*x)*pj[J, x, 7, 5], 
         68*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (8*(105 + 236*J + 59*J^2)*m2 - 680*m2*x)*pj[J, x, 7, 3] + 
          (4*(-355 + 136*J + 34*J^2)*m2 + 8*(15 + 68*J + 17*J^2)*m2*x)*
           pj[J, x, 7, 4] + (-280*m2 - 280*m2*x)*pj[J, x, 7, 5], 0, 
         -272*(5 + 3*J)*(7 + 3*J)*m2*pj[J, x, 7, 3] + 
          (-32*(40 + 44*J + 11*J^2)*m2 - 272*(5 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-1200*m2 - 160*m2*x)*pj[J, x, 7, 5] + 
          (-160*m2 - 160*m2*x)*pj[J, x, 7, 6], 272*(5 + 3*J)*(7 + 3*J)*m2*
           pj[J, x, 7, 3] + (-32*(40 + 44*J + 11*J^2)*m2 + 
            272*(5 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + (1200*m2 - 160*m2*x)*
           pj[J, x, 7, 5] + (-160*m2 + 160*m2*x)*pj[J, x, 7, 6], 
         4*(-2 + J)*(6 + J)*(265 + 92*J + 23*J^2)*m2*pj[J, x, 7, 2] + 
          40*(-53 + 44*J + 11*J^2)*m2*x*pj[J, x, 7, 3] - 
          4220*m2*pj[J, x, 7, 4], 600*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (-60*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*m2 - 60*(-1 + J)*(5 + J)*
             (-2 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (40*(-200 + 44*J + 11*J^2)*m2 + 40*(-15 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-2100*m2 - 2100*m2*x)*pj[J, x, 7, 4], 0, 
         80*(5 + 3*J)*(7 + 3*J)*m2*pj[J, x, 7, 3] + 
          (-80*(40 + 12*J + 3*J^2)*m2 + 80*(5 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (2480*m2 - 400*m2*x)*pj[J, x, 7, 5] + 
          (-320*m2 + 320*m2*x)*pj[J, x, 7, 6], -80*(5 + 3*J)*(7 + 3*J)*m2*
           pj[J, x, 7, 3] + (-80*(40 + 12*J + 3*J^2)*m2 - 80*(5 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (-2480*m2 - 400*m2*x)*pj[J, x, 7, 5] + 
          (-320*m2 - 320*m2*x)*pj[J, x, 7, 6], 0, 
         -600*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          (-60*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*m2 + 60*(-1 + J)*(5 + J)*
             (-2 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (-40*(-200 + 44*J + 11*J^2)*m2 + 40*(-15 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-2100*m2 + 2100*m2*x)*pj[J, x, 7, 4], 
         96*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (608*(5 + 3*J)*(7 + 3*J)*m2 - 960*m2*x)*pj[J, x, 7, 3] + 
          (-32*(185 + 12*J + 3*J^2)*m2 + 608*(5 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (1440*m2 - 1120*m2*x)*pj[J, x, 7, 5], 
         96*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-608*(5 + 3*J)*(7 + 3*J)*m2 - 960*m2*x)*pj[J, x, 7, 3] + 
          (-32*(185 + 12*J + 3*J^2)*m2 - 608*(5 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-1440*m2 - 1120*m2*x)*pj[J, x, 7, 5], 
         -192*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          1920*m2*x*pj[J, x, 7, 3] - 64*(315 + 44*J + 11*J^2)*m2*
           pj[J, x, 7, 4] - 2560*m2*x*pj[J, x, 7, 5], 
         32*(1155 + 932*J + 233*J^2)*m2*pj[J, x, 7, 3] + 
          (32*(360 + 76*J + 19*J^2)*m2 + 160*(33 + 20*J + 5*J^2)*m2*x)*
           pj[J, x, 7, 4] + (3680*m2 + 1440*m2*x)*pj[J, x, 7, 5], 
         -32*(1155 + 932*J + 233*J^2)*m2*pj[J, x, 7, 3] + 
          (32*(360 + 76*J + 19*J^2)*m2 - 160*(33 + 20*J + 5*J^2)*m2*x)*
           pj[J, x, 7, 4] + (-3680*m2 + 1440*m2*x)*pj[J, x, 7, 5], 
         -192*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          1920*m2*x*pj[J, x, 7, 3] + 64*(185 + 12*J + 3*J^2)*m2*
           pj[J, x, 7, 4] + 2240*m2*x*pj[J, x, 7, 5], 0, 0, 
         240*(-2 + J)*(6 + J)*(5 + 4*J + J^2)*pj[J, x, 7, 2] - 
          2400*x*pj[J, x, 7, 3] - 2000*pj[J, x, 7, 4], 
         -960*(5 + 3*J)*(7 + 3*J)*pj[J, x, 7, 3] - 960*(5 + 4*J + J^2)*x*
           pj[J, x, 7, 4] - 1600*pj[J, x, 7, 5], 
         960*(5 + 3*J)*(7 + 3*J)*pj[J, x, 7, 3] + 960*(5 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 1600*pj[J, x, 7, 5], 
         -320*(40 + 12*J + 3*J^2)*pj[J, x, 7, 4] - 1600*x*pj[J, x, 7, 5], 0, 
         0, 0, 0, 0, 0, 0, 0}}}], exchange[{4 + 2*m, 4}, 
      {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(2304*(-2 + J)*(-1 + J)*J*(1 + J)*(3 + J)*(4 + J)*(5 + J)*(6 + J)*
          m2^6)}}, {{{-1536*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + 
            J^4)*m2^3*pj[J, x, 7, 2] - 1536*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*
           m2^3*x*pj[J, x, 7, 3] + 15360*(-33 + 8*J + 2*J^2)*m2^3*
           pj[J, x, 7, 4] - 46080*m2^3*x*pj[J, x, 7, 5], 
         720*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (2880*(135 + 52*J + 13*J^2)*m2^2 + 7200*(9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (720*(255 + 32*J + 8*J^2)*m2^2 + 
            2880*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (66240*m2^2 + 17280*m2^2*x)*pj[J, x, 7, 7] + 
          (5760*m2^2 + 5760*m2^2*x)*pj[J, x, 7, 8], 
         720*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (-2880*(135 + 52*J + 13*J^2)*m2^2 + 7200*(9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (720*(255 + 32*J + 8*J^2)*m2^2 - 
            2880*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-66240*m2^2 + 17280*m2^2*x)*pj[J, x, 7, 7] + 
          (5760*m2^2 - 5760*m2^2*x)*pj[J, x, 7, 8], 
         45*(-2 + J)*(-1 + J)*J*(4 + J)*(5 + J)*(6 + J)*(-9 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 0] - 180*(-2 + J)*(-1 + J)*J*(4 + J)*(5 + J)*(6 + J)*
           m2^2*x*pj[J, x, 7, 1] + 30*(-2 + J)*(6 + J)*(-315 + 188*J + 
            47*J^2)*m2^2*pj[J, x, 7, 2] - 6300*(-3 + 4*J + J^2)*m2^2*x*
           pj[J, x, 7, 3] + 42525*m2^2*pj[J, x, 7, 4], 
         1192*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (-320*(-3 + J)*(7 + J)*(33 + 128*J + 32*J^2)*
             m2^2 + 1192*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2^2*x)*
           pj[J, x, 7, 3] + (8*(91530 - 13044*J + 1507*J^2 + 2384*J^3 + 
              298*J^4)*m2^2 - 16*(-1980 - 7572*J + 491*J^2 + 1192*J^3 + 
              149*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (3360*(-111 + 4*J + J^2)*m2^2 - 840*(-93 + 16*J + 4*J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (45360*m2^2 - 45360*m2^2*x)*pj[J, x, 7, 6], 
         1192*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (320*(-3 + J)*(7 + J)*(33 + 128*J + 32*J^2)*
             m2^2 + 1192*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2^2*x)*
           pj[J, x, 7, 3] + (8*(91530 - 13044*J + 1507*J^2 + 2384*J^3 + 
              298*J^4)*m2^2 + 16*(-1980 - 7572*J + 491*J^2 + 1192*J^3 + 
              149*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-3360*(-111 + 4*J + J^2)*m2^2 - 840*(-93 + 16*J + 4*J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (45360*m2^2 + 45360*m2^2*x)*pj[J, x, 7, 6], 
         6048*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          60480*(9 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 5] + 
          90720*m2^2*pj[J, x, 7, 6], -32640*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*
           m2^2*pj[J, x, 7, 3] + (-192*(36240 + 22804*J + 6773*J^2 + 
              536*J^3 + 67*J^4)*m2^2 - 3264*(-270 - 28*J + 9*J^2 + 8*J^3 + 
              J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-3840*(414 + 244*J + 61*J^2)*m2^2 - 5760*(151 + 76*J + 19*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (-960*(201 + 80*J + 20*J^2)*m2^2 - 
            960*(201 + 80*J + 20*J^2)*m2^2*x)*pj[J, x, 7, 6], 
         32640*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-192*(36240 + 22804*J + 6773*J^2 + 536*J^3 + 67*J^4)*m2^2 + 
            3264*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (3840*(414 + 244*J + 61*J^2)*m2^2 - 5760*(151 + 76*J + 19*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (-960*(201 + 80*J + 20*J^2)*m2^2 + 
            960*(201 + 80*J + 20*J^2)*m2^2*x)*pj[J, x, 7, 6], 
         32*(-2 + J)*(6 + J)*(-17505 - 732*J + 521*J^2 + 352*J^3 + 44*J^4)*
           m2^2*pj[J, x, 7, 2] + 32*(35010 - 17532*J - 1679*J^2 + 1352*J^3 + 
            169*J^4)*m2^2*x*pj[J, x, 7, 3] + 480*(8793 + 232*J + 58*J^2)*m2^2*
           pj[J, x, 7, 4] + 534240*m2^2*x*pj[J, x, 7, 5], 
         -240*(-5 + J)*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*(9 + J)*m2^2*
           pj[J, x, 7, 1] + (-80*(-2 + J)*(6 + J)*(1440 - 284*J - 23*J^2 + 
              24*J^3 + 3*J^4)*m2^2 - 240*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*
             (-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 2] + 
          (80*(11295 - 5976*J - 742*J^2 + 376*J^3 + 47*J^4)*m2^2 + 
            80*(2880 - 2316*J + 173*J^2 + 376*J^3 + 47*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-25200*(-64 + 4*J + J^2)*m2^2 - 
            25200*(-1 + J)*(5 + J)*m2^2*x)*pj[J, x, 7, 4] + 
          (226800*m2^2 + 226800*m2^2*x)*pj[J, x, 7, 5], 
         -17280*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (-34560*(135 + 52*J + 13*J^2)*m2^2 - 172800*(9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (-17280*(75 + 8*J + 2*J^2)*m2^2 - 
            34560*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-103680*m2^2 - 103680*m2^2*x)*pj[J, x, 7, 7], 
         9600*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-2880*(-1280 - 388*J - 81*J^2 + 8*J^3 + J^4)*m2^2 + 
            960*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-11520*(195 + 16*J + 4*J^2)*m2^2 + 19200*(24 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (-960*(-1065 + 16*J + 4*J^2)*m2^2 + 
            960*(-255 + 16*J + 4*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-103680*m2^2 + 103680*m2^2*x)*pj[J, x, 7, 7], 
         -9600*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2^2*pj[J, x, 7, 3] + 
          (-2880*(-1280 - 388*J - 81*J^2 + 8*J^3 + J^4)*m2^2 - 
            960*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (11520*(195 + 16*J + 4*J^2)*m2^2 + 19200*(24 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (-960*(-1065 + 16*J + 4*J^2)*m2^2 - 
            960*(-255 + 16*J + 4*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (103680*m2^2 + 103680*m2^2*x)*pj[J, x, 7, 7], 
         -17280*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (34560*(135 + 52*J + 13*J^2)*m2^2 - 172800*(9 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (-17280*(75 + 8*J + 2*J^2)*m2^2 + 
            34560*(15 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (103680*m2^2 - 103680*m2^2*x)*pj[J, x, 7, 7], 
         240*(-5 + J)*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*(9 + J)*m2^2*
           pj[J, x, 7, 1] + (-80*(-2 + J)*(6 + J)*(1440 - 284*J - 23*J^2 + 
              24*J^3 + 3*J^4)*m2^2 + 240*(-2 + J)*(-1 + J)*(5 + J)*(6 + J)*
             (-9 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 2] + 
          (-80*(11295 - 5976*J - 742*J^2 + 376*J^3 + 47*J^4)*m2^2 + 
            80*(2880 - 2316*J + 173*J^2 + 376*J^3 + 47*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-25200*(-64 + 4*J + J^2)*m2^2 + 
            25200*(-1 + J)*(5 + J)*m2^2*x)*pj[J, x, 7, 4] + 
          (-226800*m2^2 + 226800*m2^2*x)*pj[J, x, 7, 5], 
         -576*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (72960*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2^2 - 
            576*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2^2*x)*pj[J, x, 7, 3] + 
          (192*(45930 + 24292*J + 6809*J^2 + 368*J^3 + 46*J^4)*m2^2 + 
            7296*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-7680*(522 + 52*J + 13*J^2)*m2^2 + 6720*(165 + 64*J + 16*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (362880*m2^2 - 408960*m2^2*x)*
           pj[J, x, 7, 6], -576*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-72960*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2^2 - 
            576*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2^2*x)*pj[J, x, 7, 3] + 
          (192*(45930 + 24292*J + 6809*J^2 + 368*J^3 + 46*J^4)*m2^2 - 
            7296*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (7680*(522 + 52*J + 13*J^2)*m2^2 + 6720*(165 + 64*J + 16*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (362880*m2^2 + 408960*m2^2*x)*
           pj[J, x, 7, 6], -2688*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 
            8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] - 2688*(-5 + J)*(-2 + J)*(6 + J)*
           (9 + J)*m2^2*x*pj[J, x, 7, 3] + 768*(37485 + 14304*J + 3608*J^2 + 
            16*J^3 + 2*J^4)*m2^2*pj[J, x, 7, 4] + 103680*(35 + 8*J + 2*J^2)*
           m2^2*x*pj[J, x, 7, 5] + 771840*m2^2*pj[J, x, 7, 6], 
         3840*(-3 + J)*(7 + J)*(249 + 124*J + 31*J^2)*m2^2*pj[J, x, 7, 3] + 
          (-1536*(21420 + 9932*J + 2659*J^2 + 88*J^3 + 11*J^4)*m2^2 + 
            768*(-3735 - 604*J + 137*J^2 + 144*J^3 + 18*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-3840*(1821 + 76*J + 19*J^2)*m2^2 - 
            3840*(1071 + 356*J + 89*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-771840*m2^2 - 771840*m2^2*x)*pj[J, x, 7, 6], 
         -3840*(-3 + J)*(7 + J)*(249 + 124*J + 31*J^2)*m2^2*pj[J, x, 7, 3] + 
          (-1536*(21420 + 9932*J + 2659*J^2 + 88*J^3 + 11*J^4)*m2^2 - 
            768*(-3735 - 604*J + 137*J^2 + 144*J^3 + 18*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (3840*(1821 + 76*J + 19*J^2)*m2^2 - 
            3840*(1071 + 356*J + 89*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-771840*m2^2 + 771840*m2^2*x)*pj[J, x, 7, 6], 
         1152*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + 1152*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2^2*x*
           pj[J, x, 7, 3] + 1920*(8958 + 5524*J + 1637*J^2 + 128*J^3 + 
            16*J^4)*m2^2*pj[J, x, 7, 4] + 13440*(159 + 80*J + 20*J^2)*m2^2*x*
           pj[J, x, 7, 5], 9600*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2*
           pj[J, x, 7, 4] + (19200*(135 + 52*J + 13*J^2)*m2 + 
            96000*(9 + 4*J + J^2)*m2*x)*pj[J, x, 7, 5] + 
          (9600*(75 + 8*J + 2*J^2)*m2 + 19200*(15 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 6] + (57600*m2 + 57600*m2*x)*pj[J, x, 7, 7], 
         9600*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-19200*(135 + 52*J + 13*J^2)*m2 + 96000*(9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (9600*(75 + 8*J + 2*J^2)*m2 - 
            19200*(15 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (-57600*m2 + 57600*m2*x)*pj[J, x, 7, 7], 
         2400*(-2 + J)*(6 + J)*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2*
           pj[J, x, 7, 2] + 2400*(-5 + J)*(-2 + J)*(6 + J)*(9 + J)*m2*x*
           pj[J, x, 7, 3] + 12000*(186 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          252000*m2*x*pj[J, x, 7, 5], -115200*(-3 + J)*(7 + J)*
           (9 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-26880*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2 - 
            11520*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 4] + 
          (76800*(54 + 4*J + J^2)*m2 - 268800*(9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-403200*m2 + 403200*m2*x)*pj[J, x, 7, 6], 
         115200*(-3 + J)*(7 + J)*(9 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-26880*(720 + 412*J + 119*J^2 + 8*J^3 + J^4)*m2 + 
            11520*(-270 - 28*J + 9*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 4] + 
          (-76800*(54 + 4*J + J^2)*m2 - 268800*(9 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 5] + (-403200*m2 - 403200*m2*x)*pj[J, x, 7, 6], 
         15360*(2220 + 1012*J + 269*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          115200*(37 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 5] + 
          806400*m2*pj[J, x, 7, 6], 11520*(720 + 412*J + 119*J^2 + 8*J^3 + 
            J^4)*pj[J, x, 7, 4] + 115200*(9 + 4*J + J^2)*x*pj[J, x, 7, 5] + 
          172800*pj[J, x, 7, 6], 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{5 + 2*m, 1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{10/(27*(-1 + J)*(1 + J)*(3 + J)*(5 + J)*m2^5), 
        Sqrt[5]/(54*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)*(3 + J)*
          (5 + J)*Sqrt[6 + J]*Sqrt[7 + J]*m2^6)}, 
       {Sqrt[5]/(54*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)*(3 + J)*
          (5 + J)*Sqrt[6 + J]*Sqrt[7 + J]*m2^6), 
        1/(216*(-3 + J)*(-2 + J)*(-1 + J)*(1 + J)*(3 + J)*(5 + J)*(6 + J)*
          (7 + J)*m2^6)}}, {{{0, 0, 0, 3*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] - 
          15*m2*x*pj[J, x, 7, 2], 4*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-28*m2 - 8*m2*x)*pj[J, x, 7, 3] + (8*m2 - 8*m2*x)*pj[J, x, 7, 4], 
         -4*(-7 + 4*J + J^2)*m2*pj[J, x, 7, 2] + (-28*m2 + 8*m2*x)*
           pj[J, x, 7, 3] + (-8*m2 - 8*m2*x)*pj[J, x, 7, 4], 0, 0, 0, 
         -8*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 4*(7 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 2] - 80*m2*pj[J, x, 7, 3], 
         -8*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (4*(-17 + 4*J + J^2)*m2 + 
            4*(7 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (-40*m2 - 40*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, -8*(-1 + J)*(5 + J)*m2*
           pj[J, x, 7, 1] + (-4*(-17 + 4*J + J^2)*m2 + 4*(7 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 2] + (-40*m2 + 40*m2*x)*pj[J, x, 7, 3], 0, 0, 0, 
         0, 0, 0, 0, 0, -48*pj[J, x, 7, 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {144*(-3 + J)*(7 + J)*m2^3*pj[J, x, 7, 3] - 576*m2^3*x*
           pj[J, x, 7, 4], 0, 0, -15*(-1 + J)*(5 + J)*(42 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 1] + 210*(15 + 4*J + J^2)*m2^2*x*pj[J, x, 7, 2] - 
          945*m2^2*pj[J, x, 7, 3], -20*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*
           pj[J, x, 7, 2] + (-292*(-3 + J)*(7 + J)*m2^2 + 
            20*(57 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (-40*(-3 + J)*(7 + J)*m2^2 + 4*(483 + 40*J + 10*J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-504*m2^2 + 504*m2^2*x)*pj[J, x, 7, 5], 
         20*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-292*(-3 + J)*(7 + J)*m2^2 - 20*(57 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (40*(-3 + J)*(7 + J)*m2^2 + 
            4*(483 + 40*J + 10*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-504*m2^2 - 504*m2^2*x)*pj[J, x, 7, 5], 0, 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-288*(-4 + J)*(8 + J)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (288*m2^2 + 2160*m2^2*x)*pj[J, x, 7, 5] + 
          (-288*m2^2 - 288*m2^2*x)*pj[J, x, 7, 6], 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (288*(-4 + J)*(8 + J)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (288*m2^2 - 2160*m2^2*x)*pj[J, x, 7, 5] + 
          (288*m2^2 - 288*m2^2*x)*pj[J, x, 7, 6], 
         20*(-1 + J)*(5 + J)*(57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] - 
          20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x*pj[J, x, 7, 2] + 
          40*(-255 + 76*J + 19*J^2)*m2^2*pj[J, x, 7, 3] - 
          5868*m2^2*x*pj[J, x, 7, 4], 20*(-1 + J)*(5 + J)*
           (57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] + 
          (-20*(-2 + J)*(6 + J)*(136 + 4*J + J^2)*m2^2 - 
            20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (80*(-75 + 28*J + 7*J^2)*m2^2 + 20*(825 + 112*J + 28*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-3780*m2^2 - 3780*m2^2*x)*pj[J, x, 7, 4], 0, 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (432*(-25 + 4*J + J^2)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-1296*m2^2 - 2448*m2^2*x)*pj[J, x, 7, 5] + 
          (576*m2^2 - 576*m2^2*x)*pj[J, x, 7, 6], 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-432*(-25 + 4*J + J^2)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-1296*m2^2 + 2448*m2^2*x)*pj[J, x, 7, 5] + 
          (-576*m2^2 - 576*m2^2*x)*pj[J, x, 7, 6], 0, 
         20*(-1 + J)*(5 + J)*(57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(136 + 4*J + J^2)*m2^2 - 
            20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (80*(-75 + 28*J + 7*J^2)*m2^2 - 20*(825 + 112*J + 28*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (3780*m2^2 - 3780*m2^2*x)*pj[J, x, 7, 4], 
         -1872*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + (-2016*m2^2 + 1440*m2^2*x)*pj[J, x, 7, 5], 
         -1872*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + (-2016*m2^2 - 1440*m2^2*x)*pj[J, x, 7, 5], 
         -432*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(15 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] - 3456*m2^2*pj[J, x, 7, 5], 
         -144*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          144*(57 + 44*J + 11*J^2)*m2^2*x*pj[J, x, 7, 3] - 
          288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 4] + 
          (1440*m2^2 + 5472*m2^2*x)*pj[J, x, 7, 5], 
         144*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          144*(57 + 44*J + 11*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 4] + 
          (1440*m2^2 - 5472*m2^2*x)*pj[J, x, 7, 5], 
         3744*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] - 288*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + 4032*m2^2*pj[J, x, 7, 5], 
         -288*(-11 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-3168*m2 + 576*m2*x)*
           pj[J, x, 7, 5] + (-576*m2 - 576*m2*x)*pj[J, x, 7, 6], 
         288*(-11 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-3168*m2 - 576*m2*x)*
           pj[J, x, 7, 5] + (576*m2 - 576*m2*x)*pj[J, x, 7, 6], 
         600*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] - 4680*m2*x*pj[J, x, 7, 4], 
         288*(-53 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (2880*m2 - 5760*m2*x)*
           pj[J, x, 7, 5], -288*(-53 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (2880*m2 + 5760*m2*x)*pj[J, x, 7, 5], 
         -576*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 288*(11 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 4] - 8640*m2*pj[J, x, 7, 5], -3456*pj[J, x, 7, 5], 0, 
         0, 0, 0, 0, 0, 0}}, {{144*(-3 + J)*(7 + J)*m2^3*pj[J, x, 7, 3] - 
          576*m2^3*x*pj[J, x, 7, 4], 0, 0, -15*(-1 + J)*(5 + J)*
           (42 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] + 210*(15 + 4*J + J^2)*m2^2*x*
           pj[J, x, 7, 2] - 945*m2^2*pj[J, x, 7, 3], 
         -20*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-292*(-3 + J)*(7 + J)*m2^2 + 20*(57 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-40*(-3 + J)*(7 + J)*m2^2 + 
            4*(483 + 40*J + 10*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-504*m2^2 + 504*m2^2*x)*pj[J, x, 7, 5], 
         20*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          (-292*(-3 + J)*(7 + J)*m2^2 - 20*(57 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (40*(-3 + J)*(7 + J)*m2^2 + 
            4*(483 + 40*J + 10*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-504*m2^2 - 504*m2^2*x)*pj[J, x, 7, 5], 0, 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-288*(-4 + J)*(8 + J)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (288*m2^2 + 2160*m2^2*x)*pj[J, x, 7, 5] + 
          (-288*m2^2 - 288*m2^2*x)*pj[J, x, 7, 6], 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (288*(-4 + J)*(8 + J)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (288*m2^2 - 2160*m2^2*x)*pj[J, x, 7, 5] + 
          (288*m2^2 - 288*m2^2*x)*pj[J, x, 7, 6], 
         20*(-1 + J)*(5 + J)*(57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] - 
          20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x*pj[J, x, 7, 2] + 
          40*(-255 + 76*J + 19*J^2)*m2^2*pj[J, x, 7, 3] - 
          5868*m2^2*x*pj[J, x, 7, 4], 20*(-1 + J)*(5 + J)*
           (57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] + 
          (-20*(-2 + J)*(6 + J)*(136 + 4*J + J^2)*m2^2 - 
            20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (80*(-75 + 28*J + 7*J^2)*m2^2 + 20*(825 + 112*J + 28*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (-3780*m2^2 - 3780*m2^2*x)*pj[J, x, 7, 4], 0, 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (432*(-25 + 4*J + J^2)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-1296*m2^2 - 2448*m2^2*x)*pj[J, x, 7, 5] + 
          (576*m2^2 - 576*m2^2*x)*pj[J, x, 7, 6], 
         288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 
          (-432*(-25 + 4*J + J^2)*m2^2 - 144*(11 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 4] + (-1296*m2^2 + 2448*m2^2*x)*pj[J, x, 7, 5] + 
          (-576*m2^2 - 576*m2^2*x)*pj[J, x, 7, 6], 0, 
         20*(-1 + J)*(5 + J)*(57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(136 + 4*J + J^2)*m2^2 - 
            20*(267 + 304*J + 92*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (80*(-75 + 28*J + 7*J^2)*m2^2 - 20*(825 + 112*J + 28*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (3780*m2^2 - 3780*m2^2*x)*pj[J, x, 7, 4], 
         -1872*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + (-2016*m2^2 + 1440*m2^2*x)*pj[J, x, 7, 5], 
         -1872*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + (-2016*m2^2 - 1440*m2^2*x)*pj[J, x, 7, 5], 
         -432*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] + 144*(15 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] - 3456*m2^2*pj[J, x, 7, 5], 
         -144*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] + 
          144*(57 + 44*J + 11*J^2)*m2^2*x*pj[J, x, 7, 3] - 
          288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 4] + 
          (1440*m2^2 + 5472*m2^2*x)*pj[J, x, 7, 5], 
         144*(-2 + J)*(6 + J)*(11 + 4*J + J^2)*m2^2*pj[J, x, 7, 2] - 
          144*(57 + 44*J + 11*J^2)*m2^2*x*pj[J, x, 7, 3] + 
          288*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 4] + 
          (1440*m2^2 - 5472*m2^2*x)*pj[J, x, 7, 5], 
         3744*(-3 + J)*(7 + J)*m2^2*pj[J, x, 7, 3] - 288*(97 + 4*J + J^2)*
           m2^2*x*pj[J, x, 7, 4] + 4032*m2^2*pj[J, x, 7, 5], 
         -288*(-11 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-3168*m2 + 576*m2*x)*
           pj[J, x, 7, 5] + (-576*m2 - 576*m2*x)*pj[J, x, 7, 6], 
         288*(-11 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (-3168*m2 - 576*m2*x)*
           pj[J, x, 7, 5] + (576*m2 - 576*m2*x)*pj[J, x, 7, 6], 
         600*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] - 4680*m2*x*pj[J, x, 7, 4], 
         288*(-53 + 4*J + J^2)*m2*pj[J, x, 7, 4] + (2880*m2 - 5760*m2*x)*
           pj[J, x, 7, 5], -288*(-53 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (2880*m2 + 5760*m2*x)*pj[J, x, 7, 5], 
         -576*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 288*(11 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 4] - 8640*m2*pj[J, x, 7, 5], -3456*pj[J, x, 7, 5], 0, 
         0, 0, 0, 0, 0, 0}, {1152*(-3 + J)*(7 + J)*(15 + 4*J + J^2)*m2^3*
           pj[J, x, 7, 3] - 1152*(87 + 52*J + 13*J^2)*m2^3*x*pj[J, x, 7, 4] + 
          82944*m2^3*pj[J, x, 7, 5], -1296*(-246 - 92*J - 7*J^2 + 8*J^3 + 
            J^4)*m2^2*pj[J, x, 7, 4] + (1296*(-645 + 44*J + 11*J^2)*m2^2 + 
            1296*(57 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-10368*(-39 + 4*J + J^2)*m2^2 - 1296*(123 + 16*J + 4*J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (-10368*m2^2 + 77760*m2^2*x)*pj[J, x, 7, 7] + 
          (-10368*m2^2 - 10368*m2^2*x)*pj[J, x, 7, 8], 
         1296*(-246 - 92*J - 7*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (1296*(-645 + 44*J + 11*J^2)*m2^2 - 1296*(57 + 44*J + 11*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (10368*(-39 + 4*J + J^2)*m2^2 - 
            1296*(123 + 16*J + 4*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-10368*m2^2 - 77760*m2^2*x)*pj[J, x, 7, 7] + 
          (10368*m2^2 - 10368*m2^2*x)*pj[J, x, 7, 8], 
         75*(-1 + J)*(5 + J)*(1764 + 660*J + 181*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 1] - 75*(8820 + 5028*J + 1625*J^2 + 184*J^3 + 23*J^4)*
           m2^2*x*pj[J, x, 7, 2] + 945*(51 + 76*J + 19*J^2)*m2^2*
           pj[J, x, 7, 3] - 76545*m2^2*x*pj[J, x, 7, 4], 
         100*(-2 + J)*(6 + J)*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (8*(-3 + J)*(7 + J)*(21885 + 2944*J + 736*J^2)*
             m2^2 - 400*(558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (4*(-475857 + 67740*J + 17735*J^2 + 400*J^3 + 
              50*J^4)*m2^2 - 8*(153477 + 39792*J + 10348*J^2 + 200*J^3 + 
              25*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (504*(-30 + 76*J + 19*J^2)*m2^2 - 504*(1023 + 76*J + 19*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (81648*m2^2 - 81648*m2^2*x)*pj[J, x, 7, 6], 
         -100*(-2 + J)*(6 + J)*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (8*(-3 + J)*(7 + J)*(21885 + 2944*J + 736*J^2)*
             m2^2 + 400*(558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-4*(-475857 + 67740*J + 17735*J^2 + 400*J^3 + 
              50*J^4)*m2^2 - 8*(153477 + 39792*J + 10348*J^2 + 200*J^3 + 
              25*J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (504*(-30 + 76*J + 19*J^2)*m2^2 + 504*(1023 + 76*J + 19*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (-81648*m2^2 - 81648*m2^2*x)*pj[J, x, 7, 6], 
         18144*(-39 + 4*J + J^2)*m2^2*pj[J, x, 7, 5] - 163296*m2^2*x*
           pj[J, x, 7, 6], -1440*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2^2*
           pj[J, x, 7, 3] + (144*(-51918 + 4940*J + 1411*J^2 + 88*J^3 + 
              11*J^4)*m2^2 + 1440*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-288*(-4413 + 724*J + 181*J^2)*m2^2 - 
            432*(4419 + 500*J + 125*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (288*(1185 + 4*J + J^2)*m2^2 + 288*(1185 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6], -1440*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2^2*
           pj[J, x, 7, 3] + (-144*(-51918 + 4940*J + 1411*J^2 + 88*J^3 + 
              11*J^4)*m2^2 + 1440*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-288*(-4413 + 724*J + 181*J^2)*m2^2 + 
            432*(4419 + 500*J + 125*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-288*(1185 + 4*J + J^2)*m2^2 + 288*(1185 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6], -400*(-1 + J)*(5 + J)*(558 + 708*J + 257*J^2 + 
            40*J^3 + 5*J^4)*m2^2*pj[J, x, 7, 1] + 
          100*(11052 + 16644*J + 7777*J^2 + 1872*J^3 + 274*J^4 + 12*J^5 + 
            J^6)*m2^2*x*pj[J, x, 7, 2] - 8*(-1483155 + 237792*J + 79720*J^2 + 
            10136*J^3 + 1267*J^4)*m2^2*pj[J, x, 7, 3] + 
          36*(118437 + 18652*J + 4663*J^2)*m2^2*x*pj[J, x, 7, 4] - 
          961632*m2^2*pj[J, x, 7, 5], -400*(-1 + J)*(5 + J)*
           (558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*pj[J, x, 7, 1] + 
          (100*(-2 + J)*(6 + J)*(8439 + 2080*J + 536*J^2 + 8*J^3 + J^4)*
             m2^2 + 100*(11052 + 16644*J + 7777*J^2 + 1872*J^3 + 274*J^4 + 
              12*J^5 + J^6)*m2^2*x)*pj[J, x, 7, 2] + 
          (-40*(-139257 + 29208*J + 9142*J^2 + 920*J^3 + 115*J^4)*m2^2 - 
            200*(25344 + 10212*J + 2921*J^2 + 184*J^3 + 23*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (3780*(81 + 76*J + 19*J^2)*m2^2 + 
            3780*(561 + 76*J + 19*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-408240*m2^2 - 408240*m2^2*x)*pj[J, x, 7, 5], 
         -5184*(-246 - 92*J - 7*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (20736*(-183 + 16*J + 4*J^2)*m2^2 + 5184*(57 + 44*J + 11*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (-10368*(-57 + 4*J + J^2)*m2^2 - 
            10368*(78 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (186624*m2^2 + 186624*m2^2*x)*pj[J, x, 7, 7], 
         -2736*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 3] + 
          (-432*(-23886 + 524*J + 435*J^2 + 152*J^3 + 19*J^4)*m2^2 + 
            2736*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (-1296*(-4251 + 508*J + 127*J^2)*m2^2 + 
            144*(17499 + 3956*J + 989*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-576*(-192 + 76*J + 19*J^2)*m2^2 + 576*(2238 + 76*J + 19*J^2)*m2^2*
             x)*pj[J, x, 7, 6] + (-186624*m2^2 + 186624*m2^2*x)*
           pj[J, x, 7, 7], -2736*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2^2*
           pj[J, x, 7, 3] + (432*(-23886 + 524*J + 435*J^2 + 152*J^3 + 
              19*J^4)*m2^2 + 2736*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-1296*(-4251 + 508*J + 127*J^2)*m2^2 - 
            144*(17499 + 3956*J + 989*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (576*(-192 + 76*J + 19*J^2)*m2^2 + 576*(2238 + 76*J + 19*J^2)*m2^2*
             x)*pj[J, x, 7, 6] + (-186624*m2^2 - 186624*m2^2*x)*
           pj[J, x, 7, 7], 5184*(-246 - 92*J - 7*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 4] + (20736*(-183 + 16*J + 4*J^2)*m2^2 - 
            5184*(57 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (10368*(-57 + 4*J + J^2)*m2^2 - 10368*(78 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (186624*m2^2 - 186624*m2^2*x)*pj[J, x, 7, 7], 
         -400*(-1 + J)*(5 + J)*(558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*
           pj[J, x, 7, 1] + (-100*(-2 + J)*(6 + J)*(8439 + 2080*J + 536*J^2 + 
              8*J^3 + J^4)*m2^2 + 100*(11052 + 16644*J + 7777*J^2 + 
              1872*J^3 + 274*J^4 + 12*J^5 + J^6)*m2^2*x)*pj[J, x, 7, 2] + 
          (-40*(-139257 + 29208*J + 9142*J^2 + 920*J^3 + 115*J^4)*m2^2 + 
            200*(25344 + 10212*J + 2921*J^2 + 184*J^3 + 23*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-3780*(81 + 76*J + 19*J^2)*m2^2 + 
            3780*(561 + 76*J + 19*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-408240*m2^2 + 408240*m2^2*x)*pj[J, x, 7, 5], 
         2880*(-3 + J)*(7 + J)*(300 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 3] + 
          (2592*(-5194 + 516*J + 145*J^2 + 8*J^3 + J^4)*m2^2 - 
            1440*(4236 + 1132*J + 299*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (2016*(-471 + 148*J + 37*J^2)*m2^2 - 
            288*(12243 + 1172*J + 293*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (736128*m2^2 - 653184*m2^2*x)*pj[J, x, 7, 6], 
         2880*(-3 + J)*(7 + J)*(300 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 3] + 
          (-2592*(-5194 + 516*J + 145*J^2 + 8*J^3 + J^4)*m2^2 - 
            1440*(4236 + 1132*J + 299*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (2016*(-471 + 148*J + 37*J^2)*m2^2 + 
            288*(12243 + 1172*J + 293*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-736128*m2^2 - 653184*m2^2*x)*pj[J, x, 7, 6], 
         864*(-3 + J)*(7 + J)*(381 + 236*J + 59*J^2)*m2^2*pj[J, x, 7, 3] - 
          288*(7335 + 6684*J + 1895*J^2 + 112*J^3 + 14*J^4)*m2^2*x*
           pj[J, x, 7, 4] + 6912*(-624 + 92*J + 23*J^2)*m2^2*pj[J, x, 7, 5] - 
          1389312*m2^2*x*pj[J, x, 7, 6], 1440*(-2 + J)*(6 + J)*
           (381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-2592*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2^2 - 
            5760*(558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (288*(-94239 + 12144*J + 3340*J^2 + 152*J^3 + 
              19*J^4)*m2^2 + 2592*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-288*(-17853 + 2180*J + 545*J^2)*m2^2 - 
            288*(26565 + 2236*J + 559*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (1389312*m2^2 + 1389312*m2^2*x)*pj[J, x, 7, 6], 
         -1440*(-2 + J)*(6 + J)*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (-2592*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*
             m2^2 + 5760*(558 + 708*J + 257*J^2 + 40*J^3 + 5*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-288*(-94239 + 12144*J + 3340*J^2 + 152*J^3 + 
              19*J^4)*m2^2 + 2592*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2^2*
             x)*pj[J, x, 7, 4] + (-288*(-17853 + 2180*J + 545*J^2)*m2^2 + 
            288*(26565 + 2236*J + 559*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-1389312*m2^2 + 1389312*m2^2*x)*pj[J, x, 7, 6], 
         -5760*(-3 + J)*(7 + J)*(300 + 44*J + 11*J^2)*m2^2*pj[J, x, 7, 3] + 
          2880*(4236 + 1132*J + 299*J^2 + 8*J^3 + J^4)*m2^2*x*
           pj[J, x, 7, 4] - 4032*(933 + 4*J + J^2)*m2^2*pj[J, x, 7, 5], 
         2880*(-246 - 92*J - 7*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-11520*(-183 + 16*J + 4*J^2)*m2 - 2880*(57 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 5] + (5760*(-57 + 4*J + J^2)*m2 + 
            5760*(78 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (-103680*m2 - 103680*m2*x)*pj[J, x, 7, 7], 
         -2880*(-246 - 92*J - 7*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-11520*(-183 + 16*J + 4*J^2)*m2 + 2880*(57 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 5] + (-5760*(-57 + 4*J + J^2)*m2 + 
            5760*(78 + 4*J + J^2)*m2*x)*pj[J, x, 7, 6] + 
          (-103680*m2 + 103680*m2*x)*pj[J, x, 7, 7], 
         -2400*(-3 + J)*(7 + J)*(93 + 8*J + 2*J^2)*m2*pj[J, x, 7, 3] + 
          7200*(219 + 44*J + 11*J^2)*m2*x*pj[J, x, 7, 4] - 
          453600*m2*pj[J, x, 7, 5], -2880*(-4170 + 388*J + 113*J^2 + 8*J^3 + 
            J^4)*m2*pj[J, x, 7, 4] + (-80640*(-39 + 4*J + J^2)*m2 + 
            2880*(1083 + 116*J + 29*J^2)*m2*x)*pj[J, x, 7, 5] + 
          (-725760*m2 + 725760*m2*x)*pj[J, x, 7, 6], 
         2880*(-4170 + 388*J + 113*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-80640*(-39 + 4*J + J^2)*m2 - 2880*(1083 + 116*J + 29*J^2)*m2*x)*
           pj[J, x, 7, 5] + (725760*m2 + 725760*m2*x)*pj[J, x, 7, 6], 
         2880*(-3 + J)*(7 + J)*(57 + 44*J + 11*J^2)*m2*pj[J, x, 7, 3] - 
          2880*(381 + 392*J + 114*J^2 + 8*J^3 + J^4)*m2*x*pj[J, x, 7, 4] + 
          8640*(-615 + 76*J + 19*J^2)*m2*pj[J, x, 7, 5] - 
          1451520*m2*x*pj[J, x, 7, 6], 34560*(-39 + 4*J + J^2)*
           pj[J, x, 7, 5] - 311040*x*pj[J, x, 7, 6], 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{5 + 2*m, 3}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(72*(-3 + J)*(-1 + J)*J*(1 + J)*(3 + J)*(4 + J)*(5 + J)*(7 + J)*
          m2^6)}}, {{{384*(-3 + J)^2*(7 + J)^2*m2^3*pj[J, x, 7, 3] - 
          384*(-63 + 44*J + 11*J^2)*m2^3*x*pj[J, x, 7, 4] + 
          9216*m2^3*pj[J, x, 7, 5], -144*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*
           m2^2*pj[J, x, 7, 4] + (-144*(-7 + 5*J)*(27 + 5*J)*m2^2 - 
            144*(-5 + J)*(9 + J)*m2^2*x)*pj[J, x, 7, 5] + 
          (-1152*(-2 + J)*(6 + J)*m2^2 - 144*(-21 + 16*J + 4*J^2)*m2^2*x)*
           pj[J, x, 7, 6] + (-8064*m2^2 + 1728*m2^2*x)*pj[J, x, 7, 7] + 
          (-1152*m2^2 - 1152*m2^2*x)*pj[J, x, 7, 8], 
         144*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (-144*(-7 + 5*J)*(27 + 5*J)*m2^2 + 144*(-5 + J)*(9 + J)*m2^2*x)*
           pj[J, x, 7, 5] + (1152*(-2 + J)*(6 + J)*m2^2 - 
            144*(-21 + 16*J + 4*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-8064*m2^2 - 1728*m2^2*x)*pj[J, x, 7, 7] + 
          (1152*m2^2 - 1152*m2^2*x)*pj[J, x, 7, 8], 
         15*(-1 + J)*J*(4 + J)*(5 + J)*(15 + 4*J + J^2)*m2^2*pj[J, x, 7, 1] - 
          15*J*(4 + J)*(57 + 44*J + 11*J^2)*m2^2*x*pj[J, x, 7, 2] + 
          315*(-69 + 20*J + 5*J^2)*m2^2*pj[J, x, 7, 3] - 
          8505*m2^2*x*pj[J, x, 7, 4], 68*(-2 + J)*(6 + J)*
           (135 - 64*J + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (8*(-3 + J)*(7 + J)*(663 + 176*J + 44*J^2)*m2^2 - 
            136*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (4*(-25713 - 36*J + 535*J^2 + 272*J^3 + 34*J^4)*
             m2^2 - 8*(1989 + 24*J + 278*J^2 + 136*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (168*(-258 + 20*J + 5*J^2)*m2^2 - 
            168*(93 + 20*J + 5*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (9072*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 6], 
         -68*(-2 + J)*(6 + J)*(135 - 64*J + 8*J^3 + J^4)*m2^2*
           pj[J, x, 7, 2] + (8*(-3 + J)*(7 + J)*(663 + 176*J + 44*J^2)*m2^2 + 
            136*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-4*(-25713 - 36*J + 535*J^2 + 272*J^3 + 34*J^4)*
             m2^2 - 8*(1989 + 24*J + 278*J^2 + 136*J^3 + 17*J^4)*m2^2*x)*
           pj[J, x, 7, 4] + (168*(-258 + 20*J + 5*J^2)*m2^2 + 
            168*(93 + 20*J + 5*J^2)*m2^2*x)*pj[J, x, 7, 5] + 
          (-9072*m2^2 - 9072*m2^2*x)*pj[J, x, 7, 6], 
         -6048*(27 + 4*J + J^2)*m2^2*pj[J, x, 7, 5] - 18144*m2^2*x*
           pj[J, x, 7, 6], 96*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2^2*
           pj[J, x, 7, 3] + (48*(-9048 - 1124*J + 119*J^2 + 200*J^3 + 25*J^4)*
             m2^2 + 96*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (96*(3141 + 604*J + 151*J^2)*m2^2 + 144*(-377 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (96*(399 + 92*J + 23*J^2)*m2^2 + 
            96*(399 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 6], 
         96*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2^2*pj[J, x, 7, 3] + 
          (-48*(-9048 - 1124*J + 119*J^2 + 200*J^3 + 25*J^4)*m2^2 + 
            96*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (96*(3141 + 604*J + 151*J^2)*m2^2 - 144*(-377 + 4*J + J^2)*m2^2*x)*
           pj[J, x, 7, 5] + (-96*(399 + 92*J + 23*J^2)*m2^2 + 
            96*(399 + 92*J + 23*J^2)*m2^2*x)*pj[J, x, 7, 6], 
         -40*(-1 + J)*(5 + J)*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*
           pj[J, x, 7, 1] + 20*(-1 + J)*(5 + J)*(-54 + 132*J + 49*J^2 + 
            8*J^3 + J^4)*m2^2*x*pj[J, x, 7, 2] + 
          8*(27486 - 6348*J - 1571*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 3] + 
          12*(4707 + 1604*J + 401*J^2)*m2^2*x*pj[J, x, 7, 4] - 
          106848*m2^2*pj[J, x, 7, 5], -40*(-1 + J)*(5 + J)*
           (135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*pj[J, x, 7, 1] + 
          (20*(-2 + J)*(6 + J)*(-135 + 280*J + 86*J^2 + 8*J^3 + J^4)*m2^2 + 
            20*(-1 + J)*(5 + J)*(-54 + 132*J + 49*J^2 + 8*J^3 + J^4)*m2^2*x)*
           pj[J, x, 7, 2] + (-40*(-5976 + 420*J + 281*J^2 + 88*J^3 + 11*J^4)*
             m2^2 - 40*(15 + 4*J + J^2)*(-9 + 44*J + 11*J^2)*m2^2*x)*
           pj[J, x, 7, 3] + (1260*(-113 + 20*J + 5*J^2)*m2^2 + 
            1260*(47 + 20*J + 5*J^2)*m2^2*x)*pj[J, x, 7, 4] + 
          (-45360*m2^2 - 45360*m2^2*x)*pj[J, x, 7, 5], 
         1728*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (6912*(27 + 20*J + 5*J^2)*m2^2 + 1728*(-5 + J)*(9 + J)*m2^2*x)*
           pj[J, x, 7, 5] + (3456*(51 + 4*J + J^2)*m2^2 + 
            3456*(6 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (20736*m2^2 + 20736*m2^2*x)*pj[J, x, 7, 7], 
         240*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2^2*pj[J, x, 7, 3] + 
          (-144*(2312 - 1076*J - 189*J^2 + 40*J^3 + 5*J^4)*m2^2 + 
            240*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-144*(-1527 + 332*J + 83*J^2)*m2^2 + 48*(-867 + 652*J + 163*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (-192*(-636 + 20*J + 5*J^2)*m2^2 + 
            192*(174 + 20*J + 5*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-20736*m2^2 + 20736*m2^2*x)*pj[J, x, 7, 7], 
         240*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2^2*pj[J, x, 7, 3] + 
          (144*(2312 - 1076*J - 189*J^2 + 40*J^3 + 5*J^4)*m2^2 + 
            240*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-144*(-1527 + 332*J + 83*J^2)*m2^2 - 48*(-867 + 652*J + 163*J^2)*
             m2^2*x)*pj[J, x, 7, 5] + (192*(-636 + 20*J + 5*J^2)*m2^2 + 
            192*(174 + 20*J + 5*J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (-20736*m2^2 - 20736*m2^2*x)*pj[J, x, 7, 7], 
         -1728*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 4] + 
          (6912*(27 + 20*J + 5*J^2)*m2^2 - 1728*(-5 + J)*(9 + J)*m2^2*x)*
           pj[J, x, 7, 5] + (-3456*(51 + 4*J + J^2)*m2^2 + 
            3456*(6 + 4*J + J^2)*m2^2*x)*pj[J, x, 7, 6] + 
          (20736*m2^2 - 20736*m2^2*x)*pj[J, x, 7, 7], 
         -40*(-1 + J)*(5 + J)*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*
           pj[J, x, 7, 1] + (-20*(-2 + J)*(6 + J)*(-135 + 280*J + 86*J^2 + 
              8*J^3 + J^4)*m2^2 + 20*(-1 + J)*(5 + J)*(-54 + 132*J + 49*J^2 + 
              8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 2] + 
          (-40*(-5976 + 420*J + 281*J^2 + 88*J^3 + 11*J^4)*m2^2 + 
            40*(15 + 4*J + J^2)*(-9 + 44*J + 11*J^2)*m2^2*x)*pj[J, x, 7, 3] + 
          (-1260*(-113 + 20*J + 5*J^2)*m2^2 + 1260*(47 + 20*J + 5*J^2)*m2^2*
             x)*pj[J, x, 7, 4] + (-45360*m2^2 + 45360*m2^2*x)*pj[J, x, 7, 5], 
         192*(-3 + J)*(7 + J)*(-45 + 8*J + 2*J^2)*m2^2*pj[J, x, 7, 3] + 
          (-288*(376 - 620*J - 107*J^2 + 24*J^3 + 3*J^4)*m2^2 + 
            96*(270 - 172*J - 27*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-672*(657 + 52*J + 13*J^2)*m2^2 + 96*(-141 + 308*J + 77*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (81792*m2^2 - 72576*m2^2*x)*pj[J, x, 7, 6], 
         192*(-3 + J)*(7 + J)*(-45 + 8*J + 2*J^2)*m2^2*pj[J, x, 7, 3] + 
          (288*(376 - 620*J - 107*J^2 + 24*J^3 + 3*J^4)*m2^2 + 
            96*(270 - 172*J - 27*J^2 + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (-672*(657 + 52*J + 13*J^2)*m2^2 - 96*(-141 + 308*J + 77*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (-81792*m2^2 - 72576*m2^2*x)*pj[J, x, 7, 6], 
         96*(-3 + J)*(7 + J)*(-813 + 164*J + 41*J^2)*m2^2*pj[J, x, 7, 3] + 
          96*(2439 - 1620*J - 245*J^2 + 80*J^3 + 10*J^4)*m2^2*x*
           pj[J, x, 7, 4] - 16128*(74 + 4*J + J^2)*m2^2*pj[J, x, 7, 5] - 
          154368*m2^2*x*pj[J, x, 7, 6], -96*(-2 + J)*(6 + J)*
           (135 - 64*J + 8*J^3 + J^4)*m2^2*pj[J, x, 7, 2] + 
          (-864*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2^2 + 
            192*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (-96*(7719 - 3048*J - 586*J^2 + 88*J^3 + 11*J^4)*
             m2^2 - 864*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (672*(1917 + 188*J + 47*J^2)*m2^2 + 96*(-1443 + 28*J + 7*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (154368*m2^2 + 154368*m2^2*x)*
           pj[J, x, 7, 6], 96*(-2 + J)*(6 + J)*(135 - 64*J + 8*J^3 + J^4)*
           m2^2*pj[J, x, 7, 2] + (-864*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*
             m2^2 - 192*(135 - 156*J + 25*J^2 + 32*J^3 + 4*J^4)*m2^2*x)*
           pj[J, x, 7, 3] + (96*(7719 - 3048*J - 586*J^2 + 88*J^3 + 11*J^4)*
             m2^2 - 864*(135 - 64*J + 8*J^3 + J^4)*m2^2*x)*pj[J, x, 7, 4] + 
          (672*(1917 + 188*J + 47*J^2)*m2^2 - 96*(-1443 + 28*J + 7*J^2)*m2^2*
             x)*pj[J, x, 7, 5] + (-154368*m2^2 + 154368*m2^2*x)*
           pj[J, x, 7, 6], -384*(-3 + J)*(7 + J)*(-45 + 8*J + 2*J^2)*m2^2*
           pj[J, x, 7, 3] - 192*(270 - 172*J - 27*J^2 + 8*J^3 + J^4)*m2^2*x*
           pj[J, x, 7, 4] - 1344*(315 + 92*J + 23*J^2)*m2^2*pj[J, x, 7, 5], 
         -960*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-3840*(27 + 20*J + 5*J^2)*m2 - 960*(-5 + J)*(9 + J)*m2*x)*
           pj[J, x, 7, 5] + (-1920*(51 + 4*J + J^2)*m2 - 1920*(6 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 6] + (-11520*m2 - 11520*m2*x)*pj[J, x, 7, 7], 
         960*(-360 - 20*J + 11*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (-3840*(27 + 20*J + 5*J^2)*m2 + 960*(-5 + J)*(9 + J)*m2*x)*
           pj[J, x, 7, 5] + (1920*(51 + 4*J + J^2)*m2 - 1920*(6 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 6] + (-11520*m2 + 11520*m2*x)*pj[J, x, 7, 7], 
         7200*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 2400*(-9 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 4] - 50400*m2*pj[J, x, 7, 5], 
         960*(-216 - 164*J - 25*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (26880*(27 + 4*J + J^2)*m2 - 960*(27 + 20*J + 5*J^2)*m2*x)*
           pj[J, x, 7, 5] + (-80640*m2 + 80640*m2*x)*pj[J, x, 7, 6], 
         -960*(-216 - 164*J - 25*J^2 + 8*J^3 + J^4)*m2*pj[J, x, 7, 4] + 
          (26880*(27 + 4*J + J^2)*m2 + 960*(27 + 20*J + 5*J^2)*m2*x)*
           pj[J, x, 7, 5] + (80640*m2 + 80640*m2*x)*pj[J, x, 7, 6], 
         960*(-5 + J)*(-3 + J)*(7 + J)*(9 + J)*m2*pj[J, x, 7, 3] + 
          960*(135 - 64*J + 8*J^3 + J^4)*m2*x*pj[J, x, 7, 4] - 
          2880*(465 + 44*J + 11*J^2)*m2*pj[J, x, 7, 5] - 
          161280*m2*x*pj[J, x, 7, 6], -11520*(27 + 4*J + J^2)*
           pj[J, x, 7, 5] - 34560*x*pj[J, x, 7, 6], 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{1, 1, -1}, {GGGG[7], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, 1/(21*m2^4), 0, 0, 0, 0, 0, 4/(21*m2^4), 4/(21*m2^4), 0, 0, 
         0, 0, 4/(21*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         -4/(21*m2^(7/2)), 0, 0, 0, 0}}}], exchange[{1, 1, 1}, 
      {GGGG[7], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, 1/(21*m2^4), 0, 0, 0, 0, 0, 4/(21*m2^4), 4/(21*m2^4), 0, 0, 
         0, 0, 4/(21*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         4/(21*m2^(7/2)), 0, 0, 0, 0}}}], exchange[{2 + 2*m, 2, -2}, 
      {GGGG[7], s, 1 + (2*t)/s}, {{1/(18*(1 + J)*(2 + J)^2*(3 + J)*m2^4)}}, 
      {{{24*(8 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 24*m2*x*pj[J, x, 7, 3], 0, 0, 
         15*pj[J, x, 7, 2], -2*(8 + 4*J + J^2)*pj[J, x, 7, 2] + 
          (20 - 2*x)*pj[J, x, 7, 3] + (-4 + 4*x)*pj[J, x, 7, 4], 
         -2*(8 + 4*J + J^2)*pj[J, x, 7, 2] + (-20 - 2*x)*pj[J, x, 7, 3] + 
          (-4 - 4*x)*pj[J, x, 7, 4], 0, 0, 0, 
         4*(48 + 4*J + J^2)*pj[J, x, 7, 2] + 44*x*pj[J, x, 7, 3], 
         160*pj[J, x, 7, 2] + (40 + 40*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         160*pj[J, x, 7, 2] + (-40 + 40*x)*pj[J, x, 7, 3], 24*pj[J, x, 7, 4], 
         24*pj[J, x, 7, 4], 24*(8 + 4*J + J^2)*pj[J, x, 7, 2] + 
          24*x*pj[J, x, 7, 3] + 24*pj[J, x, 7, 4], -240*pj[J, x, 7, 3] - 
          48*x*pj[J, x, 7, 4], 240*pj[J, x, 7, 3] + 48*x*pj[J, x, 7, 4], 
         -48*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, -60*(2 + J)*Sqrt[m2]*
          pj[J, x, 7, 2], -48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3], 
         48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3], -240*(2 + J)*Sqrt[m2]*
           pj[J, x, 7, 2] - 48*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 3], 0}}}], 
     exchange[{2 + 2*m, 2, 2}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(18*(1 + J)*(2 + J)^2*(3 + J)*m2^4)}}, 
      {{{24*(8 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 24*m2*x*pj[J, x, 7, 3], 0, 0, 
         15*pj[J, x, 7, 2], -2*(8 + 4*J + J^2)*pj[J, x, 7, 2] + 
          (20 - 2*x)*pj[J, x, 7, 3] + (-4 + 4*x)*pj[J, x, 7, 4], 
         -2*(8 + 4*J + J^2)*pj[J, x, 7, 2] + (-20 - 2*x)*pj[J, x, 7, 3] + 
          (-4 - 4*x)*pj[J, x, 7, 4], 0, 0, 0, 
         4*(48 + 4*J + J^2)*pj[J, x, 7, 2] + 44*x*pj[J, x, 7, 3], 
         160*pj[J, x, 7, 2] + (40 + 40*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         160*pj[J, x, 7, 2] + (-40 + 40*x)*pj[J, x, 7, 3], 24*pj[J, x, 7, 4], 
         24*pj[J, x, 7, 4], 24*(8 + 4*J + J^2)*pj[J, x, 7, 2] + 
          24*x*pj[J, x, 7, 3] + 24*pj[J, x, 7, 4], -240*pj[J, x, 7, 3] - 
          48*x*pj[J, x, 7, 4], 240*pj[J, x, 7, 3] + 48*x*pj[J, x, 7, 4], 
         -48*pj[J, x, 7, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 60*(2 + J)*Sqrt[m2]*
          pj[J, x, 7, 2], 48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3], 
         -48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3], 240*(2 + J)*Sqrt[m2]*
           pj[J, x, 7, 2] + 48*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 3], 0}}}], 
     exchange[{3 + 2*m, 1, -1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(7*(2 + J)^2*m2^4), 1/(14*Sqrt[6]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (2 + J)^2*Sqrt[5 + J]*Sqrt[6 + J]*m2^5)}, 
       {1/(14*Sqrt[6]*Sqrt[-2 + J]*Sqrt[-1 + J]*(2 + J)^2*Sqrt[5 + J]*
          Sqrt[6 + J]*m2^5), 1/(168*(-2 + J)*(-1 + J)*(2 + J)^2*(5 + J)*
          (6 + J)*m2^5)}}, {{{0, 0, 0, 3*pj[J, x, 7, 1], 0, 0, 0, 0, 0, 
         12*pj[J, x, 7, 1] + 4*x*pj[J, x, 7, 2], 12*pj[J, x, 7, 1] + 
          (4 + 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 12*pj[J, x, 7, 1] + 
          (-4 + 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, -4*(2 + J)*Sqrt[m2]*pj[J, x, 7, 1], 0, 0, 0, 0}, 
        {0, 0, 0, -15*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          105*m2*x*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] - 20*(16 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 2] + 280*m2*pj[J, x, 7, 3], 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (-20*(-2 + J)*(6 + J)*m2 - 
            20*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (280*m2 + 280*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, 80*(-1 + J)*(5 + J)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*m2 - 20*(16 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         112*m2*x*pj[J, x, 7, 4], 112*m2*x*pj[J, x, 7, 4], 
         560*m2*pj[J, x, 7, 3] + 112*m2*x*pj[J, x, 7, 4], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 448*m2*x*pj[J, x, 7, 3] - 
          224*m2*pj[J, x, 7, 4], 112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          448*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 
         -224*m2*x*pj[J, x, 7, 4], 0, 0, 280*pj[J, x, 7, 3], 
         224*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 1120*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], 0, 0, 0, 20*(-1 + J)*(2 + J)*(5 + J)*m2^(3/2)*
           pj[J, x, 7, 1] - 140*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 2], 
         -112*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], 112*(2 + J)*m2^(3/2)*x*
          pj[J, x, 7, 3], -112*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         -224*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3]}}, 
       {{0, 0, 0, -15*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          105*m2*x*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] - 20*(16 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 2] + 280*m2*pj[J, x, 7, 3], 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (-20*(-2 + J)*(6 + J)*m2 - 
            20*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (280*m2 + 280*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, 80*(-1 + J)*(5 + J)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*m2 - 20*(16 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         112*m2*x*pj[J, x, 7, 4], 112*m2*x*pj[J, x, 7, 4], 
         560*m2*pj[J, x, 7, 3] + 112*m2*x*pj[J, x, 7, 4], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 448*m2*x*pj[J, x, 7, 3] - 
          224*m2*pj[J, x, 7, 4], 112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          448*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 
         -224*m2*x*pj[J, x, 7, 4], 0, 0, 280*pj[J, x, 7, 3], 
         224*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 1120*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], 0, 0, 0, 20*(-1 + J)*(2 + J)*(5 + J)*m2^(3/2)*
           pj[J, x, 7, 1] - 140*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 2], 
         -112*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], 112*(2 + J)*m2^(3/2)*x*
          pj[J, x, 7, 3], -112*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         -224*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3]}, 
        {0, 0, 0, 75*(-1 + J)*(5 + J)*(44 + 4*J + J^2)*m2*pj[J, x, 7, 1] - 
          1050*(16 + 4*J + J^2)*m2*x*pj[J, x, 7, 2] + 5145*m2*pj[J, x, 7, 3], 
         196*(-137 + 28*J + 7*J^2)*m2*pj[J, x, 7, 3] + 
          (-4704*m2 - 10388*m2*x)*pj[J, x, 7, 4] + (2744*m2 - 2744*m2*x)*
           pj[J, x, 7, 5], 196*(-137 + 28*J + 7*J^2)*m2*pj[J, x, 7, 3] + 
          (4704*m2 - 10388*m2*x)*pj[J, x, 7, 4] + (2744*m2 + 2744*m2*x)*
           pj[J, x, 7, 5], 0, 784*(-30 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (3136*m2 - 7056*m2*x)*pj[J, x, 7, 5] + (1568*m2 + 1568*m2*x)*
           pj[J, x, 7, 6], -784*(-30 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (3136*m2 + 7056*m2*x)*pj[J, x, 7, 5] + (-1568*m2 + 1568*m2*x)*
           pj[J, x, 7, 6], -100*(-1 + J)*(5 + J)*(92 + 44*J + 11*J^2)*m2*
           pj[J, x, 7, 1] + 100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x*
           pj[J, x, 7, 2] - 252*(-327 + 88*J + 22*J^2)*m2*pj[J, x, 7, 3] + 
          41356*m2*x*pj[J, x, 7, 4], -100*(-1 + J)*(5 + J)*
           (92 + 44*J + 11*J^2)*m2*pj[J, x, 7, 1] + 
          (100*(-2 + J)*(6 + J)*(135 + 4*J + J^2)*m2 + 
            100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-700*(-41 + 16*J + 4*J^2)*m2 - 2800*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (20580*m2 + 20580*m2*x)*pj[J, x, 7, 4], 0, 
         -1568*(-26 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-784*(-70 + 12*J + 3*J^2)*m2 + 784*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (7056*m2 + 13328*m2*x)*pj[J, x, 7, 5] + 
          (-3136*m2 + 3136*m2*x)*pj[J, x, 7, 6], 
         -1568*(-26 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (784*(-70 + 12*J + 3*J^2)*m2 + 784*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (7056*m2 - 13328*m2*x)*pj[J, x, 7, 5] + 
          (3136*m2 + 3136*m2*x)*pj[J, x, 7, 6], 0, 
         -100*(-1 + J)*(5 + J)*(92 + 44*J + 11*J^2)*m2*pj[J, x, 7, 1] + 
          (-100*(-2 + J)*(6 + J)*(135 + 4*J + J^2)*m2 + 
            100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-700*(-41 + 16*J + 4*J^2)*m2 + 2800*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-20580*m2 + 20580*m2*x)*pj[J, x, 7, 4], 
         7840*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (1568*(-30 + 4*J + J^2)*m2 - 1120*(51 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (10976*m2 - 14112*m2*x)*pj[J, x, 7, 5], 
         7840*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-1568*(-30 + 4*J + J^2)*m2 - 1120*(51 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (10976*m2 + 14112*m2*x)*pj[J, x, 7, 5], 
         448*(-424 + 76*J + 19*J^2)*m2*pj[J, x, 7, 3] - 
          896*(62 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 4] + 
          25088*m2*pj[J, x, 7, 5], 1120*(-2 + J)*(6 + J)*(16 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (-3136*(-26 + 4*J + J^2)*m2 - 
            1120*(92 + 44*J + 11*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (224*(-358 + 68*J + 17*J^2)*m2 + 1568*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-14112*m2 - 36064*m2*x)*pj[J, x, 7, 5], 
         -1120*(-2 + J)*(6 + J)*(16 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-3136*(-26 + 4*J + J^2)*m2 + 1120*(92 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-224*(-358 + 68*J + 17*J^2)*m2 + 
            1568*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (-14112*m2 + 36064*m2*x)*pj[J, x, 7, 5], 
         -15680*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 2240*(51 + 4*J + J^2)*m2*
           x*pj[J, x, 7, 4] - 21952*m2*pj[J, x, 7, 5], 0, 0, 
         -2800*(-19 + 4*J + J^2)*pj[J, x, 7, 3] + 19600*x*pj[J, x, 7, 4], 
         -2240*(-26 + 4*J + J^2)*pj[J, x, 7, 4] + 15680*x*pj[J, x, 7, 5], 
         2240*(-26 + 4*J + J^2)*pj[J, x, 7, 4] - 15680*x*pj[J, x, 7, 5], 
         4480*(-26 + 4*J + J^2)*pj[J, x, 7, 3] - 2240*(16 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 15680*pj[J, x, 7, 5], 0, 
         -784*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-3136*(2 + J)*m2^(3/2) + 5488*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (-1568*(2 + J)*m2^(3/2) - 1568*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         -784*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (3136*(2 + J)*m2^(3/2) + 5488*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (-1568*(2 + J)*m2^(3/2) + 1568*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         -100*(-1 + J)*(2 + J)*(5 + J)*(44 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 1] + 1400*(2 + J)*(16 + 4*J + J^2)*m2^(3/2)*x*
           pj[J, x, 7, 2] - 6860*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         -7840*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (-1568*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2) + 1120*(2 + J)*
             (44 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (-10976*(2 + J)*m2^(3/2) + 10976*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4], 7840*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*
           pj[J, x, 7, 2] + (-1568*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2) - 
            1120*(2 + J)*(44 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (10976*(2 + J)*m2^(3/2) + 10976*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         448*(2 + J)*(-121 + 24*J + 6*J^2)*m2^(3/2)*pj[J, x, 7, 3] - 
          21952*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 4], 
         2240*(2 + J)*(-19 + 4*J + J^2)*Sqrt[m2]*pj[J, x, 7, 3] - 
          15680*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 4]}}}], 
     exchange[{3 + 2*m, 1, 1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(7*(2 + J)^2*m2^4), 1/(14*Sqrt[6]*Sqrt[-2 + J]*Sqrt[-1 + J]*
          (2 + J)^2*Sqrt[5 + J]*Sqrt[6 + J]*m2^5)}, 
       {1/(14*Sqrt[6]*Sqrt[-2 + J]*Sqrt[-1 + J]*(2 + J)^2*Sqrt[5 + J]*
          Sqrt[6 + J]*m2^5), 1/(168*(-2 + J)*(-1 + J)*(2 + J)^2*(5 + J)*
          (6 + J)*m2^5)}}, {{{0, 0, 0, 3*pj[J, x, 7, 1], 0, 0, 0, 0, 0, 
         12*pj[J, x, 7, 1] + 4*x*pj[J, x, 7, 2], 12*pj[J, x, 7, 1] + 
          (4 + 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 12*pj[J, x, 7, 1] + 
          (-4 + 4*x)*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 4*(2 + J)*Sqrt[m2]*pj[J, x, 7, 1], 0, 0, 0, 0}, 
        {0, 0, 0, -15*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          105*m2*x*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] - 20*(16 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 2] + 280*m2*pj[J, x, 7, 3], 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (-20*(-2 + J)*(6 + J)*m2 - 
            20*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (280*m2 + 280*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, 80*(-1 + J)*(5 + J)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*m2 - 20*(16 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         112*m2*x*pj[J, x, 7, 4], 112*m2*x*pj[J, x, 7, 4], 
         560*m2*pj[J, x, 7, 3] + 112*m2*x*pj[J, x, 7, 4], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 448*m2*x*pj[J, x, 7, 3] - 
          224*m2*pj[J, x, 7, 4], 112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          448*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 
         -224*m2*x*pj[J, x, 7, 4], 0, 0, 280*pj[J, x, 7, 3], 
         224*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 1120*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], 0, 0, 0, -20*(-1 + J)*(2 + J)*(5 + J)*
           m2^(3/2)*pj[J, x, 7, 1] + 140*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 2], 
         112*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], -112*(2 + J)*m2^(3/2)*x*
          pj[J, x, 7, 3], 112*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         224*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3]}}, 
       {{0, 0, 0, -15*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + 
          105*m2*x*pj[J, x, 7, 2], 0, 0, 0, 0, 0, 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] - 20*(16 + 4*J + J^2)*m2*x*
           pj[J, x, 7, 2] + 280*m2*pj[J, x, 7, 3], 
         80*(-1 + J)*(5 + J)*m2*pj[J, x, 7, 1] + (-20*(-2 + J)*(6 + J)*m2 - 
            20*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + (280*m2 + 280*m2*x)*
           pj[J, x, 7, 3], 0, 0, 0, 0, 80*(-1 + J)*(5 + J)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*m2 - 20*(16 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 2] + (280*m2 - 280*m2*x)*pj[J, x, 7, 3], 
         112*m2*x*pj[J, x, 7, 4], 112*m2*x*pj[J, x, 7, 4], 
         560*m2*pj[J, x, 7, 3] + 112*m2*x*pj[J, x, 7, 4], 
         -112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 448*m2*x*pj[J, x, 7, 3] - 
          224*m2*pj[J, x, 7, 4], 112*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          448*m2*x*pj[J, x, 7, 3] + 224*m2*pj[J, x, 7, 4], 
         -224*m2*x*pj[J, x, 7, 4], 0, 0, 280*pj[J, x, 7, 3], 
         224*pj[J, x, 7, 4], -224*pj[J, x, 7, 4], 1120*pj[J, x, 7, 3] + 
          224*x*pj[J, x, 7, 4], 0, 0, 0, -20*(-1 + J)*(2 + J)*(5 + J)*
           m2^(3/2)*pj[J, x, 7, 1] + 140*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 2], 
         112*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], -112*(2 + J)*m2^(3/2)*x*
          pj[J, x, 7, 3], 112*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         224*(2 + J)*Sqrt[m2]*pj[J, x, 7, 3]}, {0, 0, 0, 
         75*(-1 + J)*(5 + J)*(44 + 4*J + J^2)*m2*pj[J, x, 7, 1] - 
          1050*(16 + 4*J + J^2)*m2*x*pj[J, x, 7, 2] + 5145*m2*pj[J, x, 7, 3], 
         196*(-137 + 28*J + 7*J^2)*m2*pj[J, x, 7, 3] + 
          (-4704*m2 - 10388*m2*x)*pj[J, x, 7, 4] + (2744*m2 - 2744*m2*x)*
           pj[J, x, 7, 5], 196*(-137 + 28*J + 7*J^2)*m2*pj[J, x, 7, 3] + 
          (4704*m2 - 10388*m2*x)*pj[J, x, 7, 4] + (2744*m2 + 2744*m2*x)*
           pj[J, x, 7, 5], 0, 784*(-30 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (3136*m2 - 7056*m2*x)*pj[J, x, 7, 5] + (1568*m2 + 1568*m2*x)*
           pj[J, x, 7, 6], -784*(-30 + 4*J + J^2)*m2*pj[J, x, 7, 4] + 
          (3136*m2 + 7056*m2*x)*pj[J, x, 7, 5] + (-1568*m2 + 1568*m2*x)*
           pj[J, x, 7, 6], -100*(-1 + J)*(5 + J)*(92 + 44*J + 11*J^2)*m2*
           pj[J, x, 7, 1] + 100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x*
           pj[J, x, 7, 2] - 252*(-327 + 88*J + 22*J^2)*m2*pj[J, x, 7, 3] + 
          41356*m2*x*pj[J, x, 7, 4], -100*(-1 + J)*(5 + J)*
           (92 + 44*J + 11*J^2)*m2*pj[J, x, 7, 1] + 
          (100*(-2 + J)*(6 + J)*(135 + 4*J + J^2)*m2 + 
            100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-700*(-41 + 16*J + 4*J^2)*m2 - 2800*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (20580*m2 + 20580*m2*x)*pj[J, x, 7, 4], 0, 
         -1568*(-26 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-784*(-70 + 12*J + 3*J^2)*m2 + 784*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (7056*m2 + 13328*m2*x)*pj[J, x, 7, 5] + 
          (-3136*m2 + 3136*m2*x)*pj[J, x, 7, 6], 
         -1568*(-26 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (784*(-70 + 12*J + 3*J^2)*m2 + 784*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (7056*m2 - 13328*m2*x)*pj[J, x, 7, 5] + 
          (3136*m2 + 3136*m2*x)*pj[J, x, 7, 6], 0, 
         -100*(-1 + J)*(5 + J)*(92 + 44*J + 11*J^2)*m2*pj[J, x, 7, 1] + 
          (-100*(-2 + J)*(6 + J)*(135 + 4*J + J^2)*m2 + 
            100*(452 + 324*J + 97*J^2 + 8*J^3 + J^4)*m2*x)*pj[J, x, 7, 2] + 
          (-700*(-41 + 16*J + 4*J^2)*m2 + 2800*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-20580*m2 + 20580*m2*x)*pj[J, x, 7, 4], 
         7840*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (1568*(-30 + 4*J + J^2)*m2 - 1120*(51 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (10976*m2 - 14112*m2*x)*pj[J, x, 7, 5], 
         7840*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 
          (-1568*(-30 + 4*J + J^2)*m2 - 1120*(51 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (10976*m2 + 14112*m2*x)*pj[J, x, 7, 5], 
         448*(-424 + 76*J + 19*J^2)*m2*pj[J, x, 7, 3] - 
          896*(62 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 4] + 
          25088*m2*pj[J, x, 7, 5], 1120*(-2 + J)*(6 + J)*(16 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (-3136*(-26 + 4*J + J^2)*m2 - 
            1120*(92 + 44*J + 11*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (224*(-358 + 68*J + 17*J^2)*m2 + 1568*(16 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-14112*m2 - 36064*m2*x)*pj[J, x, 7, 5], 
         -1120*(-2 + J)*(6 + J)*(16 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-3136*(-26 + 4*J + J^2)*m2 + 1120*(92 + 44*J + 11*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-224*(-358 + 68*J + 17*J^2)*m2 + 
            1568*(16 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + 
          (-14112*m2 + 36064*m2*x)*pj[J, x, 7, 5], 
         -15680*(-3 + J)*(7 + J)*m2*pj[J, x, 7, 3] + 2240*(51 + 4*J + J^2)*m2*
           x*pj[J, x, 7, 4] - 21952*m2*pj[J, x, 7, 5], 0, 0, 
         -2800*(-19 + 4*J + J^2)*pj[J, x, 7, 3] + 19600*x*pj[J, x, 7, 4], 
         -2240*(-26 + 4*J + J^2)*pj[J, x, 7, 4] + 15680*x*pj[J, x, 7, 5], 
         2240*(-26 + 4*J + J^2)*pj[J, x, 7, 4] - 15680*x*pj[J, x, 7, 5], 
         4480*(-26 + 4*J + J^2)*pj[J, x, 7, 3] - 2240*(16 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 15680*pj[J, x, 7, 5], 0, 
         784*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (3136*(2 + J)*m2^(3/2) - 5488*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (1568*(2 + J)*m2^(3/2) + 1568*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         784*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-3136*(2 + J)*m2^(3/2) - 5488*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (1568*(2 + J)*m2^(3/2) - 1568*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         100*(-1 + J)*(2 + J)*(5 + J)*(44 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 1] - 1400*(2 + J)*(16 + 4*J + J^2)*m2^(3/2)*x*
           pj[J, x, 7, 2] + 6860*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         7840*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (1568*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2) - 1120*(2 + J)*
             (44 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (10976*(2 + J)*m2^(3/2) - 10976*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         -7840*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (1568*(2 + J)*(-19 + 4*J + J^2)*m2^(3/2) + 1120*(2 + J)*
             (44 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (-10976*(2 + J)*m2^(3/2) - 10976*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4], -448*(2 + J)*(-121 + 24*J + 6*J^2)*m2^(3/2)*
           pj[J, x, 7, 3] + 21952*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 4], 
         -2240*(2 + J)*(-19 + 4*J + J^2)*Sqrt[m2]*pj[J, x, 7, 3] + 
          15680*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 4]}}}], 
     exchange[{3 + 2*m, 2, -1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{2/(9*J*(2 + J)^2*(4 + J)*m2^4)}}, 
      {{{-24*m2*pj[J, x, 7, 3], 0, 0, 3*(-1 + J)*(5 + J)*pj[J, x, 7, 1] - 
          15*x*pj[J, x, 7, 2], -2*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + 
          (14 + 4*x)*pj[J, x, 7, 3] + (-4 + 4*x)*pj[J, x, 7, 4], 
         2*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + (14 - 4*x)*pj[J, x, 7, 3] + 
          (4 + 4*x)*pj[J, x, 7, 4], 0, 0, 0, -8*(-1 + J)*(5 + J)*
           pj[J, x, 7, 1] + 4*(10 + 4*J + J^2)*x*pj[J, x, 7, 2] - 
          44*pj[J, x, 7, 3], -8*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + 
          (4*(-20 + 4*J + J^2) + 4*(10 + 4*J + J^2)*x)*pj[J, x, 7, 2] + 
          (-40 - 40*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         -8*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + (-4*(-20 + 4*J + J^2) + 
            4*(10 + 4*J + J^2)*x)*pj[J, x, 7, 2] + (-40 + 40*x)*
           pj[J, x, 7, 3], -72*pj[J, x, 7, 3] - 24*x*pj[J, x, 7, 4], 
         -72*pj[J, x, 7, 3] - 24*x*pj[J, x, 7, 4], -96*pj[J, x, 7, 3] - 
          24*x*pj[J, x, 7, 4], 24*(-4 + 4*J + J^2)*pj[J, x, 7, 2] - 
          48*x*pj[J, x, 7, 3] + 48*pj[J, x, 7, 4], 
         -24*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + 48*x*pj[J, x, 7, 3] - 
          48*pj[J, x, 7, 4], 144*pj[J, x, 7, 3] + 48*x*pj[J, x, 7, 4], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, -6*(-1 + J)*(2 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 7, 1] + 30*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 2], 
         48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 2] + 24*(2 + J)*Sqrt[m2]*x*
           pj[J, x, 7, 3], -48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 2] - 
          24*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 3], 24*(2 + J)*Sqrt[m2]*
          pj[J, x, 7, 3], 0}}}], exchange[{3 + 2*m, 2, 1}, 
      {GGGG[7], s, 1 + (2*t)/s}, {{2/(9*J*(2 + J)^2*(4 + J)*m2^4)}}, 
      {{{-24*m2*pj[J, x, 7, 3], 0, 0, 3*(-1 + J)*(5 + J)*pj[J, x, 7, 1] - 
          15*x*pj[J, x, 7, 2], -2*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + 
          (14 + 4*x)*pj[J, x, 7, 3] + (-4 + 4*x)*pj[J, x, 7, 4], 
         2*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + (14 - 4*x)*pj[J, x, 7, 3] + 
          (4 + 4*x)*pj[J, x, 7, 4], 0, 0, 0, -8*(-1 + J)*(5 + J)*
           pj[J, x, 7, 1] + 4*(10 + 4*J + J^2)*x*pj[J, x, 7, 2] - 
          44*pj[J, x, 7, 3], -8*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + 
          (4*(-20 + 4*J + J^2) + 4*(10 + 4*J + J^2)*x)*pj[J, x, 7, 2] + 
          (-40 - 40*x)*pj[J, x, 7, 3], 0, 0, 0, 0, 
         -8*(-1 + J)*(5 + J)*pj[J, x, 7, 1] + (-4*(-20 + 4*J + J^2) + 
            4*(10 + 4*J + J^2)*x)*pj[J, x, 7, 2] + (-40 + 40*x)*
           pj[J, x, 7, 3], -72*pj[J, x, 7, 3] - 24*x*pj[J, x, 7, 4], 
         -72*pj[J, x, 7, 3] - 24*x*pj[J, x, 7, 4], -96*pj[J, x, 7, 3] - 
          24*x*pj[J, x, 7, 4], 24*(-4 + 4*J + J^2)*pj[J, x, 7, 2] - 
          48*x*pj[J, x, 7, 3] + 48*pj[J, x, 7, 4], 
         -24*(-4 + 4*J + J^2)*pj[J, x, 7, 2] + 48*x*pj[J, x, 7, 3] - 
          48*pj[J, x, 7, 4], 144*pj[J, x, 7, 3] + 48*x*pj[J, x, 7, 4], 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 6*(-1 + J)*(2 + J)*(5 + J)*Sqrt[m2]*
           pj[J, x, 7, 1] - 30*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 2], 
         -48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 2] - 24*(2 + J)*Sqrt[m2]*x*
           pj[J, x, 7, 3], 48*(2 + J)*Sqrt[m2]*pj[J, x, 7, 2] + 
          24*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 3], -24*(2 + J)*Sqrt[m2]*
          pj[J, x, 7, 3], 0}}}], exchange[{3 + 2*m, 3, -1}, 
      {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(96*(-1 + J)*J*(2 + J)^2*(4 + J)*(5 + J)*m2^5)}}, 
      {{{0, 0, 0, 15*(-1 + J)*(5 + J)*(-10 + 4*J + J^2)*m2*pj[J, x, 7, 1] - 
          30*(-1 + J)*(5 + J)*m2*x*pj[J, x, 7, 2] + 525*m2*pj[J, x, 7, 3], 
         -24*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (20*(217 + 76*J + 19*J^2)*m2 - 24*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-48*(45 + 4*J + J^2)*m2 + 
            4*(155 + 48*J + 12*J^2)*m2*x)*pj[J, x, 7, 4] + 
          (280*m2 - 280*m2*x)*pj[J, x, 7, 5], 
         24*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (20*(217 + 76*J + 19*J^2)*m2 + 24*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (48*(45 + 4*J + J^2)*m2 + 4*(155 + 48*J + 12*J^2)*
             m2*x)*pj[J, x, 7, 4] + (280*m2 + 280*m2*x)*pj[J, x, 7, 5], 0, 
         -960*(7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-16*(-120 + 4*J + J^2)*m2 - 96*(10 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (1280*m2 + 240*m2*x)*pj[J, x, 7, 5] + 
          (160*m2 + 160*m2*x)*pj[J, x, 7, 6], -960*(7 + 4*J + J^2)*m2*
           pj[J, x, 7, 3] + (16*(-120 + 4*J + J^2)*m2 - 96*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (1280*m2 - 240*m2*x)*pj[J, x, 7, 5] + 
          (-160*m2 + 160*m2*x)*pj[J, x, 7, 6], 
         20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 1] + 
          20*(-1 + J)*(5 + J)*(-4 + 4*J + J^2)*m2*x*pj[J, x, 7, 2] + 
          60*(449 + 40*J + 10*J^2)*m2*pj[J, x, 7, 3] + 
          4220*m2*x*pj[J, x, 7, 4], 20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*(-15 + 4*J + J^2)*m2 + 
            20*(-1 + J)*(5 + J)*(-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-605 + 16*J + 4*J^2)*m2 - 40*(-15 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (2100*m2 + 2100*m2*x)*pj[J, x, 7, 4], 0, 
         800*(7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-80*(56 + 12*J + 3*J^2)*m2 + 80*(10 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (2640*m2 - 560*m2*x)*pj[J, x, 7, 5] + 
          (-320*m2 + 320*m2*x)*pj[J, x, 7, 6], 800*(7 + 4*J + J^2)*m2*
           pj[J, x, 7, 3] + (80*(56 + 12*J + 3*J^2)*m2 + 80*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (2640*m2 + 560*m2*x)*pj[J, x, 7, 5] + 
          (320*m2 + 320*m2*x)*pj[J, x, 7, 6], 0, 
         20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 1] + 
          (-20*(-2 + J)*(6 + J)*(-15 + 4*J + J^2)*m2 + 20*(-1 + J)*(5 + J)*
             (-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-605 + 16*J + 4*J^2)*m2 + 40*(-15 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-2100*m2 + 2100*m2*x)*pj[J, x, 7, 4], 
         -1120*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 
          (-32*(360 + 52*J + 13*J^2)*m2 - 32*(3 + 2*J)*(5 + 2*J)*m2*x)*
           pj[J, x, 7, 4] + (1120*m2 - 1440*m2*x)*pj[J, x, 7, 5], 
         -1120*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 
          (32*(360 + 52*J + 13*J^2)*m2 - 32*(3 + 2*J)*(5 + 2*J)*m2*x)*
           pj[J, x, 7, 4] + (1120*m2 + 1440*m2*x)*pj[J, x, 7, 5], 
         1280*(35 + 16*J + 4*J^2)*m2*pj[J, x, 7, 3] + 32*(200 + 36*J + 9*J^2)*
           m2*x*pj[J, x, 7, 4] + 2560*m2*pj[J, x, 7, 5], 
         128*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-4160*(7 + 4*J + J^2)*m2 + 128*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-160*(160 + 4*J + J^2)*m2 - 416*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (-1440*m2 - 3680*m2*x)*pj[J, x, 7, 5], 
         -128*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-4160*(7 + 4*J + J^2)*m2 - 128*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (160*(160 + 4*J + J^2)*m2 - 416*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (-1440*m2 + 3680*m2*x)*pj[J, x, 7, 5], 
         2240*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 64*(3 + 2*J)*(5 + 2*J)*m2*x*
           pj[J, x, 7, 4] - 2240*m2*pj[J, x, 7, 5], 0, 0, 
         400*(35 + 4*J + J^2)*pj[J, x, 7, 3] + 2000*x*pj[J, x, 7, 4], 
         320*(40 + 4*J + J^2)*pj[J, x, 7, 4] + 1600*x*pj[J, x, 7, 5], 
         -320*(40 + 4*J + J^2)*pj[J, x, 7, 4] - 1600*x*pj[J, x, 7, 5], 
         3200*(7 + 4*J + J^2)*pj[J, x, 7, 3] + 320*(10 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 1600*pj[J, x, 7, 5], 0, 
         -160*(2 + J)*(35 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-2560*(2 + J)*m2^(3/2) - 800*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (-320*(2 + J)*m2^(3/2) - 320*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         -160*(2 + J)*(35 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (2560*(2 + J)*m2^(3/2) - 800*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (-320*(2 + J)*m2^(3/2) + 320*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         -40*(-1 + J)*(2 + J)*(5 + J)*(-10 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 1] + 80*(-1 + J)*(2 + J)*(5 + J)*m2^(3/2)*x*
           pj[J, x, 7, 2] - 1400*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         320*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (448*(2 + J)*(35 + 4*J + J^2)*m2^(3/2) + 64*(2 + J)*
             (-10 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (-2240*(2 + J)*m2^(3/2) + 2240*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         -320*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (448*(2 + J)*(35 + 4*J + J^2)*m2^(3/2) - 64*(2 + J)*
             (-10 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (2240*(2 + J)*m2^(3/2) + 2240*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         -128*(2 + J)*(245 + 12*J + 3*J^2)*m2^(3/2)*pj[J, x, 7, 3] - 
          4480*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 4], 
         -640*(2 + J)*(35 + 4*J + J^2)*Sqrt[m2]*pj[J, x, 7, 3] - 
          3200*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 4]}}}], 
     exchange[{3 + 2*m, 3, 1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{1/(96*(-1 + J)*J*(2 + J)^2*(4 + J)*(5 + J)*m2^5)}}, 
      {{{0, 0, 0, 15*(-1 + J)*(5 + J)*(-10 + 4*J + J^2)*m2*pj[J, x, 7, 1] - 
          30*(-1 + J)*(5 + J)*m2*x*pj[J, x, 7, 2] + 525*m2*pj[J, x, 7, 3], 
         -24*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (20*(217 + 76*J + 19*J^2)*m2 - 24*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-48*(45 + 4*J + J^2)*m2 + 
            4*(155 + 48*J + 12*J^2)*m2*x)*pj[J, x, 7, 4] + 
          (280*m2 - 280*m2*x)*pj[J, x, 7, 5], 
         24*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (20*(217 + 76*J + 19*J^2)*m2 + 24*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (48*(45 + 4*J + J^2)*m2 + 4*(155 + 48*J + 12*J^2)*
             m2*x)*pj[J, x, 7, 4] + (280*m2 + 280*m2*x)*pj[J, x, 7, 5], 0, 
         -960*(7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-16*(-120 + 4*J + J^2)*m2 - 96*(10 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (1280*m2 + 240*m2*x)*pj[J, x, 7, 5] + 
          (160*m2 + 160*m2*x)*pj[J, x, 7, 6], -960*(7 + 4*J + J^2)*m2*
           pj[J, x, 7, 3] + (16*(-120 + 4*J + J^2)*m2 - 96*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (1280*m2 - 240*m2*x)*pj[J, x, 7, 5] + 
          (-160*m2 + 160*m2*x)*pj[J, x, 7, 6], 
         20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 1] + 
          20*(-1 + J)*(5 + J)*(-4 + 4*J + J^2)*m2*x*pj[J, x, 7, 2] + 
          60*(449 + 40*J + 10*J^2)*m2*pj[J, x, 7, 3] + 
          4220*m2*x*pj[J, x, 7, 4], 20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*
           pj[J, x, 7, 1] + (20*(-2 + J)*(6 + J)*(-15 + 4*J + J^2)*m2 + 
            20*(-1 + J)*(5 + J)*(-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-605 + 16*J + 4*J^2)*m2 - 40*(-15 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (2100*m2 + 2100*m2*x)*pj[J, x, 7, 4], 0, 
         800*(7 + 4*J + J^2)*m2*pj[J, x, 7, 3] + 
          (-80*(56 + 12*J + 3*J^2)*m2 + 80*(10 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (2640*m2 - 560*m2*x)*pj[J, x, 7, 5] + 
          (-320*m2 + 320*m2*x)*pj[J, x, 7, 6], 800*(7 + 4*J + J^2)*m2*
           pj[J, x, 7, 3] + (80*(56 + 12*J + 3*J^2)*m2 + 80*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (2640*m2 + 560*m2*x)*pj[J, x, 7, 5] + 
          (320*m2 + 320*m2*x)*pj[J, x, 7, 6], 0, 
         20*(-1 + J)*(5 + J)*(-20 + 4*J + J^2)*m2*pj[J, x, 7, 1] + 
          (-20*(-2 + J)*(6 + J)*(-15 + 4*J + J^2)*m2 + 20*(-1 + J)*(5 + J)*
             (-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 2] + 
          (-20*(-605 + 16*J + 4*J^2)*m2 + 40*(-15 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-2100*m2 + 2100*m2*x)*pj[J, x, 7, 4], 
         -1120*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 
          (-32*(360 + 52*J + 13*J^2)*m2 - 32*(3 + 2*J)*(5 + 2*J)*m2*x)*
           pj[J, x, 7, 4] + (1120*m2 - 1440*m2*x)*pj[J, x, 7, 5], 
         -1120*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 
          (32*(360 + 52*J + 13*J^2)*m2 - 32*(3 + 2*J)*(5 + 2*J)*m2*x)*
           pj[J, x, 7, 4] + (1120*m2 + 1440*m2*x)*pj[J, x, 7, 5], 
         1280*(35 + 16*J + 4*J^2)*m2*pj[J, x, 7, 3] + 32*(200 + 36*J + 9*J^2)*
           m2*x*pj[J, x, 7, 4] + 2560*m2*pj[J, x, 7, 5], 
         128*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-4160*(7 + 4*J + J^2)*m2 + 128*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (-160*(160 + 4*J + J^2)*m2 - 416*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (-1440*m2 - 3680*m2*x)*pj[J, x, 7, 5], 
         -128*(-2 + J)*(6 + J)*(10 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-4160*(7 + 4*J + J^2)*m2 - 128*(-20 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 3] + (160*(160 + 4*J + J^2)*m2 - 416*(10 + 4*J + J^2)*
             m2*x)*pj[J, x, 7, 4] + (-1440*m2 + 3680*m2*x)*pj[J, x, 7, 5], 
         2240*(1 + J)*(3 + J)*m2*pj[J, x, 7, 3] + 64*(3 + 2*J)*(5 + 2*J)*m2*x*
           pj[J, x, 7, 4] - 2240*m2*pj[J, x, 7, 5], 0, 0, 
         400*(35 + 4*J + J^2)*pj[J, x, 7, 3] + 2000*x*pj[J, x, 7, 4], 
         320*(40 + 4*J + J^2)*pj[J, x, 7, 4] + 1600*x*pj[J, x, 7, 5], 
         -320*(40 + 4*J + J^2)*pj[J, x, 7, 4] - 1600*x*pj[J, x, 7, 5], 
         3200*(7 + 4*J + J^2)*pj[J, x, 7, 3] + 320*(10 + 4*J + J^2)*x*
           pj[J, x, 7, 4] + 1600*pj[J, x, 7, 5], 0, 
         160*(2 + J)*(35 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (2560*(2 + J)*m2^(3/2) + 800*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (320*(2 + J)*m2^(3/2) + 320*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         160*(2 + J)*(35 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-2560*(2 + J)*m2^(3/2) + 800*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4] + 
          (320*(2 + J)*m2^(3/2) - 320*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 5], 
         40*(-1 + J)*(2 + J)*(5 + J)*(-10 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 1] - 80*(-1 + J)*(2 + J)*(5 + J)*m2^(3/2)*x*
           pj[J, x, 7, 2] + 1400*(2 + J)*m2^(3/2)*pj[J, x, 7, 3], 
         -320*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (-448*(2 + J)*(35 + 4*J + J^2)*m2^(3/2) - 64*(2 + J)*
             (-10 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (2240*(2 + J)*m2^(3/2) - 2240*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         320*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          (-448*(2 + J)*(35 + 4*J + J^2)*m2^(3/2) + 64*(2 + J)*
             (-10 + 4*J + J^2)*m2^(3/2)*x)*pj[J, x, 7, 3] + 
          (-2240*(2 + J)*m2^(3/2) - 2240*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         128*(2 + J)*(245 + 12*J + 3*J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          4480*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 4], 
         640*(2 + J)*(35 + 4*J + J^2)*Sqrt[m2]*pj[J, x, 7, 3] + 
          3200*(2 + J)*Sqrt[m2]*x*pj[J, x, 7, 4]}}}], 
     exchange[{4 + 2*m, 2, -1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{2/(9*(-2 + J)*J*(2 + J)^2*(4 + J)*(6 + J)*m2^5)}}, 
      {{{0, 0, 0, 15*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          105*m2*x*pj[J, x, 7, 3], -2*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (2*(-252 + 68*J + 17*J^2)*m2 + 
            4*(-4 + 12*J + 3*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (-4*(59 + 4*J + J^2)*m2 + 4*(-18 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (56*m2 - 56*m2*x)*pj[J, x, 7, 5], 
         -2*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-2*(-252 + 68*J + 17*J^2)*m2 + 4*(-4 + 12*J + 3*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-4*(59 + 4*J + J^2)*m2 - 4*(-18 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 4] + (-56*m2 - 56*m2*x)*pj[J, x, 7, 5], 0, 
         8*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-8*(-64 + 4*J + J^2)*m2 + 8*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-144*m2 + 64*m2*x)*pj[J, x, 7, 5] + 
          (-32*m2 - 32*m2*x)*pj[J, x, 7, 6], -8*(-28 + 12*J + 3*J^2)*m2*
           pj[J, x, 7, 3] + (-8*(-64 + 4*J + J^2)*m2 - 8*(-4 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 4] + (144*m2 + 64*m2*x)*pj[J, x, 7, 5] + 
          (-32*m2 + 32*m2*x)*pj[J, x, 7, 6], 
         4*(-2 + J)*(6 + J)*(-34 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          4*(143 + 16*J + 4*J^2)*m2*x*pj[J, x, 7, 3] - 844*m2*pj[J, x, 7, 4], 
         -120*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          (20*(-47 + 8*J + 2*J^2)*m2 + 20*(27 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-420*m2 - 420*m2*x)*pj[J, x, 7, 4], 0, 
         16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-16*(-35 + 12*J + 3*J^2)*m2 + 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (304*m2 + 112*m2*x)*pj[J, x, 7, 5] + 
          (-64*m2 + 64*m2*x)*pj[J, x, 7, 6], -16*(-28 + 12*J + 3*J^2)*m2*
           pj[J, x, 7, 3] + (-16*(-35 + 12*J + 3*J^2)*m2 - 
            16*(-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + (-304*m2 + 112*m2*x)*
           pj[J, x, 7, 5] + (-64*m2 - 64*m2*x)*pj[J, x, 7, 6], 0, 
         -120*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          (-20*(-47 + 8*J + 2*J^2)*m2 + 20*(27 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-420*m2 + 420*m2*x)*pj[J, x, 7, 4], 
         16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (8*(-64 + 12*J + 3*J^2)*m2 + 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (288*m2 - 224*m2*x)*pj[J, x, 7, 5], 
         -16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (8*(-64 + 12*J + 3*J^2)*m2 - 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-288*m2 - 224*m2*x)*pj[J, x, 7, 5], 
         24*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*pj[J, x, 7, 2] - 
          48*(-4 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 3] + 8*(-336 + 4*J + J^2)*
           m2*pj[J, x, 7, 4] - 512*m2*x*pj[J, x, 7, 5], 
         40*(-84 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          (16*(102 + 4*J + J^2)*m2 - 32*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (736*m2 + 288*m2*x)*pj[J, x, 7, 5], 
         -40*(-84 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          (16*(102 + 4*J + J^2)*m2 + 32*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-736*m2 + 288*m2*x)*pj[J, x, 7, 5], 
         -16*(-64 + 12*J + 3*J^2)*m2*pj[J, x, 7, 4] + 
          448*m2*x*pj[J, x, 7, 5], 0, 0, -400*pj[J, x, 7, 4], 
         -320*pj[J, x, 7, 5], 320*pj[J, x, 7, 5], -1600*pj[J, x, 7, 4] - 
          320*x*pj[J, x, 7, 5], 0, 24*(2 + J)*(-14 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 3] + (216*(2 + J)*m2^(3/2) - 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4] + (48*(2 + J)*m2^(3/2) + 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 5], -24*(2 + J)*(-14 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 3] + (216*(2 + J)*m2^(3/2) + 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4] + (-48*(2 + J)*m2^(3/2) + 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 5], -30*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*
           pj[J, x, 7, 2] + 210*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], 
         -24*(2 + J)*(-28 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-336*(2 + J)*m2^(3/2) + 336*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         24*(2 + J)*(-28 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (-336*(2 + J)*m2^(3/2) - 336*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         48*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] - 
          24*(2 + J)^3*m2^(3/2)*x*pj[J, x, 7, 3] + 672*(2 + J)*m2^(3/2)*
           pj[J, x, 7, 4], 480*(2 + J)*Sqrt[m2]*pj[J, x, 7, 4]}}}], 
     exchange[{4 + 2*m, 2, 1}, {GGGG[7], s, 1 + (2*t)/s}, 
      {{2/(9*(-2 + J)*J*(2 + J)^2*(4 + J)*(6 + J)*m2^5)}}, 
      {{{0, 0, 0, 15*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] - 
          105*m2*x*pj[J, x, 7, 3], -2*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*
           pj[J, x, 7, 2] + (2*(-252 + 68*J + 17*J^2)*m2 + 
            4*(-4 + 12*J + 3*J^2)*m2*x)*pj[J, x, 7, 3] + 
          (-4*(59 + 4*J + J^2)*m2 + 4*(-18 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (56*m2 - 56*m2*x)*pj[J, x, 7, 5], 
         -2*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          (-2*(-252 + 68*J + 17*J^2)*m2 + 4*(-4 + 12*J + 3*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-4*(59 + 4*J + J^2)*m2 - 4*(-18 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 4] + (-56*m2 - 56*m2*x)*pj[J, x, 7, 5], 0, 
         8*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-8*(-64 + 4*J + J^2)*m2 + 8*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-144*m2 + 64*m2*x)*pj[J, x, 7, 5] + 
          (-32*m2 - 32*m2*x)*pj[J, x, 7, 6], -8*(-28 + 12*J + 3*J^2)*m2*
           pj[J, x, 7, 3] + (-8*(-64 + 4*J + J^2)*m2 - 8*(-4 + 4*J + J^2)*m2*
             x)*pj[J, x, 7, 4] + (144*m2 + 64*m2*x)*pj[J, x, 7, 5] + 
          (-32*m2 + 32*m2*x)*pj[J, x, 7, 6], 
         4*(-2 + J)*(6 + J)*(-34 + 4*J + J^2)*m2*pj[J, x, 7, 2] + 
          4*(143 + 16*J + 4*J^2)*m2*x*pj[J, x, 7, 3] - 844*m2*pj[J, x, 7, 4], 
         -120*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          (20*(-47 + 8*J + 2*J^2)*m2 + 20*(27 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-420*m2 - 420*m2*x)*pj[J, x, 7, 4], 0, 
         16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (-16*(-35 + 12*J + 3*J^2)*m2 + 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (304*m2 + 112*m2*x)*pj[J, x, 7, 5] + 
          (-64*m2 + 64*m2*x)*pj[J, x, 7, 6], -16*(-28 + 12*J + 3*J^2)*m2*
           pj[J, x, 7, 3] + (-16*(-35 + 12*J + 3*J^2)*m2 - 
            16*(-4 + 4*J + J^2)*m2*x)*pj[J, x, 7, 4] + (-304*m2 + 112*m2*x)*
           pj[J, x, 7, 5] + (-64*m2 - 64*m2*x)*pj[J, x, 7, 6], 0, 
         -120*(-2 + J)*(6 + J)*m2*pj[J, x, 7, 2] + 
          (-20*(-47 + 8*J + 2*J^2)*m2 + 20*(27 + 8*J + 2*J^2)*m2*x)*
           pj[J, x, 7, 3] + (-420*m2 + 420*m2*x)*pj[J, x, 7, 4], 
         16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (8*(-64 + 12*J + 3*J^2)*m2 + 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (288*m2 - 224*m2*x)*pj[J, x, 7, 5], 
         -16*(-28 + 12*J + 3*J^2)*m2*pj[J, x, 7, 3] + 
          (8*(-64 + 12*J + 3*J^2)*m2 - 16*(-4 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-288*m2 - 224*m2*x)*pj[J, x, 7, 5], 
         24*(-2 + J)*(6 + J)*(-4 + 4*J + J^2)*m2*pj[J, x, 7, 2] - 
          48*(-4 + 12*J + 3*J^2)*m2*x*pj[J, x, 7, 3] + 8*(-336 + 4*J + J^2)*
           m2*pj[J, x, 7, 4] - 512*m2*x*pj[J, x, 7, 5], 
         40*(-84 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          (16*(102 + 4*J + J^2)*m2 - 32*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (736*m2 + 288*m2*x)*pj[J, x, 7, 5], 
         -40*(-84 + 20*J + 5*J^2)*m2*pj[J, x, 7, 3] + 
          (16*(102 + 4*J + J^2)*m2 + 32*(30 + 4*J + J^2)*m2*x)*
           pj[J, x, 7, 4] + (-736*m2 + 288*m2*x)*pj[J, x, 7, 5], 
         -16*(-64 + 12*J + 3*J^2)*m2*pj[J, x, 7, 4] + 
          448*m2*x*pj[J, x, 7, 5], 0, 0, -400*pj[J, x, 7, 4], 
         -320*pj[J, x, 7, 5], 320*pj[J, x, 7, 5], -1600*pj[J, x, 7, 4] - 
          320*x*pj[J, x, 7, 5], 0, -24*(2 + J)*(-14 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 3] + (-216*(2 + J)*m2^(3/2) + 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4] + (-48*(2 + J)*m2^(3/2) - 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 5], 24*(2 + J)*(-14 + 4*J + J^2)*m2^(3/2)*
           pj[J, x, 7, 3] + (-216*(2 + J)*m2^(3/2) - 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 4] + (48*(2 + J)*m2^(3/2) - 48*(2 + J)*m2^(3/2)*x)*
           pj[J, x, 7, 5], 30*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*
           pj[J, x, 7, 2] - 210*(2 + J)*m2^(3/2)*x*pj[J, x, 7, 3], 
         24*(2 + J)*(-28 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (336*(2 + J)*m2^(3/2) - 336*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         -24*(2 + J)*(-28 + 4*J + J^2)*m2^(3/2)*pj[J, x, 7, 3] + 
          (336*(2 + J)*m2^(3/2) + 336*(2 + J)*m2^(3/2)*x)*pj[J, x, 7, 4], 
         -48*(-2 + J)*(2 + J)*(6 + J)*m2^(3/2)*pj[J, x, 7, 2] + 
          24*(2 + J)^3*m2^(3/2)*x*pj[J, x, 7, 3] - 672*(2 + J)*m2^(3/2)*
           pj[J, x, 7, 4], -480*(2 + J)*Sqrt[m2]*pj[J, x, 7, 4]}}}]}
 
sumrules[bkimp[GGGG[7], 2]] = {(2*m2 - p2)*M[GGGG[7], {3, SUSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {10, FULLSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {2, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {8, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {9, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {9, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[7], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[7], {4, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {4, SUSYM}, ust][s, -t][p2], 
     M[GGGG[7], {6, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[7], {9, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {9, SUSYM}, ust][s, -t][p2], 
     M[GGGG[7], {5, NOSYM}][s, -t][p2] - M[GGGG[7], {5, NOSYM}, uts][s, -t][
       p2], (-2*p2^2*M[GGGG[7], {1, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {1, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[7], {7, SUSYM}][s, -t][0]/m2 - 
      M[GGGG[7], {6, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[7], {6, SUSYM}, ust][s, -t][0]/(m2 + p2) + 
      M[GGGG[7], {7, SUSYM}, tus][s, -t][0]/(2*m2) + 
      M[GGGG[7], {7, SUSYM}, ust][s, -t][0]/(2*m2), 
     ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[7], {7, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[7], {7, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-4*p2^3*Derivative[1][M[GGGG[7], {8, SUSYM}][s, -t]][0])/(3*m2^3) + 
      (2*p2^3*Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][0])/
       (3*m2^3) + (2*p2^3*Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, -t]][
         0])/(3*m2^3) - (2*p2^3*M[GGGG[7], {8, SUSYM}][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[7], {8, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-2*(2*m2^2 - p2^2)*M[GGGG[7], {3, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/
       (m2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, tus][s, -t][p2])/
       (m2*(m2 - p2)) - (p2*M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*(2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - M[GGGG[7], {5, NOSYM}][s, -t][0]/(m2 + p2) + 
      (2*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2 - p2) + 
      (2*M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2 + p2) - 
      M[GGGG[7], {5, NOSYM}, sut][s, -t][0]/(m2 + p2) + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][0]/(m2 - p2) - 
      M[GGGG[7], {5, NOSYM}, uts][s, -t][0]/(m2 - p2), 
     -(M[GGGG[7], {5, NOSYM}][s, -t][0]/(m2*(m2 + p2))) + 
      M[GGGG[7], {5, NOSYM}, sut][s, -t][0]/(m2*(m2 + p2)) + 
      M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[7], {5, NOSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[7], {5, NOSYM}, uts][s, -t][0]/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[7], {12, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[7], {12, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     M[GGGG[7], {11, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {11, SUSYM}, ust][s, -t][p2]}
 
sumrules[bkimp[GGGG[7], 3]] = {M[GGGG[7], {2, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {2, SUSYM}, ust][s, -t][p2], 
     M[GGGG[7], {5, NOSYM}, sut][s, -t][p2] - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][p2], 
     M[GGGG[7], {8, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[7], {8, SUSYM}, ust][s, -t][p2], 
     (-2*Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {3, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[7], {3, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[7], {3, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[7], {3, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), (-2*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       m2 - (2*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/m2 - 
      (2*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {7, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - (2*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/
       m2^2 + (p2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {7, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {7, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^2*M[GGGG[7], {4, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^3, 
     (2*p2*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/m2 - 
      ((4*m2^3 - m2^2*p2 - 2*m2*p2^2 + p2^3)*M[GGGG[7], {7, SUSYM}][s, -t][
         0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (2*(2*m2 - p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/m2^2 - 
      (4*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2 - 
      (p2^2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^2 + 
      ((m2 - p2)*p2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/
       (m2^3*(m2 + p2)) - (p2^3*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) - ((2*m2^3 + p2^3)*M[GGGG[7], {5, NOSYM}, ust][s, -t][
         0])/(m2^3*(m2 + p2)) - 
      (p2*(m2 + p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[2][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[3][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/(3*m2) + 
      (p2^3*Derivative[3][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/(3*m2) + 
      ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[7], {9, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[7], {9, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     -(Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (-2*p2*M[GGGG[7], {12, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {12, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {12, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     -((p2^2*Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/m2^2) + 
      (p2^2*Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^4*M[GGGG[7], {11, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^2 - 2*m2*p2 - 2*p2^2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[7], {11, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*p2^2*M[GGGG[7], {12, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) - (p2^2*M[GGGG[7], {12, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (-2*p2^2*M[GGGG[7], {13, FULLSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {13, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0]/
        (m2*(m2 - p2))) + Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][
        0]/(m2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[7], 4]] = {(-2*p2^2*M[GGGG[7], {3, SUSYM}][s, -t][0])/
       m2^3 + ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - (p2^3*M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/
       (m2^3*(m2 + p2)), (-2*p2^2*M[GGGG[7], {10, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {10, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^2*(m2^2 + 2*p2^2)*Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, 
            -t]][0])/m2^4) + ((m2 - p2)*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^4*Derivative[2][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^4*Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^6*M[GGGG[7], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^4 - 2*m2^3*p2 - 2*m2^2*p2^2 - 2*m2*p2^3 - 2*p2^4)*
        M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[7], {2, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^3 + 
      ((m2 - p2)*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       m2^3 - (p2^2*(m2 + p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, 
           -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^3 - 
      (p2^2*(2*m2^2 - 3*m2*p2 + 2*p2^2)*M[GGGG[7], {5, NOSYM}][s, -t][0])/
       (m2^4*(m2 - p2)) + ((m2 - p2)*p2*(m2 + 2*p2)*
        M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^4*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/(m2^4*(m2 - p2)) - 
      (p2^4*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/(m2^4*(m2 + p2)) - 
      (p2*(m2^2 + m2*p2 + p2^2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*(2*m2^2 - p2^2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/
       (m2^4*(m2 + p2)), 
     -((p2^2*Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][0])/m2^2) + 
      (p2^2*Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^4*M[GGGG[7], {8, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^2 - 2*m2*p2 - 2*p2^2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[7], {8, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*p2^2*M[GGGG[7], {9, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) - (p2^2*M[GGGG[7], {9, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {9, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (-2*p2^4*M[GGGG[7], {6, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[7], {7, SUSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)) - 
      (p2^2*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 + p2)), 
     (-2*p2^3*M[GGGG[7], {4, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {4, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {4, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2^3*M[GGGG[7], {6, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[7], {7, SUSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {6, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {6, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2*M[GGGG[7], {9, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[7], {9, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {9, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {9, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {9, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^3 - 
      (p2*(m2 + p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       m2^3 + ((m2 - p2)*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][
         0])/m2^3 + (p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][
         0])/m2^3 + (p2*(m2 + 2*p2)*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^4 + 
      M[GGGG[7], {5, NOSYM}][s, -t][p2]/(m2*(m2 - p2)) - 
      (p2*(2*m2^2 + m2*p2 - 2*p2^2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       (m2^4*(m2 - p2)) + (p2^3*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2^3*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - (p2^3*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2*(m2 + p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][
         0])/m2^4 - M[GGGG[7], {5, NOSYM}, uts][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2^3*Derivative[1][M[GGGG[7], {1, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[7], {1, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {1, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/m2^3) - 
      (p2*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      (p2*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/(2*m2^3) + 
      (p2*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/(2*m2^3) + 
      ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (3*p2*M[GGGG[7], {7, SUSYM}][s, -t][0])/(2*m2^4) - 
      ((3*m2 - 2*p2)*p2*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (3*p2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/
       (2*m2^4), -((p2*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[7], {7, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     -(Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (-2*p2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {3, SUSYM}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[7], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) - 
      ((4*m2^3 - 2*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[7], {3, SUSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      (3*p2*M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[7], {3, SUSYM}, ust][s, 
          -t][0])/(m2^3*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
        (m2^2*(m2 + p2))) + 
      (2*p2*Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) + (2*p2*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 + p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (m2^2*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, 
           -t]][0])/(m2^2*(m2 - p2)) - 
      (2*(2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^3 + 
      (2*(3*m2 - 2*p2)*p2*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (2*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2])/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tus][s, -t][
         p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)^2) - ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][
         0])/(m2^2*(m2 - p2)^2), Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][
        0]/(m2^2*(m2 + p2)) - Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, 
          -t]][0]/(m2^2*(m2 + p2)) - 
      Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0]/(m2^2*(m2 - p2)) + 
      Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0]/(m2^2*(m2 - p2)) + 
      (2*M[GGGG[7], {5, NOSYM}][s, -t][0])/(m2^3*(m2 + p2)) - 
      (2*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/(m2^3*(m2 + p2)) + 
      M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[7], {5, NOSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][0]/(m2^2*(m2 - p2)^2) + 
      M[GGGG[7], {5, NOSYM}, uts][s, -t][0]/(m2^2*(m2 - p2)^2), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/
        (m2^3*(m2 - p2)^2)) - Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, 
          -t]][0]/(m2^3*(m2 + p2)) - 
      Derivative[2][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0]/
       (2*m2^2*(m2 - p2)) - Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, -t]][
        0]/(2*m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/(m2^3*(m2 - p2)^3), 
     -((p2*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[7], {12, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     (-2*p2^3*M[GGGG[7], {11, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[7], {11, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[7], {11, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[7], {11, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2))}
 
sumrules[bkimp[GGGG[7], 5]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^3*Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^5*M[GGGG[7], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^3 - 2*m2*p2^2 - 2*p2^3)*M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[7], {2, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[7], {2, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[7], {2, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -((p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][
          0])/m2^4) + (2*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^4 + 
      (p2^2*(2*m2 + p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       m2^4 + (p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       m2^4 + (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^3) + (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^3) - (p2^2*(2*m2^2 + 2*m2*p2 - 3*p2^2)*
        M[GGGG[7], {5, NOSYM}][s, -t][0])/(m2^5*(m2 - p2)) + 
      (p2*(m2^2 + 3*m2*p2 + 3*p2^2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       m2^5 + M[GGGG[7], {5, NOSYM}, sut][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^4*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/(m2^5*(m2 - p2)) - 
      (p2^4*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      (p2*(m2^2 + 3*m2*p2 + p2^2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/
       m2^5 - M[GGGG[7], {5, NOSYM}, ust][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*(2*m2^2 + 2*m2*p2 + p2^2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/
       (m2^5*(m2 + p2)), (-2*p2^3*M[GGGG[7], {8, SUSYM}][s, -t][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[7], {8, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[7], {8, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[7], {8, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[7], {8, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*
         Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
        (m2^4*(m2 - p2)*(m2 + p2))) + 
      (p2^2*Derivative[1][M[GGGG[7], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*Derivative[2][M[GGGG[7], {3, SUSYM}][s, -t]][0])/m2^3 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[7], {3, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[7], {3, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[7], {3, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[7], {3, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*Derivative[1][M[GGGG[7], {7, SUSYM}][s, 
            -t]][0])/(m2^4*(m2 - p2)*(m2 + p2))) - 
      (2*(m2 + 2*p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       m2^4 - (2*(m2 + p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][
         0])/m2^4 + (p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][
         0])/(m2^4*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2*Derivative[2][M[GGGG[7], {7, SUSYM}][s, -t]][
         0])/m2^3 - (p2*Derivative[2][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       m2^3 - (p2*Derivative[2][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/
       m2^3 + (4*p2*M[GGGG[7], {6, SUSYM}][s, -t][0])/m2^5 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[7], {7, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) - 
      (4*(m2 + p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/m2^5 - 
      (2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2^4 + 
      (2*p2*(m2 + 2*p2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[7], {7, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[7], {7, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[7], {7, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (2*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^4 + 
      (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (4*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][
           s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^3 - 
      (p2^2*(4*m2^3 - 8*m2^2*p2 + 10*m2*p2^2 - 5*p2^3)*
        M[GGGG[7], {4, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      (6*p2^2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^5 + 
      (p2*(m2^2 - 5*p2^2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (6*p2^2*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       m2^5 + (2*p2^2*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/m2^5 + 
      (2*p2^2*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^5, 
     (p2*(2*m2^3 + 3*m2^2*p2 - 4*m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       m2^4 + (2*p2*(m2 + p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) + 
      (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/m2^3 - 
      (4*p2^2*M[GGGG[7], {6, SUSYM}][s, -t][0])/m2^5 + 
      ((m2 - 2*p2)*p2*(3*m2^2 - 2*p2^2)*M[GGGG[7], {7, SUSYM}][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*(m2 + p2)*M[GGGG[7], {6, SUSYM}, tus][s, 
          -t][0])/m2^5 + (2*p2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2^4 - 
      (4*p2^2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (2*p2^3*Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/m2^5 + 
      (3*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^4 - 
      (3*p2^3*Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/m2^5 + 
      (p2^3*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/m2^5 + 
      (p2*(2*m2^2 - 8*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2*(2*m2^2 + 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (3*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][
           s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^3 + 
      (5*p2^3*M[GGGG[7], {4, SUSYM}][s, -t][0])/m2^6 - 
      ((m2 - 8*p2)*p2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (5*p2^3*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/m2^6 + 
      (p2*(2*m2^3 - 16*m2^2*p2 + 21*m2*p2^2 - 8*p2^3)*
        M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((5*m2 - 4*p2)*p2^3*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/
       m2^4 + ((m2 - 4*p2)*p2*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[7], {9, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0]/m2^4 - 
      ((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)^2) + 
      (p2*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, 
           -t]][0])/m2^4 - Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][
        0]/m2^4 - Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0]/m2^4 - 
      (p2*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) - Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][
        0]/(2*m2^3) - Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0]/
       (2*m2^3) - (2*M[GGGG[7], {4, SUSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) + 
      (3*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^5 - 
      (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^3) - (3*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^5 + 
      M[GGGG[7], {5, NOSYM}, tsu][s, -t][0]/m2^5 + 
      M[GGGG[7], {5, NOSYM}, tus][s, -t][0]/m2^5 - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][0]/m2^5 - 
      M[GGGG[7], {5, NOSYM}, uts][s, -t][0]/m2^5, 
     (-2*p2^2*Derivative[1][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*(2*m2^3 + 3*m2^2*p2 - 5*m2*p2^2 + 2*p2^3)*
        M[GGGG[7], {12, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2 + 3*p2)*M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[7], {12, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      M[GGGG[7], {12, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[7], {11, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[7], {11, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[7], {11, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2*(m2^2 - 5*p2^2)*
        M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[7], {11, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^2*(2*m2^2 + m2*p2 - 2*p2^2)*
        M[GGGG[7], {12, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      (3*p2^2*M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[7], {13, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[7], {13, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {13, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     -(((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][
          0])/(m2^4*(m2 - p2)^2)) + 
      (p2*Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2*Derivative[2][M[GGGG[7], {11, SUSYM}, tus][s, 
           -t]][0])/(2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*
        M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/(m2^5*(m2 - p2)^3)}
 
sumrules[bkimp[GGGG[7], 6]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^4*Derivative[1][M[GGGG[7], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[7], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      (p2^2*(4*m2 + 5*p2)*M[GGGG[7], {3, SUSYM}][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 4*m2*p2 - 4*p2^2)*M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2^3*M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/
       m2^6, (-2*p2^3*Derivative[1][M[GGGG[7], {10, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[7], {10, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {10, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     (-2*p2^7*Derivative[1][M[GGGG[7], {2, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^4 - 3*m2^3*p2 - 9*m2^2*p2^2 - 
         11*m2*p2^3 - 5*p2^4)*Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) - 
      (p2^2*(m2^4 - m2^3*p2 - 5*m2^2*p2^2 + 8*m2*p2^3 - 2*p2^4)*
        Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^3*(m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[2][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2^2 + 6*m2*p2 - 2*p2^2)*
        Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^4*(3*m2 + p2)*Derivative[3][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/
       (6*m2^5) + ((3*m2 - p2)*p2^4*Derivative[3][M[GGGG[7], {2, SUSYM}, ust][
           s, -t]][0])/(6*m2^5) - ((8*m2 - 7*p2)*p2^6*
        M[GGGG[7], {2, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^4 - 5*m2^2*p2^2 - 6*m2*p2^3 - 7*p2^4)*
        M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[7], {2, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2^3*(2*m2^2 - 3*p2^2)*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
       (m2^6*(m2 - p2)) + ((m2 - p2)*p2^2*(m2 + 3*p2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (p2^5*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^6*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, 
           -t]][0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 2*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^6 + 
      (p2^3*(2*m2 + p2)*(m2 + 2*p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][
           s, -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/(2*m2^5) + 
      ((m2 - p2)*p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) - (p2^3*(m2 + p2)*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/(2*m2^5) - 
      (p2^2*(2*m2^4 - 6*m2^3*p2 + 6*m2^2*p2^2 + 5*m2*p2^3 - 6*p2^4)*
        M[GGGG[7], {5, NOSYM}][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + m2*p2^2 - 6*p2^3)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       m2^7 + ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^4*(3*m2^2 + m2*p2 - 3*p2^2)*
        M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/(m2^7*(m2 - p2)^2) - 
      (3*p2^4*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/m2^7 - 
      (p2*(m2^3 + 4*m2^2*p2 + m2*p2^2 + 3*p2^3)*
        M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^2 - 8*m2*p2 - 3*p2^2)*
        M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^7, 
     (-2*p2^5*Derivative[1][M[GGGG[7], {8, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[7], {8, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[7], {8, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2*(m2^2 - 5*p2^2)*
        M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[7], {8, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[7], {9, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[7], {9, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^2*(2*m2^2 + m2*p2 - 2*p2^2)*
        M[GGGG[7], {9, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      (3*p2^2*M[GGGG[7], {9, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        M[GGGG[7], {9, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[7], {6, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^3*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2^3*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[7], {6, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(6*m2 + 5*p2)*M[GGGG[7], {7, SUSYM}][s, -t][
         0])/(2*m2^6) + ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2 + p2)*M[GGGG[7], {6, SUSYM}, tus][s, 
          -t][0])/m2^6 + ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^3 - 2*m2^2*p2 + m2*p2^2 - p2^3)*
        M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - p2^3)*
        M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(2*m2^6*(m2 - p2)^2) - 
      (p2^2*(2*m2 + p2)*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^4*Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[7], {4, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[7], {4, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[7], {4, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-2*p2^4*Derivative[1][M[GGGG[7], {6, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/m2^5 + 
      (p2^2*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[7], {6, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(2*m2 + 5*p2)*M[GGGG[7], {7, SUSYM}][s, -t][0])/(2*m2^6) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[7], {6, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[7], {6, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(2*m2^6) + 
      (p2^2*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^2*Derivative[1][M[GGGG[7], {9, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {9, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {9, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*(2*m2^3 + 3*m2^2*p2 - 5*m2*p2^2 + 2*p2^3)*
        M[GGGG[7], {9, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2 + 3*p2)*M[GGGG[7], {9, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[7], {9, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[7], {9, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      M[GGGG[7], {9, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (3*p2^2*(m2 + p2)*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
       m2^6 - (p2*(m2^3 + 2*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, 
           -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2*(m2^3 + 2*m2^2*p2 - 2*p2^3)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) + (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*(m2 + p2)*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) + ((m2 - p2)*p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/(2*m2^5) + 
      (p2*(m2^2 + 8*m2*p2 + 6*p2^2)*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^7 + 
      M[GGGG[7], {5, NOSYM}][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2*(3*m2^4 + m2^3*p2 - m2^2*p2^2 - 8*m2*p2^3 + 6*p2^4)*
        M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2^3*(m2 + 3*p2)*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/
       (m2^7*(m2 + p2)) + (p2^3*(m2^2 + 3*m2*p2 - 3*p2^2)*
        M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + 3*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/(m2^7*(m2 + p2)) + 
      (p2*(m2^2 + 7*m2*p2 + 3*p2^2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/
       m2^7 - M[GGGG[7], {5, NOSYM}, uts][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(4*m2^2 + 3*m2*p2 - 5*p2^2)*
         Derivative[1][M[GGGG[7], {1, FULLSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) - 
      (p2^4*Derivative[2][M[GGGG[7], {1, FULLSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 
         3*p2^3)*M[GGGG[7], {1, FULLSYM}][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {1, FULLSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3), 
     (-5*p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][
         0])/(m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + (2*p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][
           s, -t]][0])/m2^6 + 
      (p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*Derivative[2][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/(4*m2^5) + 
      (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/(4*m2^5) + 
      ((2*m2 - p2)*M[GGGG[7], {6, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) - 
      (9*p2^2*M[GGGG[7], {7, SUSYM}][s, -t][0])/(2*m2^7) - 
      (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2^6 + 
      (9*p2^2*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(2*m2^7), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/m2^6, 
     -(((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][
          0])/(m2^4*(m2 - p2)^2)) + 
      (p2*Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2*Derivative[2][M[GGGG[7], {8, SUSYM}, tus][s, 
           -t]][0])/(2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[7], {8, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {8, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*
        M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/(m2^5*(m2 - p2)^3), 
     -((p2*(4*m2^4 + 6*m2^3*p2 - 10*m2^2*p2^2 - 3*m2*p2^3 + 5*p2^4)*
         Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(3*m2 + 4*p2)*Derivative[1][M[GGGG[7], {3, SUSYM}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        Derivative[1][M[GGGG[7], {3, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(2*m2^2 - p2^2)*
        Derivative[2][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[7], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) - ((4*m2^5 - 2*m2^4*p2 - 14*m2^2*p2^3 + 
         22*m2*p2^4 - 9*p2^5)*M[GGGG[7], {3, SUSYM}][s, -t][0])/
       (m2^7*(m2 - p2)^3) + (3*p2*(m2 + 3*p2)*M[GGGG[7], {3, SUSYM}, tus][s, 
          -t][0])/m2^7 + ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(3*m2^3 - 4*m2*p2^2 + 2*p2^3)*
        M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {3, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -((p2*(4*m2 + 5*p2)*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
        (m2^5*(m2 + p2))) + (2*(4*m2 - 3*p2)*p2^2*
        Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + 
      (2*p2^2*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + ((2*m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (m2^5*(m2 + p2)) - ((2*m2^3 - 2*m2*p2^2 + p2^3)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - ((2*m2 - p2)^2*p2*
        Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2^2*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) + 
      (p2*(2*m2 + p2)*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - ((2*m2 - p2)*p2*
        Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - (2*(2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - ((2*m2 + 11*p2)*M[GGGG[7], {5, NOSYM}][s, -t][0])/
       m2^6 + (2*p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      (2*p2*M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/m2^6 + 
      ((4*m2 + 7*p2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2])/
       (m2^3*(m2 - p2)^3) + ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, tus][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - ((4*m2^4 - 5*m2^3*p2 + 4*m2*p2^3 - 2*p2^4)*
        M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      ((2*m2^4 + 3*m2^3*p2 - 12*m2^2*p2^2 + 12*m2*p2^3 - 4*p2^4)*
        M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     ((2*m2 + 5*p2)*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
       (m2^5*(m2 + p2)) - (3*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + ((2*m2^2 - 2*m2*p2 + p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + (p2*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][
         0])/(2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + ((5*m2 + 11*p2)*M[GGGG[7], {5, NOSYM}][s, -t][0])/
       (m2^6*(m2 + p2)) - ((m2 + 7*p2)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[7], {5, NOSYM}, tsu][s, -t][p2]/
       (m2^3*(m2 - p2)^3) - M[GGGG[7], {5, NOSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + ((m2^3 - 6*m2^2*p2 + 6*m2*p2^2 - 2*p2^3)*
        M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((5*m2^3 - 12*m2^2*p2 + 12*m2*p2^2 - 4*p2^3)*
        M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/
        (m2^4*(m2 - p2)^3)) + 
      (2*Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[2][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)^2) + Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, 
          -t]][0]/(m2^4*(m2 + p2)) - 
      Derivative[3][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0]/
       (6*m2^3*(m2 - p2)) + Derivative[3][M[GGGG[7], {2, SUSYM}, ust][s, -t]][
        0]/(6*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4) - 
      ((2*m2 - p2)*M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/(m2^4*(m2 - p2)^4), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[7], {12, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/m2^6, 
     (-2*p2^4*Derivative[1][M[GGGG[7], {11, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[7], {11, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[7], {11, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[7], {11, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[7], {11, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[7], 7]] = 
    {(-2*p2^6*Derivative[1][M[GGGG[7], {2, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^3 - 5*m2*p2^2 - 5*p2^3)*
        Derivative[1][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 + p2)) + (p2^2*(m2^3 - 2*m2*p2^2 + 2*p2^3)*
        Derivative[1][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (3*p2^4*Derivative[2][M[GGGG[7], {2, SUSYM}, tus][
           s, -t]][0])/(2*m2^6) - 
      (p2^4*Derivative[2][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[7], {2, SUSYM}, tus][s, -t]][0])/(6*m2^5) - 
      (p2^4*Derivative[3][M[GGGG[7], {2, SUSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (p2^5*(4*m2^2 + 5*m2*p2 - 7*p2^2)*M[GGGG[7], {2, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^4 + 2*m2^3*p2 - m2^2*p2^2 - 7*m2*p2^3 - 7*p2^4)*
        M[GGGG[7], {2, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[7], {2, SUSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[7], {2, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[7], {2, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(2*m2^2 + 3*m2*p2 - 4*p2^2)*Derivative[1][M[GGGG[7], {5, NOSYM}][
            s, -t]][0])/(m2^7*(m2 - p2))) + 
      (p2^2*(m2 + 2*p2)*(m2 + 3*p2)*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][
           s, -t]][0])/m2^7 + 
      (p2^5*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) + (p2^2*(m2^2 + 5*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^3*(2*m2^2 + 3*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (m2^7*(m2 + p2)) - (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][
         0])/(2*m2^6) + (p2^3*(2*m2 + 3*p2)*
        Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2 + p2)*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       m2^6 + (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) + (p2^4*Derivative[3][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (6*m2^5) + (p2^4*Derivative[3][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (6*m2^5) + (2*p2^3*M[GGGG[7], {4, SUSYM}][s, -t][0])/m2^7 - 
      (p2^2*(m2^4 + 7*m2^3*p2 - 2*m2^2*p2^2 - 15*m2*p2^3 + 10*p2^4)*
        M[GGGG[7], {5, NOSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^3 + m2^2*p2 + 7*m2*p2^2 + 10*p2^3)*
        M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^8 + 
      M[GGGG[7], {5, NOSYM}, sut][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^3 - 3*m2^2*p2 - 3*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/(m2^8*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 2*m2*p2 + 3*p2^2)*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + (p2*(m2 + p2)*(m2^2 + 3*m2*p2 + 4*p2^2)*
        M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      M[GGGG[7], {5, NOSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2^2*(m2 + 3*p2)*(m2^2 + m2*p2 + p2^2)*M[GGGG[7], {5, NOSYM}, uts][s, 
          -t][0])/(m2^8*(m2 + p2)), 
     (-2*p2^4*Derivative[1][M[GGGG[7], {8, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[7], {8, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[7], {8, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[7], {8, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[7], {8, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[7], {8, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[7], {8, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[7], {8, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -(((2*m2^5 + 3*m2^4*p2 + 2*m2^3*p2^2 - 5*m2^2*p2^3 - 9*m2*p2^4 + 9*p2^5)*
         Derivative[1][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[7], {3, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) + (p2^2*(2*m2^2 - p2^2)*
        Derivative[1][M[GGGG[7], {3, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[7], {3, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[7], {3, SUSYM}][s, -t]][0])/(3*m2^5) - 
      ((5*m2^6 - 3*m2^5*p2 - 2*m2^3*p2^3 - 14*m2^2*p2^4 + 30*m2*p2^5 - 
         14*p2^6)*M[GGGG[7], {3, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*
        (m2 + p2)) + (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*
        M[GGGG[7], {3, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[7], {3, SUSYM}, tus][s, -t][p2]/(m2^3*(m2 - p2)^3) + 
      (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[7], {3, SUSYM}, ust][s, -t][0])/
       (m2^7*(m2 - p2)^3) - M[GGGG[7], {3, SUSYM}, ust][s, -t][p2]/
       (m2^3*(m2 - p2)^3), 
     (4*p2^2*Derivative[1][M[GGGG[7], {6, SUSYM}][s, -t]][0])/m2^7 - 
      (p2*(5*m2^4 + 4*m2^3*p2 - 7*m2^2*p2^2 - 9*m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) - (2*p2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/m2^7 - 
      (4*p2*(m2 + p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/
       m2^7 + (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) + 
      (p2^2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][
         0])/(m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) - 
      (p2*(m2 + 3*p2)*Derivative[2][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       m2^6 - (p2*(m2 + 2*p2)*Derivative[2][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[7], {7, SUSYM}][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/(3*m2^5) + 
      (2*p2*(2*m2 + 7*p2)*M[GGGG[7], {6, SUSYM}][s, -t][0])/m2^8 - 
      (p2*(7*m2^5 - 12*m2^3*p2^2 - 9*m2^2*p2^3 + 30*m2*p2^4 - 14*p2^5)*
        M[GGGG[7], {7, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*(m2 + p2)) - 
      (2*p2*(4*m2 + 7*p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/m2^8 - 
      (2*p2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2^7 + 
      (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + M[GGGG[7], {7, SUSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*
        M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      M[GGGG[7], {7, SUSYM}, ust][s, -t][p2]/(m2^3*(m2 - p2)^3), 
     -((p2^3*(4*m2^4 - 4*m2^3*p2 + 2*m2^2*p2^2 + 7*m2*p2^3 - 7*p2^4)*
         Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/
        (m2^8*(m2 - p2)^2*(m2 + p2))) + 
      (8*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(m2^3 + 2*m2^2*p2 - 9*m2*p2^2 - 9*p2^3)*
        Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^8*(m2 + p2)) - (p2^2*(m2^4 + 3*m2^3*p2 - 5*m2^2*p2^2 + 4*m2*p2^3 - 
         2*p2^4)*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^8*(m2 - p2)^2) - 
      (12*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (6*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (4*p2^3*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^7 - 
      (p2^6*Derivative[2][M[GGGG[7], {4, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^6 + 
      (p2^3*(m2^2 - 4*m2*p2 - 4*p2^2)*
        Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (2*m2^7*(m2 + p2)) - (p2^3*(m2^2 - 2*m2*p2 + 2*p2^2)*
        Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (2*m2^7*(m2 - p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (2*p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/(6*m2^6) + 
      (p2^4*Derivative[3][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/(6*m2^6) - 
      (p2^3*Derivative[3][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/(3*m2^5) - 
      (p2^3*Derivative[3][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (p2^3*(14*m2^4 - 38*m2^3*p2 + 57*m2^2*p2^2 - 48*m2*p2^3 + 16*p2^4)*
        M[GGGG[7], {4, SUSYM}][s, -t][0])/(m2^9*(m2 - p2)^3) + 
      (20*p2^3*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^8 + 
      (p2*(m2^3 - m2^2*p2 - 16*p2^3)*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/
       m2^9 + ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 4*m2^3*p2 - 4*m2^2*p2^2 - 2*m2*p2^3 + 
         2*p2^4)*M[GGGG[7], {4, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (20*p2^3*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       m2^8 + (8*p2^3*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (6*p2^3*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/m2^8 - 
      (8*p2^3*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      (6*p2^3*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^8, 
     (-4*p2^3*Derivative[1][M[GGGG[7], {6, SUSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(5*m2^4 - 17*m2^2*p2^2 + m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) + (2*p2^2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (4*p2^2*(m2 + p2)*Derivative[1][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/
       m2^7 - (p2^3*(4*m2 + 5*p2)*Derivative[1][M[GGGG[7], {7, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) - (p2^3*(4*m2^2 - 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - 5*p2^3)*
        Derivative[2][M[GGGG[7], {7, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^2*(m2 + 3*p2)*Derivative[2][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/
       m2^6 + (p2^2*(m2 + 2*p2)*Derivative[2][M[GGGG[7], {6, SUSYM}, ust][s, 
           -t]][0])/m2^6 - 
      (p2^4*Derivative[2][M[GGGG[7], {7, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[7], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + 
      (p2^3*Derivative[3][M[GGGG[7], {7, SUSYM}][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[7], {6, SUSYM}, tus][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[7], {6, SUSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (2*p2^2*(2*m2 + 7*p2)*M[GGGG[7], {6, SUSYM}][s, -t][0])/m2^8 + 
      (p2^2*(3*m2^4 - 9*m2^3*p2 - 11*m2^2*p2^2 + 30*m2*p2^3 - 14*p2^4)*
        M[GGGG[7], {7, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2^2*(4*m2 + 7*p2)*M[GGGG[7], {6, SUSYM}, tus][s, -t][0])/m2^8 + 
      (2*p2^2*M[GGGG[7], {6, SUSYM}, ust][s, -t][0])/m2^7 - 
      (2*p2^2*(3*m2 + 7*p2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[7], {7, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {7, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     (7*p2^4*Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/m2^8 - 
      ((m2 - 11*p2)*p2^2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/
       m2^7 - (9*p2^4*Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       m2^8 + (2*p2^4*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       m2^8 + (p2^2*(4*m2^3 - 28*m2^2*p2 + 38*m2*p2^2 - 15*p2^3)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^4*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 + p2)) - ((6*m2 - 5*p2)*p2^4*
        Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(6*m2^2 + 4*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) + ((m2 - 7*p2)*p2^2*
        Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[7], {4, SUSYM}][s, -t]][0])/m2^7 + 
      (3*p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/(2*m2^6) - 
      (2*p2^4*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^2*(2*m2^2 - 10*m2*p2 + 7*p2^2)*
        Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + (p2^2*(2*m2^2 - 3*p2^2)*
        Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) - (p2^4*Derivative[3][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (6*m2^6) + (p2^4*Derivative[3][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (6*m2^6) - (p2^3*Derivative[3][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/
       (3*m2^5) - (p2^3*Derivative[3][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/
       (3*m2^5) + (8*p2^2*(m2^2 + 2*p2^2)*M[GGGG[7], {4, SUSYM}][s, -t][0])/
       m2^9 + (p2*(m2^2 - 7*m2*p2 + 26*p2^2)*M[GGGG[7], {5, NOSYM}][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (16*p2^4*M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/
       m2^9 - (p2*(2*m2^5 - 8*m2^4*p2 + 52*m2^3*p2^2 - 108*m2^2*p2^3 + 
         89*m2*p2^4 - 26*p2^5)*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/
       (m2^8*(m2 - p2)^3) - (2*(2*m2 - p2)*p2^2*
        M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/m2^8 - 
      (p2^2*(4*m2^4 - 10*m2^3*p2 + 26*m2^2*p2^2 - 31*m2*p2^3 + 12*p2^4)*
        M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2*(m2^2 + 4*m2*p2 - p2^2)*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/
       m2^8 - (p2*(m2^2 + m2*p2 + 12*p2^2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[7], {5, NOSYM}, uts][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[7], {9, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[7], {9, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[7], {9, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {9, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[7], {9, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[7], {9, SUSYM}, ust][s, -t][0])/m2^6, 
     (-2*p2*Derivative[1][M[GGGG[7], {4, SUSYM}][s, -t]][0])/m2^7 + 
      (4*p2*Derivative[1][M[GGGG[7], {5, NOSYM}][s, -t]][0])/m2^7 - 
      (p2^2*(9*m2^2 - 13*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^3) + 
      (2*p2^2*Derivative[1][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) - (6*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, sut][s, 
           -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[7], {5, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[7], {5, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (3*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (2*p2*Derivative[1][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[2][M[GGGG[7], {4, SUSYM}, tus][s, -t]][
         0])/(2*m2^6*(m2 - p2)^2) + 
      (p2^2*Derivative[2][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) - (3*p2*Derivative[2][M[GGGG[7], {5, NOSYM}, sut][s, 
           -t]][0])/(2*m2^6) - 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2*Derivative[2][M[GGGG[7], {5, NOSYM}, uts][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[3][M[GGGG[7], {4, SUSYM}, tus][s, -t]][0])/
       (6*m2^5*(m2 - p2)) + 
      (p2^2*Derivative[3][M[GGGG[7], {4, SUSYM}, ust][s, -t]][0])/
       (6*m2^5*(m2 + p2)) - 
      (p2*Derivative[3][M[GGGG[7], {5, NOSYM}, sut][s, -t]][0])/(6*m2^5) - 
      (p2*Derivative[3][M[GGGG[7], {5, NOSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (7*p2*M[GGGG[7], {4, SUSYM}][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[7], {4, SUSYM}][s, -t][p2])/(m2^4*(m2 - p2)^4) + 
      (10*p2*M[GGGG[7], {5, NOSYM}][s, -t][0])/m2^8 - 
      (p2^2*(16*m2^3 - 34*m2^2*p2 + 26*m2*p2^2 - 7*p2^3)*
        M[GGGG[7], {4, SUSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^4) - 
      (10*p2*M[GGGG[7], {5, NOSYM}, sut][s, -t][0])/m2^8 + 
      (4*p2*M[GGGG[7], {5, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (3*p2*M[GGGG[7], {5, NOSYM}, tus][s, -t][0])/m2^8 - 
      (4*p2*M[GGGG[7], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      (3*p2*M[GGGG[7], {5, NOSYM}, uts][s, -t][0])/m2^8, 
     -(((2*m2 - p2)*p2^2*(m2^2 + 3*m2*p2 - 2*p2^2)*
         Derivative[1][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(m2 + 4*p2)*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) + (p2^2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^3*Derivative[2][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {12, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - (p2*(2*m2^5 + 3*m2^4*p2 + 2*m2^3*p2^2 - 
         19*m2^2*p2^3 + 21*m2*p2^4 - 7*p2^5)*M[GGGG[7], {12, SUSYM}][s, -t][
         0])/(m2^8*(m2 - p2)^3*(m2 + p2)) + 
      (p2*(m2^2 + 3*m2*p2 + 8*p2^2)*M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + M[GGGG[7], {12, SUSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + (p2*(m2^4 + 2*m2^3*p2 - 2*m2^2*p2^2 - m2*p2^3 + 
         p2^4)*M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/(m2^8*(m2 - p2)^3) - 
      M[GGGG[7], {12, SUSYM}, ust][s, -t][p2]/(m2^3*(m2 - p2)^3), 
     -((p2^5*(6*m2^2 + 3*m2*p2 - 7*p2^2)*
         Derivative[1][M[GGGG[7], {11, SUSYM}][s, -t]][0])/
        (m2^8*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(m2^3 + 2*m2^2*p2 - 9*m2*p2^2 - 9*p2^3)*
        Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
       (m2^8*(m2 + p2)) - (p2^2*(m2^4 + 3*m2^3*p2 - 5*m2^2*p2^2 + 4*m2*p2^3 - 
         2*p2^4)*Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (m2^8*(m2 - p2)^2) - 
      (p2^6*Derivative[2][M[GGGG[7], {11, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^3*(m2^2 - 4*m2*p2 - 4*p2^2)*
        Derivative[2][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
       (2*m2^7*(m2 + p2)) - (p2^3*(m2^2 - 2*m2*p2 + 2*p2^2)*
        Derivative[2][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (2*m2^7*(m2 - p2)) - 
      (p2^4*Derivative[3][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/(6*m2^6) + 
      (p2^4*Derivative[3][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/(6*m2^6) - 
      (p2^4*(4*m2^3 + 15*m2^2*p2 - 34*m2*p2^2 + 16*p2^3)*
        M[GGGG[7], {11, SUSYM}][s, -t][0])/(m2^9*(m2 - p2)^3) + 
      (p2*(m2^3 - m2^2*p2 - 2*m2*p2^2 - 16*p2^3)*
        M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/m2^9 + 
      ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^5 + 4*m2^4*p2 - 6*m2^3*p2^2 + 
         4*m2^2*p2^3 - 4*m2*p2^4 + 2*p2^5)*M[GGGG[7], {11, SUSYM}, ust][s, 
          -t][0])/(m2^8*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), -((p2^3*(2*m2^3 + 5*m2^2*p2 - 3*m2*p2^2 - 2*p2^3)*
         Derivative[1][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) - 
      (p2^3*(3*m2 + 4*p2)*Derivative[1][M[GGGG[7], {12, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) - (p2^3*(3*m2^2 - 2*p2^2)*
        Derivative[1][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^4*Derivative[2][M[GGGG[7], {12, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[7], {12, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[7], {12, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - (p2^2*(2*m2^4 + m2^3*p2 + 5*m2^2*p2^2 - 
         14*m2*p2^3 + 7*p2^4)*M[GGGG[7], {12, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^3) - (p2^2*(5*m2 + 8*p2)*
        M[GGGG[7], {12, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2^2*(5*m2^4 - 2*m2^3*p2 - 4*m2^2*p2^2 + 
         m2*p2^3 + p2^4)*M[GGGG[7], {12, SUSYM}, ust][s, -t][0])/
       (m2^8*(m2 - p2)^3) + ((2*m2 - p2)*M[GGGG[7], {12, SUSYM}, ust][s, -t][
         p2])/(m2^3*(m2 - p2)^3), 
     -((p2^3*(4*m2^2 + 3*m2*p2 - 5*p2^2)*
         Derivative[1][M[GGGG[7], {13, FULLSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) - 
      (p2^4*Derivative[2][M[GGGG[7], {13, FULLSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 
         3*p2^3)*M[GGGG[7], {13, FULLSYM}][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[7], {13, FULLSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3), 
     -((p2^2*(9*m2^2 - 13*m2*p2 + 5*p2^2)*
         Derivative[1][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
        (m2^7*(m2 - p2)^3)) + 
      (2*p2^2*Derivative[1][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        Derivative[2][M[GGGG[7], {11, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 - p2)^2) + 
      (p2^2*Derivative[2][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) - (p2^2*Derivative[3][M[GGGG[7], {11, SUSYM}, tus][s, 
           -t]][0])/(6*m2^5*(m2 - p2)) + 
      (p2^2*Derivative[3][M[GGGG[7], {11, SUSYM}, ust][s, -t]][0])/
       (6*m2^5*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[7], {11, SUSYM}][s, -t][p2])/
       (m2^4*(m2 - p2)^4) - (p2*(m2^4 + 12*m2^3*p2 - 28*m2^2*p2^2 + 
         22*m2*p2^3 - 6*p2^4)*M[GGGG[7], {11, SUSYM}, tus][s, -t][0])/
       (m2^8*(m2 - p2)^4) + (p2*M[GGGG[7], {11, SUSYM}, ust][s, -t][0])/m2^8}
 
Attributes[Derivative] = {NHoldAll}
 
sumruleslow[bkimp[GGGG[7], 2]] = 
    {(2*G8\[Pi])/p2 + (G8\[Pi]*p2*\[Alpha]2^2)/4 - (G8\[Pi]*p2*\[Alpha]4)/2, 
     (4*G8\[Pi]*\[Alpha]4)/p2, (2*G8\[Pi])/p2 + (3*G8\[Pi]*p2*\[Alpha]2^2)/
       40 + (G8\[Pi]*p2^3*\[Alpha]4^2)/16, (16*G8\[Pi])/p2 + 
      (G8\[Pi]*p2*\[Alpha]2^2)/2 + \[Alpha]2*(-4*G8\[Pi] - 
        (G8\[Pi]*p2^2*\[Alpha]4)/2), \[Alpha]2*((-4*G8\[Pi])/p2 - 
       (G8\[Pi]*p2*\[Alpha]4)/2), (-8*G8\[Pi]*\[Alpha]2)/p2 + 
      8*G8\[Pi]*\[Alpha]4, (16*G8\[Pi])/p2 - 8*G8\[Pi]*\[Alpha]2 + 
      4*G8\[Pi]*p2*\[Alpha]4, (2*G8\[Pi]*\[Alpha]2)/p2 + G8\[Pi]*\[Alpha]4, 
     (4*G8\[Pi]*\[Alpha]2)/p2 - 4*G8\[Pi]*\[Alpha]4, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, -1/2*(G8\[Pi]*\[Alpha]2^2) + 
      \[Alpha]2*((-2*G8\[Pi])/p2 - (G8\[Pi]*p2*\[Alpha]4)/2), 
     g[3, 0, {GGGG[7], 1}], 0, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, 
     (G8\[Pi]*\[Alpha]2^2)/(2*p2) - (G8\[Pi]*\[Alpha]4)/p2, 
     (G8\[Pi]*\[Alpha]2^2)/p2 - (2*G8\[Pi]*\[Alpha]4)/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, (G8\[Pi]*\[Alpha]4^2)/(16*p2), 0, 
     0}
 
sumruleslow[bkimp[GGGG[7], 3]] = {(3*G8\[Pi]*\[Alpha]2^2)/40 + 
      (G8\[Pi]*p2^2*\[Alpha]4^2)/16, -1/2*(G8\[Pi]*\[Alpha]2^2) + 
      (G8\[Pi]*p2*\[Alpha]2*\[Alpha]4)/2, -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4), 
     0, 0, 2*g[4, 0, {GGGG[7], 4}], -4*g[4, 0, {GGGG[7], 6}], 
     G8\[Pi]*\[Alpha]2*\[Alpha]4, 0, 0, -g[9/2, T, 0, {GGGG[7], 12}], 
     2*g[7/2, 0, {GGGG[7], 11}], 2*g[7/2, 0, {GGGG[7], 12}] + 
      p2*g[9/2, T, 0, {GGGG[7], 12}], g[9/2, 0, {GGGG[7], 13}], 0}
 
sumruleslow[bkimp[GGGG[7], 4]] = {g[4, 0, {GGGG[7], 3}] - 
      p2*g[5, T, 0, {GGGG[7], 3}] + p2^2*g[6, T^2, 0, {GGGG[7], 3}], 
     g[6, 0, {GGGG[7], 10}], (3*G8\[Pi]*\[Alpha]2*\[Alpha]4)/40 + 
      (G8\[Pi]*p2*\[Alpha]4^2)/8 + 2*g[4, 0, {GGGG[7], 2}], 
     2*g[4, 0, {GGGG[7], 5}] + 4*p2*g[5, SmU, 0, {GGGG[7], 5}], 
     2*g[5, 0, {GGGG[7], 8}], 2*g[5, 0, {GGGG[7], 9}] + 
      p2*g[6, T, 0, {GGGG[7], 9}], 2*g[4, 0, {GGGG[7], 6}] + 
      g[4, 0, {GGGG[7], 7}] + 2*p2^2*g[6, 0, {GGGG[7], 6}] - 
      p2^2*g[6, 0, {GGGG[7], 7}] + p2*g[5, T, 0, {GGGG[7], 6}] - 
      p2*g[5, T, 0, {GGGG[7], 7}], 2*p2*g[6, 0, {GGGG[7], 4}] - 
      g[5, T, 0, {GGGG[7], 4}], 2*p2*g[6, 0, {GGGG[7], 6}] + 
      p2*g[6, 0, {GGGG[7], 7}] - g[5, T, 0, {GGGG[7], 6}], 
     -g[6, T, 0, {GGGG[7], 9}], 2*g[5, SmU, 0, {GGGG[7], 5}], 
     2*g[5, 0, {GGGG[7], 1}] + p2*g[6, 0, {GGGG[7], 1}], 
     2*g[6, 0, {GGGG[7], 6}], 2*g[6, 0, {GGGG[7], 7}], 0, 
     2*g[6, T^2, 0, {GGGG[7], 3}], -4*g[6, 0, {GGGG[7], 4}], 0, 0, 
     2*g[11/2, 0, {GGGG[7], 12}], 2*p2*g[11/2, 0, {GGGG[7], 11}] - 
      g[9/2, T, 0, {GGGG[7], 11}]}
 
sumruleslow[bkimp[GGGG[7], 5]] = {2*p2*g[6, 0, {GGGG[7], 2}] - 
      g[5, T, 0, {GGGG[7], 2}], 2*p2*g[6, 0, {GGGG[7], 5}] + 
      2*p2^2*g[7, 0, {GGGG[7], 5}] + g[5, SmU, 0, {GGGG[7], 5}] - 
      g[5, T, 0, {GGGG[7], 5}] - 2*p2*g[6, SmU*T, 0, {GGGG[7], 5}], 
     2*p2*g[7, 0, {GGGG[7], 8}] - g[6, T, 0, {GGGG[7], 8}], 
     -g[7, 0, {GGGG[7], 3}], -2*g[7, 0, {GGGG[7], 6}] - 
      g[7, 0, {GGGG[7], 7}], 4*g[6, 0, {GGGG[7], 4}] + 
      2*p2*g[7, 0, {GGGG[7], 4}] + 2*g[6, T^2, 0, {GGGG[7], 4}], 
     4*g[6, 0, {GGGG[7], 7}] + 2*p2*g[7, 0, {GGGG[7], 6}] + 
      3*p2*g[7, 0, {GGGG[7], 7}] + 2*g[6, T^2, 0, {GGGG[7], 7}], 
     4*g[6, 0, {GGGG[7], 5}] + 4*p2*g[7, 0, {GGGG[7], 5}], 
     2*g[7, 0, {GGGG[7], 9}], 0, -2*g[13/2, T, 0, {GGGG[7], 12}] - 
      p2*g[15/2, T, 0, {GGGG[7], 12}], 4*g[11/2, 0, {GGGG[7], 11}] + 
      2*p2*g[13/2, 0, {GGGG[7], 11}] + 8*p2^2*g[15/2, 0, {GGGG[7], 11}] + 
      2*g[11/2, T^2, 0, {GGGG[7], 11}], 4*g[11/2, 0, {GGGG[7], 12}] + 
      2*p2*g[13/2, 0, {GGGG[7], 12}] + 2*g[11/2, T^2, 0, {GGGG[7], 12}] + 
      2*p2*g[13/2, T, 0, {GGGG[7], 12}] + p2^2*g[15/2, T, 0, {GGGG[7], 12}], 
     2*g[13/2, 0, {GGGG[7], 13}] + p2*g[15/2, 0, {GGGG[7], 13}], 
     4*g[15/2, 0, {GGGG[7], 11}]}
 
sumruleslow[bkimp[GGGG[7], 6]] = {2*g[6, 0, {GGGG[7], 3}] + 
      p2*g[7, 0, {GGGG[7], 3}] - 2*p2*g[7, T, 0, {GGGG[7], 3}] - 
      p2^2*g[8, T, 0, {GGGG[7], 3}] + 2*p2^2*g[8, T^2, 0, {GGGG[7], 3}] + 
      p2^3*g[9, T^2, 0, {GGGG[7], 3}], 2*g[8, 0, {GGGG[7], 10}] + 
      p2*g[9, 0, {GGGG[7], 10}], 4*g[6, 0, {GGGG[7], 2}] + 
      2*p2*g[7, 0, {GGGG[7], 2}] + 8*p2^2*g[8, 0, {GGGG[7], 2}] + 
      2*g[6, T^2, 0, {GGGG[7], 2}], 4*g[6, 0, {GGGG[7], 5}] + 
      2*p2*g[7, 0, {GGGG[7], 5}] + 16*p2^3*g[9, 0, {GGGG[7], 5}] - 
      2*g[6, SmU*T, 0, {GGGG[7], 5}] + 2*g[6, T^2, 0, {GGGG[7], 5}] - 
      2*p2*g[7, Odd3, 0, {GGGG[7], 5}] + 8*p2*g[7, SmU, 0, {GGGG[7], 5}] + 
      4*p2^2*g[8, SmU, 0, {GGGG[7], 5}], 4*g[7, 0, {GGGG[7], 8}] + 
      2*p2*g[8, 0, {GGGG[7], 8}] + 8*p2^2*g[9, 0, {GGGG[7], 8}] + 
      2*g[7, T^2, 0, {GGGG[7], 8}], 4*g[7, 0, {GGGG[7], 9}] + 
      2*p2*g[8, 0, {GGGG[7], 9}] + 2*g[7, T^2, 0, {GGGG[7], 9}] + 
      2*p2*g[8, T, 0, {GGGG[7], 9}] + p2^2*g[9, T, 0, {GGGG[7], 9}], 
     4*g[6, 0, {GGGG[7], 6}] + 2*g[6, 0, {GGGG[7], 7}] + 
      2*p2*g[7, 0, {GGGG[7], 6}] + p2*g[7, 0, {GGGG[7], 7}] + 
      4*p2^2*g[8, 0, {GGGG[7], 6}] - 2*p2^2*g[8, 0, {GGGG[7], 7}] + 
      4*p2^3*g[9, 0, {GGGG[7], 6}] - 2*p2^3*g[9, 0, {GGGG[7], 7}] + 
      2*g[6, T^2, 0, {GGGG[7], 6}] + 2*p2*g[7, T, 0, {GGGG[7], 6}] - 
      2*p2*g[7, T, 0, {GGGG[7], 7}] + p2^2*g[8, T, 0, {GGGG[7], 6}] - 
      p2^2*g[8, T, 0, {GGGG[7], 7}], 4*p2*g[8, 0, {GGGG[7], 4}] + 
      4*p2^2*g[9, 0, {GGGG[7], 4}] - 2*g[7, T, 0, {GGGG[7], 4}] - 
      p2*g[8, T, 0, {GGGG[7], 4}], 4*p2*g[8, 0, {GGGG[7], 6}] + 
      2*p2*g[8, 0, {GGGG[7], 7}] + 4*p2^2*g[9, 0, {GGGG[7], 6}] + 
      2*p2^2*g[9, 0, {GGGG[7], 7}] - 2*g[7, T, 0, {GGGG[7], 6}] - 
      p2*g[8, T, 0, {GGGG[7], 6}], -2*g[8, T, 0, {GGGG[7], 9}] - 
      p2*g[9, T, 0, {GGGG[7], 9}], 8*p2^2*g[9, 0, {GGGG[7], 5}] + 
      2*g[7, Odd3, 0, {GGGG[7], 5}] + 4*g[7, SmU, 0, {GGGG[7], 5}] + 
      p2*g[8, SmU, 0, {GGGG[7], 5}] + p2*g[8, T, 0, {GGGG[7], 5}], 
     4*g[7, 0, {GGGG[7], 1}] + 4*p2*g[8, 0, {GGGG[7], 1}] + 
      p2^2*g[9, 1, {GGGG[7], 1}], 4*g[8, 0, {GGGG[7], 6}] + 
      4*p2*g[9, 0, {GGGG[7], 6}], 4*g[8, 0, {GGGG[7], 7}] + 
      4*p2*g[9, 0, {GGGG[7], 7}], 4*g[9, 0, {GGGG[7], 8}], 
     4*g[8, T^2, 0, {GGGG[7], 3}] + 2*p2*g[9, T^2, 0, {GGGG[7], 3}], 
     -8*g[8, 0, {GGGG[7], 4}] - 8*p2*g[9, 0, {GGGG[7], 4}] - 
      8*p2*g[9, 0, {GGGG[7], 5}] + 2*g[8, SmU, 0, {GGGG[7], 5}] - 
      2*g[8, T, 0, {GGGG[7], 5}], 8*g[9, 0, {GGGG[7], 5}], 0, 
     4*g[15/2, 0, {GGGG[7], 12}] + 4*p2*g[17/2, 0, {GGGG[7], 12}], 
     4*p2*g[15/2, 0, {GGGG[7], 11}] + 4*p2^2*g[17/2, 0, {GGGG[7], 11}] - 
      2*g[13/2, T, 0, {GGGG[7], 11}] - p2*g[15/2, T, 0, {GGGG[7], 11}]}
 
sumruleslow[bkimp[GGGG[7], 7]] = {4*p2*g[8, 0, {GGGG[7], 2}] + 
      4*p2^2*g[9, 0, {GGGG[7], 2}] + 8*p2^3*g[10, 0, {GGGG[7], 2}] - 
      2*g[7, T, 0, {GGGG[7], 2}] - p2*g[8, T, 0, {GGGG[7], 2}], 
     4*p2*g[8, 0, {GGGG[7], 5}] + 4*p2^2*g[9, 0, {GGGG[7], 5}] + 
      8*p2^3*g[10, 0, {GGGG[7], 4}] + 2*p2^3*g[10, 1, {GGGG[7], 5}] - 
      2*g[7, Odd3, 0, {GGGG[7], 5}] + 2*g[7, SmU, 0, {GGGG[7], 5}] - 
      2*g[7, T, 0, {GGGG[7], 5}] + p2*g[8, SmU, 0, {GGGG[7], 5}] - 
      p2*g[8, T, 0, {GGGG[7], 5}] - 4*p2*g[8, SmU*T, 0, {GGGG[7], 5}] + 
      6*p2^2*g[9, Odd3, 0, {GGGG[7], 5}] - 
      2*p2^2*g[9, SmU*T, 0, {GGGG[7], 5}], 4*p2*g[9, 0, {GGGG[7], 8}] + 
      4*p2^2*g[10, 0, {GGGG[7], 8}] - 2*g[8, T, 0, {GGGG[7], 8}] - 
      p2*g[9, T, 0, {GGGG[7], 8}], -4*g[9, 0, {GGGG[7], 3}] - 
      p2*g[10, 1, {GGGG[7], 3}], -2*p2*g[10, 1, {GGGG[7], 6}] - 
      p2*g[10, 1, {GGGG[7], 7}] - 4*g[9, T, 0, {GGGG[7], 7}], 
     8*g[8, 0, {GGGG[7], 4}] + 8*p2*g[9, 0, {GGGG[7], 4}] + 
      16*p2^2*g[10, 0, {GGGG[7], 4}] + 2*p2^2*g[10, 1, {GGGG[7], 4}] + 
      4*g[8, T^2, 0, {GGGG[7], 4}] + 2*p2*g[9, T^2, 0, {GGGG[7], 4}], 
     8*g[8, 0, {GGGG[7], 7}] + 8*p2*g[9, 0, {GGGG[7], 7}] + 
      2*p2^2*g[10, 1, {GGGG[7], 6}] + 3*p2^2*g[10, 1, {GGGG[7], 7}] + 
      4*g[8, T^2, 0, {GGGG[7], 7}] + 4*p2*g[9, T, 0, {GGGG[7], 7}] + 
      2*p2*g[9, T^2, 0, {GGGG[7], 7}], 8*g[8, 0, {GGGG[7], 5}] + 
      8*p2*g[9, 0, {GGGG[7], 5}] + 32*p2^2*g[10, 0, {GGGG[7], 4}] + 
      4*p2^2*g[10, 1, {GGGG[7], 5}] + 12*p2*g[9, Odd3, 0, {GGGG[7], 5}], 
     4*g[9, 0, {GGGG[7], 9}] + 4*p2*g[10, 0, {GGGG[7], 9}], 
     8*g[10, 0, {GGGG[7], 4}], -4*g[17/2, T, 0, {GGGG[7], 12}] - 
      4*p2*g[19/2, T, 0, {GGGG[7], 12}] - p2^2*g[21/2, T, 1, {GGGG[7], 12}], 
     8*g[15/2, 0, {GGGG[7], 11}] + 8*p2*g[17/2, 0, {GGGG[7], 11}] + 
      16*p2^2*g[19/2, 0, {GGGG[7], 11}] + 2*p2^2*g[19/2, 1, {GGGG[7], 11}] + 
      24*p2^3*g[21/2, 0, {GGGG[7], 11}] + 4*g[15/2, T^2, 0, {GGGG[7], 11}] + 
      2*p2*g[17/2, T^2, 0, {GGGG[7], 11}], 8*g[15/2, 0, {GGGG[7], 12}] + 
      8*p2*g[17/2, 0, {GGGG[7], 12}] + 2*p2^2*g[19/2, 1, {GGGG[7], 12}] + 
      4*g[15/2, T^2, 0, {GGGG[7], 12}] + 4*p2*g[17/2, T, 0, {GGGG[7], 12}] + 
      2*p2*g[17/2, T^2, 0, {GGGG[7], 12}] + 
      4*p2^2*g[19/2, T, 0, {GGGG[7], 12}] + 
      p2^3*g[21/2, T, 1, {GGGG[7], 12}], 4*g[17/2, 0, {GGGG[7], 13}] + 
      4*p2*g[19/2, 0, {GGGG[7], 13}] + p2^2*g[21/2, 1, {GGGG[7], 13}], 
     8*g[19/2, 0, {GGGG[7], 11}] + 12*p2*g[21/2, 0, {GGGG[7], 11}]}
 
sumrulesKK[bkimp[GGGG[7], 2], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{(2*m2 - p2)/14}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
      {{{0, 0}, {0, (10*m2^2*(2*m2 - p2))/189}}, {{0, 0}, {0, 0}}, 
       {{(10*m2^3 - 53*m2^2*p2 + 72*m2*p2^2 - 24*p2^3)/70, 
         (2*Sqrt[2]*p2*(2*m2^2 - 3*m2*p2 + p2^2))/35}, 
        {(2*Sqrt[2]*p2*(2*m2^2 - 3*m2*p2 + p2^2))/35, 
         (10*m2^3 - 17*m2^2*p2 + 18*m2*p2^2 - 6*p2^3)/315}}, 
       {{0, (4*Sqrt[2]*m2*(2*m2 - p2)*p2)/21}, 
        {(4*Sqrt[2]*m2*(2*m2 - p2)*p2)/21, 
         (4*m2*(10*m2^2 - 17*m2*p2 + 6*p2^2))/189}}, 
       {{0, (4*Sqrt[2]*m2*(2*m2 - p2))/21}, {(4*Sqrt[2]*m2*(2*m2 - p2))/21, 
         (-8*m2*(2*m2 - p2))/63}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, (-2*Sqrt[2]*m2^2)/21}, {(-2*Sqrt[2]*m2^2)/21, (4*m2^2)/63}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, (4*Sqrt[2]*m2*(m2 - p2))/21}, 
        {(4*Sqrt[2]*m2*(m2 - p2))/21, (-4*m2*(m2 - 6*p2))/189}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, (-4*Sqrt[2]*m2)/(21*(m2 + p2))}, {(-4*Sqrt[2]*m2)/(21*(m2 + p2)), 
         (8*m2)/(63*(m2 + p2))}}, {{0, 0}, {0, (-20*m2^2)/(189*(m2 + p2))}}, 
       {{0, 0}, {0, (-40*m2^2)/(189*(m2 + p2))}}, 
       {{0, (-4*Sqrt[2]*m2)/(21*(m2 + p2))}, {(-4*Sqrt[2]*m2)/(21*(m2 + p2)), 
         (8*m2)/(63*(m2 + p2))}}, {{-12/(35*(m2 + p2)), 
         (2*Sqrt[2])/(35*(m2 + p2))}, {(2*Sqrt[2])/(35*(m2 + p2)), 
         -2/(105*(m2 + p2))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{1, 1, -1}, {{{0}}, {{0}}, {{-1/21*(m2^3*(-2*m2 + p2))}}, 
       {{(4*m2^3*(2*m2 - p2))/21}}, {{0}}, {{0}}, {{0}}, {{(-4*m2^3)/21}}, 
       {{0}}, {{0}}, {{(4*m2^3)/21}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{(4*m2^(7/2))/21}}}], 
     exchange[{1, 1, 1}, {{{0}}, {{0}}, {{-1/21*(m2^3*(-2*m2 + p2))}}, 
       {{(4*m2^3*(2*m2 - p2))/21}}, {{0}}, {{0}}, {{0}}, {{(-4*m2^3)/21}}, 
       {{0}}, {{0}}, {{(4*m2^3)/21}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{(-4*m2^(7/2))/21}}}]}
 
sumrulesKK[bkimp[GGGG[7], 3], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{-1/14}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{(-5*m2^2 + 24*m2*p2 - 24*p2^2)/70, 
         (-2*Sqrt[2]*(m2 - p2)*p2)/35}, {(-2*Sqrt[2]*(m2 - p2)*p2)/35, 
         (-5*m2^2 + 6*m2*p2 - 6*p2^2)/315}}, {{0, (4*Sqrt[2]*m2*p2)/21}, 
        {(4*Sqrt[2]*m2*p2)/21, (4*m2*(5*m2 - 6*p2))/189}}, 
       {{0, (-4*Sqrt[2]*m2)/21}, {(-4*Sqrt[2]*m2)/21, (8*m2)/63}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, (8*Sqrt[2]*m2)/21}, {(8*Sqrt[2]*m2)/21, 
         (-16*m2)/63}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}], exchange[{1, 1, -1}, {{{-1/21}}, {{4/21}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}], exchange[{1, 1, 1}, {{{-1/21}}, {{4/21}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[7], 4], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{(-24*p2)/35, (4*Sqrt[2]*p2)/35}, 
        {(4*Sqrt[2]*p2)/35, (-4*p2)/105}}, {{0, 0}, {0, (16*m2)/63}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, -1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{1, 1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[7], 5], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{1, 1, -1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{1, 1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[7], 6], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, -1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{1, 1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[7], 7], {GG[7], GG[7]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
     exchange[{1, 1, -1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], 
     exchange[{1, 1, 1}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}

ampKK[{GG[7], GG[7]}] = 
   {exchange[{0}, {{{0}}, {{-1/14*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/14*1/(mh2^4*(-mh2 - s - t))}}, {{-1/14*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
      {{-((1/(14*mh2^4) - (12*s*(-s - t))/(35*mh2^6))/(-mh2 + t)), 
        (-2*Sqrt[2]*s*(-s - t))/(35*mh2^6*(-mh2 + t))}, 
       {(-2*Sqrt[2]*s*(-s - t))/(35*mh2^6*(-mh2 + t)), 
        -((1/(14*mh2^4) - (12*s*(-s - t))/(35*mh2^6))/(-mh2 + t)) - 
         (-1/18*1/mh2^4 + (34*s*(-s - t))/(105*mh2^6))/(-mh2 + t)}}, 
      {{-((1/(14*mh2^4) - (12*s*t)/(35*mh2^6))/(-mh2 - s - t)), 
        (-2*Sqrt[2]*s*t)/(35*mh2^6*(-mh2 - s - t))}, 
       {(-2*Sqrt[2]*s*t)/(35*mh2^6*(-mh2 - s - t)), 
        -((1/(14*mh2^4) - (12*s*t)/(35*mh2^6))/(-mh2 - s - t)) - 
         (-1/18*1/mh2^4 + (34*s*t)/(105*mh2^6))/(-mh2 - s - t)}}, 
      {{-((1/(14*mh2^4) - (12*(-s - t)*t)/(35*mh2^6))/(-mh2 + s)), 
        (-2*Sqrt[2]*(-s - t)*t)/(35*mh2^6*(-mh2 + s))}, 
       {(-2*Sqrt[2]*(-s - t)*t)/(35*mh2^6*(-mh2 + s)), 
        -((1/(14*mh2^4) - (12*(-s - t)*t)/(35*mh2^6))/(-mh2 + s)) - 
         (-1/18*1/mh2^4 + (34*(-s - t)*t)/(105*mh2^6))/(-mh2 + s)}}, 
      {{0, 0}, {0, (-10*((-mh2 + s)^(-1) + (-mh2 - s - t)^(-1)))/
         (189*mh2^4)}}, {{0, 0}, 
       {0, (-10*((-mh2 + s)^(-1) + (-mh2 + t)^(-1)))/(189*mh2^4)}}, 
      {{0, 0}, {0, (-10*((-mh2 - s - t)^(-1) + (-mh2 + t)^(-1)))/
         (189*mh2^4)}}, {{0, (-2*Sqrt[2])/(21*mh2^4*(-mh2 + t))}, 
       {(-2*Sqrt[2])/(21*mh2^4*(-mh2 + t)), 4/(63*mh2^4*(-mh2 + t))}}, 
      {{0, (-2*Sqrt[2])/(21*mh2^4*(-mh2 - s - t))}, 
       {(-2*Sqrt[2])/(21*mh2^4*(-mh2 - s - t)), 
        4/(63*mh2^4*(-mh2 - s - t))}}, 
      {{0, (-2*Sqrt[2])/(21*mh2^4*(-mh2 + s))}, 
       {(-2*Sqrt[2])/(21*mh2^4*(-mh2 + s)), 4/(63*mh2^4*(-mh2 + s))}}, 
      {{0, (4*Sqrt[2]*(-s - t))/(21*mh2^5*(-mh2 + s))}, 
       {(4*Sqrt[2]*(-s - t))/(21*mh2^5*(-mh2 + s)), 
        -((-4/(189*mh2^4) - (8*t)/(63*mh2^5))/(-mh2 + s))}}, 
      {{0, (4*Sqrt[2]*s)/(21*mh2^5*(-mh2 + t))}, 
       {(4*Sqrt[2]*s)/(21*mh2^5*(-mh2 + t)), 
        -((-4/(189*mh2^4) - (8*(-s - t))/(63*mh2^5))/(-mh2 + t))}}, 
      {{0, (4*Sqrt[2]*t)/(21*mh2^5*(-mh2 - s - t))}, 
       {(4*Sqrt[2]*t)/(21*mh2^5*(-mh2 - s - t)), 
        -((-4/(189*mh2^4) - (8*s)/(63*mh2^5))/(-mh2 - s - t))}}, 
      {{0, (4*Sqrt[2]*(-s - t))/(21*mh2^5*(-mh2 + t))}, 
       {(4*Sqrt[2]*(-s - t))/(21*mh2^5*(-mh2 + t)), 
        -((-4/(189*mh2^4) - (8*s)/(63*mh2^5))/(-mh2 + t))}}, 
      {{0, (4*Sqrt[2]*s)/(21*mh2^5*(-mh2 - s - t))}, 
       {(4*Sqrt[2]*s)/(21*mh2^5*(-mh2 - s - t)), 
        -((-4/(189*mh2^4) - (8*t)/(63*mh2^5))/(-mh2 - s - t))}}, 
      {{0, (4*Sqrt[2]*t)/(21*mh2^5*(-mh2 + s))}, 
       {(4*Sqrt[2]*t)/(21*mh2^5*(-mh2 + s)), 
        -((-4/(189*mh2^4) - (8*(-s - t))/(63*mh2^5))/(-mh2 + s))}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, (-4*Sqrt[2])/(21*mh2^5*(-mh2 + t))}, 
       {(-4*Sqrt[2])/(21*mh2^5*(-mh2 + t)), 8/(63*mh2^5*(-mh2 + t))}}, 
      {{0, (-4*Sqrt[2])/(21*mh2^5*(-mh2 - s - t))}, 
       {(-4*Sqrt[2])/(21*mh2^5*(-mh2 - s - t)), 
        8/(63*mh2^5*(-mh2 - s - t))}}, 
      {{0, (-4*Sqrt[2])/(21*mh2^5*(-mh2 + s))}, 
       {(-4*Sqrt[2])/(21*mh2^5*(-mh2 + s)), 8/(63*mh2^5*(-mh2 + s))}}, {{0, 
      0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 
      0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 
      0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
    exchange[{1, 1, -1}, {{{0}}, {{-1/21*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/21*1/(mh2^4*(-mh2 - s - t))}}, {{-1/21*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + s))}}, 
      {{-4/(21*mh2^4*(-mh2 + s))}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + s))}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{4/(21*mh2^(7/2)*(-mh2 + t))}}, 
      {{4/(21*mh2^(7/2)*(-mh2 - s - t))}}, {{4/(21*mh2^(7/2)*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{1, 1, 1}, 
     {{{0}}, {{-1/21*1/(mh2^4*(-mh2 + t))}}, 
      {{-1/21*1/(mh2^4*(-mh2 - s - t))}}, {{-1/21*1/(mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + s))}}, 
      {{-4/(21*mh2^4*(-mh2 + s))}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + t))}}, 
      {{-4/(21*mh2^4*(-mh2 - s - t))}}, {{-4/(21*mh2^4*(-mh2 + s))}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{-4/(21*mh2^(7/2)*(-mh2 + t))}}, 
      {{-4/(21*mh2^(7/2)*(-mh2 - s - t))}}, {{-4/(21*mh2^(7/2)*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}}]}


==> anc/GGGGd.m <==
(* ::Package:: *)

localbasis[GGGG[d]] = {{M[GGGG[d], {1, FULLSYM}], HGram}, 
     {M[GGGG[d], {2, SUSYM}], H[1, 4]^2*H[2, 3]^2}, 
     {M[GGGG[d], {2, SUSYM}, tus], H[1, 3]^2*H[2, 4]^2}, 
     {M[GGGG[d], {2, SUSYM}, ust], H[1, 2]^2*H[3, 4]^2}, 
     {M[GGGG[d], {3, SUSYM}], H[1, 2]*H[1, 3]*H[2, 4]*H[3, 4]}, 
     {M[GGGG[d], {3, SUSYM}, tus], H[1, 2]*H[1, 4]*H[2, 3]*H[3, 4]}, 
     {M[GGGG[d], {3, SUSYM}, ust], H[1, 3]*H[1, 4]*H[2, 3]*H[2, 4]}, 
     {M[GGGG[d], {4, SUSYM}], H[1, 4]*H[2, 3]*(-X[1, 2, 3, 4] + 
        X[1, 2, 4, 3] - X[1, 3, 2, 4])}, {M[GGGG[d], {4, SUSYM}, tus], 
      H[1, 3]*H[2, 4]*(X[1, 2, 3, 4] - X[1, 2, 4, 3] - X[1, 3, 2, 4])}, 
     {M[GGGG[d], {4, SUSYM}, ust], H[1, 2]*H[3, 4]*(-X[1, 2, 3, 4] - 
        X[1, 2, 4, 3] + X[1, 3, 2, 4])}, {M[GGGG[d], {5, NOSYM}], 
      H[1, 2]*H[3, 4]*X[1, 2, 4, 3]}, {M[GGGG[d], {5, NOSYM}, tus], 
      H[1, 4]*H[2, 3]*X[1, 2, 3, 4]}, {M[GGGG[d], {5, NOSYM}, ust], 
      H[1, 3]*H[2, 4]*X[1, 3, 2, 4]}, {M[GGGG[d], {5, NOSYM}, tsu], 
      H[1, 4]*H[2, 3]*X[1, 3, 2, 4]}, {M[GGGG[d], {5, NOSYM}, uts], 
      H[1, 3]*H[2, 4]*X[1, 2, 4, 3]}, {M[GGGG[d], {5, NOSYM}, sut], 
      H[1, 2]*H[3, 4]*X[1, 2, 3, 4]}, {M[GGGG[d], {6, SUSYM}], 
      X[1, 2, 4, 3]^2}, {M[GGGG[d], {6, SUSYM}, tus], X[1, 2, 3, 4]^2}, 
     {M[GGGG[d], {6, SUSYM}, ust], X[1, 3, 2, 4]^2}, 
     {M[GGGG[d], {7, SUSYM}], X[1, 2, 3, 4]*X[1, 3, 2, 4]}, 
     {M[GGGG[d], {7, SUSYM}, tus], X[1, 2, 4, 3]*X[1, 3, 2, 4]}, 
     {M[GGGG[d], {7, SUSYM}, ust], X[1, 2, 3, 4]*X[1, 2, 4, 3]}, 
     {M[GGGG[d], {8, SUSYM}], HS*H[1, 4]*H[2, 3]}, 
     {M[GGGG[d], {8, SUSYM}, tus], HS*H[1, 3]*H[2, 4]}, 
     {M[GGGG[d], {8, SUSYM}, ust], HS*H[1, 2]*H[3, 4]}, 
     {M[GGGG[d], {9, SUSYM}], HS*X[1, 2, 4, 3]}, 
     {M[GGGG[d], {9, SUSYM}, tus], HS*X[1, 2, 3, 4]}, 
     {M[GGGG[d], {9, SUSYM}, ust], HS*X[1, 3, 2, 4]}, 
     {M[GGGG[d], {10, FULLSYM}], HS^2}}
 
vertices[GG[d]] = {Sqrt[2]*Sqrt[1/((-3 + d)*d)]*dot[ep[1], ep[2]]^2*
      Tableau[{evenn^J}], 2*(-2 + d)*
      Sqrt[((-1 + J)*J)/((-4 + d)*(-3 + d)*(2 + d)*(-3 + d + J)*
         (-2 + d + J))]*dot[ep[1], ep[2]]*
      ((dot[ep[1], ep[2]]*Tableau[{evenn^J}])/(-2 + d) + 
       Tableau[{ep[1]}, {ep[2]}, {evenn^(-2 + J)}]), 
     Sqrt[(d*(2 + d)*(-3 + J)*(-2 + J)*(-1 + J)*J)/((-3 + d)*(-1 + d)*
         (-3 + d + J)*(-2 + d + J)*(-1 + d + J)*(d + J))]*
      ((2*dot[ep[1], ep[2]]^2*Tableau[{evenn^J}])/(d*(2 + d)) + 
       (4*dot[ep[1], ep[2]]*Tableau[{ep[1]}, {ep[2]}, {evenn^(-2 + J)}])/
        (2 + d) + Tableau[{ep[1]}, {ep[1]}, {ep[2]}, {ep[2]}, 
        {evenn^(-4 + J)}]), I*Sqrt[2]*J*Sqrt[1/(d*(1 + J)*(-4 + d + J))]*
      dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2]}, {n}, {evenn^(-2 + J)}], 
     I*J*Sqrt[((-2 + d)*d*(-2 + J)*(-1 + J))/((-4 + d)*(-1 + d)*(1 + J)*
         (-4 + d + J)*(-2 + d + J)*(-1 + d + J))]*
      ((2*dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2]}, {n}, {evenn^(-2 + J)}])/
        d + Tableau[{ep[1], ep[2]}, {ep[1]}, {ep[2]}, {n}, 
        {evenn^(-4 + J)}]), 
     (Sqrt[2]*J*Sqrt[((-2 + d)*(-1 + J))/((-4 + d)*(2 + d)*(-2 + d + J))]*
       dot[ep[1], ep[2]]*(Tableau[{ep[1], n}, {ep[2]}, {n}, 
         {evenn^(-3 + J)}] + Tableau[{ep[2], n}, {ep[1]}, {n}, 
         {evenn^(-3 + J)}]))/(1 + J), 
     (J*Sqrt[((2 + d)*(-3 + J)*(-2 + J)*(-1 + J))/((-1 + d)*(-2 + d + J)*
          (-1 + d + J)*(d + J))]*
       ((2*dot[ep[1], ep[2]]*(Tableau[{ep[1], n}, {ep[2]}, {n}, 
            {evenn^(-3 + J)}] + Tableau[{ep[2], n}, {ep[1]}, {n}, 
            {evenn^(-3 + J)}]))/(2 + d) + Tableau[{ep[1], n}, {ep[1]}, 
         {ep[2]}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, 
         {ep[2]}, {ep[1]}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     (2*Sqrt[(-2 + d)/((-4 + d)*(2 + d))]*(-1 + J)*dot[ep[1], ep[2]]*
       Tableau[{ep[1], n}, {ep[2], n}, {evenn^(-2 + J)}])/(1 + J), 
     ((-1 + J)*Sqrt[((-4 + d)*J)/((-5 + d)*(1 + J)*(-4 + d + J)*
          (-3 + d + J))]*((-2*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, 
           {ep[2], n}, {evenn^(-2 + J)}])/(-4 + d) + Tableau[{ep[1], ep[2]}, 
         {ep[1], ep[2]}, {evenn^(-2 + J)}]))/Sqrt[3], 
     (Sqrt[6]*(-1 + J)*Sqrt[((2 + d)*(-3 + J)*(-2 + J))/((1 + d)*(-1 + d + J)*
          (d + J))]*((2*dot[ep[1], ep[2]]*Tableau[{ep[1], n}, {ep[2], n}, 
           {evenn^(-2 + J)}])/(3*(2 + d)) + Tableau[{ep[1], ep[2]}, 
          {ep[1], ep[2]}, {evenn^(-2 + J)}]/6 + Tableau[{ep[1], n}, 
         {ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-4 + J)}]))/(1 + J), 
     (I*(-1 + J)*Sqrt[((-2 + d)*(-2 + J))/((-3 + d)*(1 + J)*(-4 + d + J)*
          (-1 + d + J))]*(Tableau[{ep[1], ep[2]}, {ep[1], n}, {ep[2]}, 
         {evenn^(-3 + J)}] + Tableau[{ep[1], ep[2]}, {ep[2], n}, {ep[1]}, 
         {evenn^(-3 + J)}]))/Sqrt[2], 
     (I*(-2 + J)*Tableau[{ep[1], ep[2]}, {ep[1], n}, {ep[2], n}, {n}, 
        {evenn^(-4 + J)}])/Sqrt[(1 + J)*(-4 + d + J)], 
     ((-2 + J)*Sqrt[(-3 + J)/(d + J)]*(Tableau[{ep[1], n}, {ep[1], n}, 
         {ep[2], n}, {ep[2]}, {n}, {evenn^(-5 + J)}] + Tableau[{ep[2], n}, 
         {ep[2], n}, {ep[1], n}, {ep[1]}, {n}, {evenn^(-5 + J)}]))/(1 + J), 
     ((-3 + J)*Tableau[{ep[1], n}, {ep[1], n}, {ep[2], n}, {ep[2], n}, 
        {evenn^(-4 + J)}])/(1 + J), (I*J*dot[ep[1], ep[2]]*
       Tableau[{ep[1], ep[2], n}, {evenn^(-1 + J)}])/(Sqrt[d]*(2 + J)), 
     (I*J*Sqrt[(d*(-2 + J)*(-1 + J))/((-1 + d)*(-2 + d + J)*(-1 + d + J))]*
       ((dot[ep[1], ep[2]]*Tableau[{ep[1], ep[2], n}, {evenn^(-1 + J)}])/d + 
        Tableau[{ep[1], ep[2], n}, {ep[1]}, {ep[2]}, {evenn^(-3 + J)}]))/
      (2 + J), (2*(-1 + J)*Sqrt[J/(-3 + d + J)]*Tableau[{ep[1], ep[2], n}, 
        {ep[1], ep[2]}, {n}, {evenn^(-3 + J)}])/(3*(2 + J)), 
     (((2*I)/3)*(-1 + J)*Sqrt[(-2 + J)/(-1 + d + J)]*
       (Tableau[{ep[1], ep[2], n}, {ep[1], n}, {ep[2]}, {n}, 
         {evenn^(-4 + J)}] + Tableau[{ep[1], ep[2], n}, {ep[2], n}, {ep[1]}, 
         {n}, {evenn^(-4 + J)}]))/(2 + J), 
     ((I/2)*Sqrt[3]*(-2 + J)*Tableau[{ep[1], ep[2], n}, {ep[1], n}, 
        {ep[2], n}, {evenn^(-3 + J)}])/(2 + J), 
     ((-1 + J)*J*Tableau[{ep[1], ep[2], n}, {ep[1], ep[2], n}, 
        {evenn^(-2 + J)}])/(3*(1 + J)*(2 + J))}
 
amplow[GGG[d]] = 2 Sqrt[G8\[Pi]] (\[Alpha]4 dot[p[1],e[3]]^2 dot[p[2],e[1]]^2 dot[p[3],e[2]]^2+
\[Alpha]2 dot[p[1],e[3]] dot[p[2],e[1]] dot[p[3],e[2]] (dot[e[1],e[2]] dot[p[1],e[3]]
+dot[e[2],e[3]] dot[p[2],e[1]]+dot[e[1],e[3]] dot[p[3],e[2]])+
(dot[e[1],e[2]] dot[p[1],e[3]]+dot[e[2],e[3]] dot[p[2],e[1]]+
dot[e[1],e[3]] dot[p[3],e[2]])^2)
 
amplow[GGGG[d]] = {g[3, 0, {GGGG[d], 1}] + 
      (s^2 + t^2 + u^2)*g[5, 0, {GGGG[d], 1}] + s*t*u*g[6, 0, {GGGG[d], 1}] + 
      (s^2 + t^2 + u^2)^2*g[7, 0, {GGGG[d], 1}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[8, 0, {GGGG[d], 1}] + s^2*t^2*u^2*g[9, 1, {GGGG[d], 1}], 
     -(G8\[Pi]/(s*t*(s + t))) - ((-4 + d)*G8\[Pi]*\[Alpha]2^2)/
       (8*(-2 + d)*t) - (G8\[Pi]*s*(s + t)*\[Alpha]4^2)/(16*t) + 
      g[4, 0, {GGGG[d], 2}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 2}] + 
      s*t*u*g[7, 0, {GGGG[d], 2}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 2}] + 
      t*g[5, T, 0, {GGGG[d], 2}] + t^2*g[6, T^2, 0, {GGGG[d], 2}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 2}] + 
      s*t^2*u*g[8, T, 0, {GGGG[d], 2}], -(G8\[Pi]/(s*t*(s + t))) + 
      ((-4 + d)*G8\[Pi]*\[Alpha]2^2)/(8*(-2 + d)*(s + t)) - 
      (G8\[Pi]*s*t*\[Alpha]4^2)/(16*(s + t)) + g[4, 0, {GGGG[d], 2}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 2}] + s*t*u*g[7, 0, {GGGG[d], 2}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 2}] + 
      u*g[5, T, 0, {GGGG[d], 2}] + u^2*g[6, T^2, 0, {GGGG[d], 2}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 2}] + 
      s*t*u^2*g[8, T, 0, {GGGG[d], 2}], -(G8\[Pi]/(s*t*(s + t))) - 
      ((-4 + d)*G8\[Pi]*\[Alpha]2^2)/(8*(-2 + d)*s) - 
      (G8\[Pi]*t*(s + t)*\[Alpha]4^2)/(16*s) + g[4, 0, {GGGG[d], 2}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 2}] + s*t*u*g[7, 0, {GGGG[d], 2}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 2}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 2}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 2}] + 
      s*g[5, T, 0, {GGGG[d], 2}] + s^2*g[6, T^2, 0, {GGGG[d], 2}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 2}] + 
      s^2*t*u*g[8, T, 0, {GGGG[d], 2}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*t*\[Alpha]2^2)/(4*s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
       (2*s*(s + t)) + g[4, 0, {GGGG[d], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 3}] + s*t*u*g[7, 0, {GGGG[d], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[d], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 3}] + t*g[5, T, 0, {GGGG[d], 3}] + 
      t^2*g[6, T^2, 0, {GGGG[d], 3}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 3}] + s*t^2*u*g[8, T, 0, {GGGG[d], 3}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 3}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[d], 3}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*(s + t)*\[Alpha]2^2)/(4*s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/
       (2*s*t) + g[4, 0, {GGGG[d], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 3}] + s*t*u*g[7, 0, {GGGG[d], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[d], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 3}] + u*g[5, T, 0, {GGGG[d], 3}] + 
      u^2*g[6, T^2, 0, {GGGG[d], 3}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 3}] + s*t*u^2*g[8, T, 0, {GGGG[d], 3}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 3}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[d], 3}], (-2*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*s*\[Alpha]2^2)/(4*t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
       (2*t*(s + t)) + g[4, 0, {GGGG[d], 3}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 3}] + s*t*u*g[7, 0, {GGGG[d], 3}] + 
      2*s*t*u*(s^2 + t^2 + u^2)*g[9, 0, {GGGG[d], 3}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 3}] + s*g[5, T, 0, {GGGG[d], 3}] + 
      s^2*g[6, T^2, 0, {GGGG[d], 3}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 3}] + s^2*t*u*g[8, T, 0, {GGGG[d], 3}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 3}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[d], 3}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 4}] + 
      s*t*u*g[7, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 4}] + t*g[5, T, 0, {GGGG[d], 4}] + 
      t^2*g[6, T^2, 0, {GGGG[d], 4}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 4}] + s*t^2*u*g[8, T, 0, {GGGG[d], 4}] + 
      t^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 4}] + 
      s*t^3*u*g[9, T^2, 0, {GGGG[d], 4}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (2*G8\[Pi]*\[Alpha]2)/(s*t) + (G8\[Pi]*\[Alpha]4)/(s + t) + 
      g[4, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 4}] + 
      s*t*u*g[7, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 4}] + u*g[5, T, 0, {GGGG[d], 4}] + 
      u^2*g[6, T^2, 0, {GGGG[d], 4}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 4}] + s*t*u^2*g[8, T, 0, {GGGG[d], 4}] + 
      u^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 4}] + 
      s*t*u^3*g[9, T^2, 0, {GGGG[d], 4}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (2*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (G8\[Pi]*\[Alpha]4)/s + 
      g[4, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 4}] + 
      s*t*u*g[7, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 4}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 4}] + (s^2 + t^2 + u^2)^3*g[10, 0, {GGGG[d], 4}] + 
      s^2*t^2*u^2*g[10, 1, {GGGG[d], 4}] + s*g[5, T, 0, {GGGG[d], 4}] + 
      s^2*g[6, T^2, 0, {GGGG[d], 4}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 4}] + s^2*t*u*g[8, T, 0, {GGGG[d], 4}] + 
      s^2*(s^2 + t^2 + u^2)*g[8, T^2, 0, {GGGG[d], 4}] + 
      s^3*t*u*g[9, T^2, 0, {GGGG[d], 4}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((2*G8\[Pi])/(s*t) + 
        (G8\[Pi]*(s + t)*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 5}] + s*t*u*g[7, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (s - u)*g[5, SmU, 0, {GGGG[d], 5}] + t*g[5, T, 0, {GGGG[d], 5}] + 
      t*(s - u)*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      t^2*g[6, T^2, 0, {GGGG[d], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[d], 5}] + (s - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[d], 5}] + t*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 5}] + s*t*(s - u)*u*g[8, SmU, 0, {GGGG[d], 5}] + 
      s*t^2*u*g[8, T, 0, {GGGG[d], 5}] + t*(s - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[d], 5}] + s*t^2*(s - u)*u*g[9, SmU*T, 0, {GGGG[d], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) - (G8\[Pi]*s*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 5}] + 
      s*t*u*g[7, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (-s + t)*g[5, SmU, 0, {GGGG[d], 5}] + u*g[5, T, 0, {GGGG[d], 5}] + 
      (-s + t)*u*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      u^2*g[6, T^2, 0, {GGGG[d], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[d], 5}] + 
      (-s + t)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[d], 5}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 5}] + 
      s*t*(-s + t)*u*g[8, SmU, 0, {GGGG[d], 5}] + 
      s*t*u^2*g[8, T, 0, {GGGG[d], 5}] + (-s + t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[d], 5}] + s*t*(-s + t)*u^2*g[9, SmU*T, 0, {GGGG[d], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) + (G8\[Pi]*t*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 5}] + s*t*u*g[7, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (-t + u)*g[5, SmU, 0, {GGGG[d], 5}] + s*g[5, T, 0, {GGGG[d], 5}] + 
      s*(-t + u)*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      s^2*g[6, T^2, 0, {GGGG[d], 5}] + (s^2*(t - u) + (s - t)*u^2 + 
        t^2*(-s + u))*g[7, Odd3, 0, {GGGG[d], 5}] + 
      (-t + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[d], 5}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 5}] + 
      s*t*u*(-t + u)*g[8, SmU, 0, {GGGG[d], 5}] + 
      s^2*t*u*g[8, T, 0, {GGGG[d], 5}] + s*(-t + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (s^2*(t - u) + (s - t)*u^2 + t^2*(-s + u))*g[9, Odd3, 0, 
        {GGGG[d], 5}] + s^2*t*u*(-t + u)*g[9, SmU*T, 0, {GGGG[d], 5}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]2^2)/(2*t) + 
      \[Alpha]2*((2*G8\[Pi])/(s*t) + (G8\[Pi]*(s + t)*\[Alpha]4)/(2*t)) + 
      g[4, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 5}] + 
      s*t*u*g[7, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (t - u)*g[5, SmU, 0, {GGGG[d], 5}] + s*g[5, T, 0, {GGGG[d], 5}] + 
      s*(t - u)*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      s^2*g[6, T^2, 0, {GGGG[d], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[d], 5}] + (t - u)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[d], 5}] + s*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 5}] + s*t*(t - u)*u*g[8, SmU, 0, {GGGG[d], 5}] + 
      s^2*t*u*g[8, T, 0, {GGGG[d], 5}] + s*(t - u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[d], 5}] + s^2*t*(t - u)*u*
       g[9, SmU*T, 0, {GGGG[d], 5}], (-8*G8\[Pi])/(s*t*(s + t)) + 
      (G8\[Pi]*\[Alpha]2^2)/(2*(s + t)) + 
      \[Alpha]2*((-2*G8\[Pi])/(t*(s + t)) + (G8\[Pi]*s*\[Alpha]4)/
         (2*(s + t))) + g[4, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 5}] + s*t*u*g[7, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (-s + u)*g[5, SmU, 0, {GGGG[d], 5}] + t*g[5, T, 0, {GGGG[d], 5}] + 
      t*(-s + u)*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      t^2*g[6, T^2, 0, {GGGG[d], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[d], 5}] + 
      (-s + u)*(s^2 + t^2 + u^2)*g[7, SmU, 0, {GGGG[d], 5}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 5}] + 
      s*t*u*(-s + u)*g[8, SmU, 0, {GGGG[d], 5}] + 
      s*t^2*u*g[8, T, 0, {GGGG[d], 5}] + t*(-s + u)*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[d], 5}] + s*t^2*u*(-s + u)*
       g[9, SmU*T, 0, {GGGG[d], 5}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (G8\[Pi]*\[Alpha]2^2)/(2*s) + \[Alpha]2*((-2*G8\[Pi])/(s*(s + t)) - 
        (G8\[Pi]*t*\[Alpha]4)/(2*s)) + g[4, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 5}] + s*t*u*g[7, 0, {GGGG[d], 5}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 5}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 5}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 5}] + 
      (s - t)*g[5, SmU, 0, {GGGG[d], 5}] + u*g[5, T, 0, {GGGG[d], 5}] + 
      (s - t)*u*g[6, SmU*T, 0, {GGGG[d], 5}] + 
      u^2*g[6, T^2, 0, {GGGG[d], 5}] + (t^2*(s - u) + (-s + t)*u^2 + 
        s^2*(-t + u))*g[7, Odd3, 0, {GGGG[d], 5}] + (s - t)*(s^2 + t^2 + u^2)*
       g[7, SmU, 0, {GGGG[d], 5}] + u*(s^2 + t^2 + u^2)*
       g[7, T, 0, {GGGG[d], 5}] + s*(s - t)*t*u*g[8, SmU, 0, {GGGG[d], 5}] + 
      s*t*u^2*g[8, T, 0, {GGGG[d], 5}] + (s - t)*u*(s^2 + t^2 + u^2)*
       g[8, SmU*T, 0, {GGGG[d], 5}] + (s^2 + t^2 + u^2)*
       (t^2*(s - u) + (-s + t)*u^2 + s^2*(-t + u))*
       g[9, Odd3, 0, {GGGG[d], 5}] + s*(s - t)*t*u^2*
       g[9, SmU*T, 0, {GGGG[d], 5}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) - (4*G8\[Pi]*t*\[Alpha]4)/
       (s*(s + t)) + g[4, 0, {GGGG[d], 6}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 6}] + s*t*u*g[7, 0, {GGGG[d], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 6}] + 
      t*g[5, T, 0, {GGGG[d], 6}] + t^2*g[6, T^2, 0, {GGGG[d], 6}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 6}] + 
      s*t^2*u*g[8, T, 0, {GGGG[d], 6}], (-4*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*t) - (4*G8\[Pi]*(s + t)*\[Alpha]4)/(s*t) + 
      g[4, 0, {GGGG[d], 6}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 6}] + 
      s*t*u*g[7, 0, {GGGG[d], 6}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 6}] + 
      u*g[5, T, 0, {GGGG[d], 6}] + u^2*g[6, T^2, 0, {GGGG[d], 6}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 6}] + 
      s*t*u^2*g[8, T, 0, {GGGG[d], 6}], (-4*G8\[Pi])/(s*t*(s + t)) + 
      (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) - (4*G8\[Pi]*s*\[Alpha]4)/
       (t*(s + t)) + g[4, 0, {GGGG[d], 6}] + (s^2 + t^2 + u^2)*
       g[6, 0, {GGGG[d], 6}] + s*t*u*g[7, 0, {GGGG[d], 6}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 6}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 6}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 6}] + 
      s*g[5, T, 0, {GGGG[d], 6}] + s^2*g[6, T^2, 0, {GGGG[d], 6}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 6}] + 
      s^2*t*u*g[8, T, 0, {GGGG[d], 6}], (-8*G8\[Pi])/(s*t*(s + t)) - 
      (4*G8\[Pi]*\[Alpha]2)/(s*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/t + 
      g[4, 0, {GGGG[d], 7}] + (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 7}] + 
      s*t*u*g[7, 0, {GGGG[d], 7}] + (s^2 + t^2 + u^2)^2*
       g[8, 0, {GGGG[d], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 7}] + 
      t*g[5, T, 0, {GGGG[d], 7}] + t^2*g[6, T^2, 0, {GGGG[d], 7}] + 
      t*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 7}] + 
      s*t^2*u*g[8, T, 0, {GGGG[d], 7}] + t^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[d], 7}] + t*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[d], 7}] + s*t^3*u*g[9, T^2, 0, {GGGG[d], 7}], 
     (-8*G8\[Pi])/(s*t*(s + t)) + (4*G8\[Pi]*\[Alpha]2)/(s*t) - 
      (8*G8\[Pi]*\[Alpha]4)/(s + t) + g[4, 0, {GGGG[d], 7}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 7}] + s*t*u*g[7, 0, {GGGG[d], 7}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 7}] + 
      u*g[5, T, 0, {GGGG[d], 7}] + u^2*g[6, T^2, 0, {GGGG[d], 7}] + 
      u*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 7}] + 
      s*t*u^2*g[8, T, 0, {GGGG[d], 7}] + u^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[d], 7}] + u*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[d], 7}] + s*t*u^3*g[9, T^2, 0, {GGGG[d], 7}], 
     (-8*G8\[Pi])/(s*t*(s + t)) - (4*G8\[Pi]*\[Alpha]2)/(t*(s + t)) + 
      (8*G8\[Pi]*\[Alpha]4)/s + g[4, 0, {GGGG[d], 7}] + 
      (s^2 + t^2 + u^2)*g[6, 0, {GGGG[d], 7}] + s*t*u*g[7, 0, {GGGG[d], 7}] + 
      (s^2 + t^2 + u^2)^2*g[8, 0, {GGGG[d], 7}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[9, 0, {GGGG[d], 7}] + s^2*t^2*u^2*g[10, 1, {GGGG[d], 7}] + 
      s*g[5, T, 0, {GGGG[d], 7}] + s^2*g[6, T^2, 0, {GGGG[d], 7}] + 
      s*(s^2 + t^2 + u^2)*g[7, T, 0, {GGGG[d], 7}] + 
      s^2*t*u*g[8, T, 0, {GGGG[d], 7}] + s^2*(s^2 + t^2 + u^2)*
       g[8, T^2, 0, {GGGG[d], 7}] + s*(s^2 + t^2 + u^2)^2*
       g[9, T, 0, {GGGG[d], 7}] + s^3*t*u*g[9, T^2, 0, {GGGG[d], 7}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*t)) + 
      g[5, 0, {GGGG[d], 8}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[d], 8}] + 
      s*t*u*g[8, 0, {GGGG[d], 8}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[d], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 8}] + t*g[6, T, 0, {GGGG[d], 8}] + 
      t^2*g[7, T^2, 0, {GGGG[d], 8}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 8}] + s*t^2*u*g[9, T, 0, {GGGG[d], 8}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) - (G8\[Pi]*\[Alpha]4)/
         (2*(s + t))) + g[5, 0, {GGGG[d], 8}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[d], 8}] + s*t*u*g[8, 0, {GGGG[d], 8}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[d], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 8}] + u*g[6, T, 0, {GGGG[d], 8}] + 
      u^2*g[7, T^2, 0, {GGGG[d], 8}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 8}] + s*t*u^2*g[9, T, 0, {GGGG[d], 8}], 
     \[Alpha]2*((2*G8\[Pi])/(s*t*(s + t)) + (G8\[Pi]*\[Alpha]4)/(2*s)) + 
      g[5, 0, {GGGG[d], 8}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[d], 8}] + 
      s*t*u*g[8, 0, {GGGG[d], 8}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[d], 8}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 8}] + s*g[6, T, 0, {GGGG[d], 8}] + 
      s^2*g[7, T^2, 0, {GGGG[d], 8}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 8}] + s^2*t*u*g[9, T, 0, {GGGG[d], 8}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (s*(s + t)) + g[5, 0, {GGGG[d], 9}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[d], 9}] + s*t*u*g[8, 0, {GGGG[d], 9}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[d], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 9}] + t*g[6, T, 0, {GGGG[d], 9}] + 
      t^2*g[7, T^2, 0, {GGGG[d], 9}] + t*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 9}] + s*t^2*u*g[9, T, 0, {GGGG[d], 9}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) + (8*G8\[Pi]*\[Alpha]4)/(s*t) + 
      g[5, 0, {GGGG[d], 9}] + (s^2 + t^2 + u^2)*g[7, 0, {GGGG[d], 9}] + 
      s*t*u*g[8, 0, {GGGG[d], 9}] + (s^2 + t^2 + u^2)^2*
       g[9, 0, {GGGG[d], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 9}] + u*g[6, T, 0, {GGGG[d], 9}] + 
      u^2*g[7, T^2, 0, {GGGG[d], 9}] + u*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 9}] + s*t*u^2*g[9, T, 0, {GGGG[d], 9}], 
     (4*G8\[Pi]*\[Alpha]2)/(s*t*(s + t)) - (8*G8\[Pi]*\[Alpha]4)/
       (t*(s + t)) + g[5, 0, {GGGG[d], 9}] + (s^2 + t^2 + u^2)*
       g[7, 0, {GGGG[d], 9}] + s*t*u*g[8, 0, {GGGG[d], 9}] + 
      (s^2 + t^2 + u^2)^2*g[9, 0, {GGGG[d], 9}] + 2*s*t*u*(s^2 + t^2 + u^2)*
       g[10, 0, {GGGG[d], 9}] + s*g[6, T, 0, {GGGG[d], 9}] + 
      s^2*g[7, T^2, 0, {GGGG[d], 9}] + s*(s^2 + t^2 + u^2)*
       g[8, T, 0, {GGGG[d], 9}] + s^2*t*u*g[9, T, 0, {GGGG[d], 9}], 
     (-4*G8\[Pi]*\[Alpha]4)/(s*t*(s + t)) + g[6, 0, {GGGG[d], 10}] + 
      (s^2 + t^2 + u^2)*g[8, 0, {GGGG[d], 10}] + s*t*u*g[9, 0, {GGGG[d], 10}]}
 
partialwaves[{GG[d], GG[d]}] = {exchange[{0}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 0, 2/((-3 + d)*d*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1, 1/(Sqrt[-4 + d]*Sqrt[-1 + d]*Sqrt[2 + d])}, 
       {1/(Sqrt[-4 + d]*Sqrt[-1 + d]*Sqrt[2 + d]), 1}}, 
      {{{0, 0, 0, (-2/((-3 + d)*(-2 + d)*d) + (2*(-1 + d)*x^2)/
            ((-3 + d)*(-2 + d)*d))/m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, ((2*(-4 + d)*(-1 + d))/((-3 + d)*(-2 + d)*d) - 
           (2*(-4 + d)*(-1 + d)*x^2)/((-3 + d)*(-2 + d)*d))/m2^4, 0, 0, 0, 0, 
         0, (8*(-1 + d))/((-3 + d)*d*m2^4), ((8*(-1 + d))/((-3 + d)*d) + 
           (8*(-1 + d)*x)/((-3 + d)*d))/m2^4, 0, 0, 0, 0, 
         ((8*(-1 + d))/((-3 + d)*d) - (8*(-1 + d)*x)/((-3 + d)*d))/m2^4, 0, 
         0, 0, 0, 0, 0, 0, 0, (16*(-1 + d))/((-3 + d)*d*m2^5), 0, 0, 0, 0}}, 
       {{0, 0, 0, ((2*(-4 + d)*(-1 + d))/((-3 + d)*(-2 + d)*d) - 
           (2*(-4 + d)*(-1 + d)*x^2)/((-3 + d)*(-2 + d)*d))/m2^4, 0, 0, 0, 0, 
         0, (8*(-1 + d))/((-3 + d)*d*m2^4), ((8*(-1 + d))/((-3 + d)*d) + 
           (8*(-1 + d)*x)/((-3 + d)*d))/m2^4, 0, 0, 0, 0, 
         ((8*(-1 + d))/((-3 + d)*d) - (8*(-1 + d)*x)/((-3 + d)*d))/m2^4, 0, 
         0, 0, 0, 0, 0, 0, 0, (16*(-1 + d))/((-3 + d)*d*m2^5), 0, 0, 0, 0}, 
        {0, 0, 0, (2/((-3 + d)*(-2 + d)*(2 + d)) + (2*(-4 + d)*x^2)/
            ((-3 + d)*(-2 + d)*d*(2 + d)))/m2^4, (8*(-2 + d))/
          ((-4 + d)*(-3 + d)*d*(2 + d)*m2^4), (8*(-2 + d))/
          ((-4 + d)*(-3 + d)*d*(2 + d)*m2^4), 0, 0, 0, 
         -16/((-3 + d)*d*(2 + d)*m2^4), (32/((-4 + d)*(-3 + d)*d*(2 + d)) - 
           (16*x)/((-3 + d)*d*(2 + d)))/m2^4, 0, 0, 0, 0, 
         (32/((-4 + d)*(-3 + d)*d*(2 + d)) + (16*x)/((-3 + d)*d*(2 + d)))/
          m2^4, 0, 0, 0, 0, 0, 0, 0, 0, -32/((-3 + d)*d*(2 + d)*m2^5), 0, 0, 
         0, 0}}}], exchange[{4 + 2*m}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{2/((-3 + d)*d*m2^4), Sqrt[2]/(Sqrt[-4 + d]*(-3 + d)*Sqrt[d]*
          Sqrt[2 + d]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[-3 + d + J]*Sqrt[-2 + d + J]*
          m2^5), 1/(2*Sqrt[2]*(-3 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*
          Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[-3 + d + J]*
          Sqrt[-2 + d + J]*Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6)}, 
       {Sqrt[2]/(Sqrt[-4 + d]*(-3 + d)*Sqrt[d]*Sqrt[2 + d]*Sqrt[-1 + J]*
          Sqrt[J]*Sqrt[-3 + d + J]*Sqrt[-2 + d + J]*m2^5), 
        1/((-4 + d)*(-3 + d)*(2 + d)*(-1 + J)*J*(-3 + d + J)*(-2 + d + J)*
          m2^5), 1/(4*Sqrt[-4 + d]*(-3 + d)*Sqrt[-1 + d]*Sqrt[d]*(2 + d)*
          Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*(-3 + d + J)*(-2 + d + J)*
          Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6)}, 
       {1/(2*Sqrt[2]*(-3 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*Sqrt[-3 + J]*
          Sqrt[-2 + J]*Sqrt[-1 + J]*Sqrt[J]*Sqrt[-3 + d + J]*Sqrt[-2 + d + J]*
          Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6), 1/(4*Sqrt[-4 + d]*(-3 + d)*
          Sqrt[-1 + d]*Sqrt[d]*(2 + d)*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*J*
          (-3 + d + J)*(-2 + d + J)*Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6), 
        1/(16*(-3 + d)*(-1 + d)*d*(2 + d)*(-3 + J)*(-2 + J)*(-1 + J)*J*
          (-3 + d + J)*(-2 + d + J)*(-1 + d + J)*(d + J)*m2^6)}}, 
      {{{0, 0, 0, pj[J, x, d, 0], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 
         m2*(-((-4 + d)*J*(-3 + d + J)*pj[J, x, d, 0]) + (-4 + d)*(-2 + d)*x*
            pj[J, x, d, 1]), 0, 0, 0, 0, 0, 4*(-2 + d)*m2*pj[J, x, d, 2], 
         m2*(4*(-2 + d) + 4*(-2 + d)*x)*pj[J, x, d, 2], 0, 0, 0, 0, 
         m2*(4*(-2 + d) - 4*(-2 + d)*x)*pj[J, x, d, 2], 0, 0, 0, 0, 0, 0, 0, 
         0, 8*(-2 + d)*pj[J, x, d, 2], 0, 0, 0, 0}, 
        {0, 0, 0, m2^2*((-4 + d)*(-2 + d)*J*(-3 + d + J)*(2 + d^2 - 3*J + 
             d*J + J^2)*pj[J, x, d, 0] - (-4 + d)*(-2 + d)*d*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 1] + 
           (-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 2]), 
         m2^2*(-4*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           4*d*(2 + d)^2*x*pj[J, x, d, 3] + (-8*d*(2 + d) + 8*d*(2 + d)*x)*
            pj[J, x, d, 4]), m2^2*(-4*d*(2 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 4*d*(2 + d)^2*x*pj[J, x, d, 3] + 
           (-8*d*(2 + d) - 8*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 0, 0, 
         m2^2*(32*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)*x*pj[J, x, d, 3]), 
         m2^2*(8*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*d*(-2 + J)*(-1 + d + J) - 8*(-2 + d)*d*
              (2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d*(2 + d) + 8*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         0, 0, 0, 0, m2^2*(-8*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*
            pj[J, x, d, 1] + (-8*(-2 + d)*d*(-2 + J)*(-1 + d + J) + 
             8*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d*(2 + d) + 8*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         m2^2*(32*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)^2*x*pj[J, x, d, 3] + 32*d*(2 + d)*pj[J, x, d, 4]), 
         m2^2*(32*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)^2*x*pj[J, x, d, 3] + 32*d*(2 + d)*pj[J, x, d, 4]), 
         32*d*(2 + d)*m2^2*pj[J, x, d, 4], -64*d*(2 + d)*m2^2*x*
          pj[J, x, d, 4], 64*d*(2 + d)*m2^2*x*pj[J, x, d, 4], 
         m2^2*(-64*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           64*d*(2 + d)^2*x*pj[J, x, d, 3] - 64*d*(2 + d)*pj[J, x, d, 4]), 0, 
         0, m2*(-16*(-2 + d)*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*(2 + d)*x*pj[J, x, d, 3]), 128*d*(2 + d)*m2*x*
          pj[J, x, d, 4], -128*d*(2 + d)*m2*x*pj[J, x, d, 4], 
         128*d*(2 + d)*m2*pj[J, x, d, 4], 128*d*(2 + d)*pj[J, x, d, 4]}}, 
       {{0, 0, 0, m2*(-((-4 + d)*J*(-3 + d + J)*pj[J, x, d, 0]) + 
           (-4 + d)*(-2 + d)*x*pj[J, x, d, 1]), 0, 0, 0, 0, 0, 
         4*(-2 + d)*m2*pj[J, x, d, 2], m2*(4*(-2 + d) + 4*(-2 + d)*x)*
          pj[J, x, d, 2], 0, 0, 0, 0, m2*(4*(-2 + d) - 4*(-2 + d)*x)*
          pj[J, x, d, 2], 0, 0, 0, 0, 0, 0, 0, 0, 8*(-2 + d)*pj[J, x, d, 2], 
         0, 0, 0, 0}, {0, 0, 0, m2*((-4 + d)^2*J*(-3 + d + J)*
            (4 - 4*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 0] - 
           (-4 + d)^2*(-2 + d)*(6 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
            pj[J, x, d, 1] + (-4 + d)*(-2 + d)^3*pj[J, x, d, 2]), 
         m2*(4*(-2 + d)^2*(4 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-16*(-2 + d)^2 - 4*(-2 + d)^3*x)*pj[J, x, d, 3] + 
           (8*(-2 + d)^2 - 8*(-2 + d)^2*x)*pj[J, x, d, 4]), 
         m2*(4*(-2 + d)^2*(4 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (16*(-2 + d)^2 - 4*(-2 + d)^3*x)*pj[J, x, d, 3] + 
           (8*(-2 + d)^2 + 8*(-2 + d)^2*x)*pj[J, x, d, 4]), 0, 0, 0, 
         m2*(-16*(-2 + d)*(-10 + 9*d - 2*d^2 + 9*J - 6*d*J + d^2*J - 3*J^2 + 
             d*J^2)*pj[J, x, d, 2] + 16*(-2 + d)^3*x*pj[J, x, d, 3]), 
         m2*(8*(-4 + d)*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*(-12 + 10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
               d*J^2) - 8*(-4 + d)*(-2 + d)*(4 - 4*d + d^2 - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 2] + (8*(-2 + d)^3 + 8*(-2 + d)^3*x)*
            pj[J, x, d, 3]), 0, 0, 0, 0, m2*(-8*(-4 + d)*(-2 + d)^2*(-1 + J)*
            (-2 + d + J)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*(-12 + 10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
               d*J^2) + 8*(-4 + d)*(-2 + d)*(4 - 4*d + d^2 - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 2] + (-8*(-2 + d)^3 + 8*(-2 + d)^3*x)*
            pj[J, x, d, 3]), 0, 0, 0, 0, 0, 0, 0, 0, 
         -16*(-4 + d)*(-2 + d)*(4 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          16*(-4 + d)*(-2 + d)^2*x*pj[J, x, d, 3], 0, 0, 0, 0}, 
        {64*(-2 + d)*d*(2 + d)*m2^3*pj[J, x, d, 4], 0, 0, 
         m2^2*(-((-4 + d)^2*(-2 + d)*J*(-3 + d + J)*(-4*d + 8*d^2 - 5*d^3 + 
              d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*J^2 + 
              4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 0]) + 
           (-4 + d)^2*(-2 + d)*(12*d - 28*d^2 + 23*d^3 - 8*d^4 + d^5 + 12*J - 
             52*d*J + 61*d^2*J - 27*d^3*J + 4*d^4*J - 22*J^2 + 55*d*J^2 - 
             35*d^2*J^2 + 7*d^3*J^2 + 12*J^3 - 22*d*J^3 + 6*d^2*J^3 - 2*J^4 + 
             3*d*J^4)*x*pj[J, x, d, 1] - (-4 + d)*(-2 + d)*d^2*
            (-12 + 20*d - 9*d^2 + d^3 + 30*J - 19*d*J + 3*d^2*J - 10*J^2 + 
             3*d*J^2)*pj[J, x, d, 2] + (-4 + d)*(-2 + d)^2*d^2*(2 + d)*x*
            pj[J, x, d, 3]), m2^2*(-4*d*(16 - 6*d + d^2)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d*(8 - 2*d + d^2)*(-3 + J)*(d + J) + 
             4*d^2*(16 - 6*d + d^2)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-4*d*(32 - 48*d + 36*d^2 - 12*d^3 + d^4 - 96*
                J + 68*d*J - 18*d^2*J + 2*d^3*J + 32*J^2 - 12*d*J^2 + 2*d^2*
                J^2) + 8*d*(16 - 32*d + 16*d^2 - 4*d^3 + d^4 - 48*J + 34*d*
                J - 9*d^2*J + d^3*J + 16*J^2 - 6*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 4] + (-8*(-2 + d)*d^2*(2 + d) + 8*(-2 + d)*d^2*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-4*d*(16 - 6*d + d^2)*(-2 + J)*(-1 + d + J)*
            (-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d*(8 - 2*d + d^2)*(-3 + J)*(d + J) + 
             4*d^2*(16 - 6*d + d^2)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-4*d*(32 - 48*d + 36*d^2 - 12*d^3 + d^4 - 96*
                J + 68*d*J - 18*d^2*J + 2*d^3*J + 32*J^2 - 12*d*J^2 + 2*d^2*
                J^2) - 8*d*(16 - 32*d + 16*d^2 - 4*d^3 + d^4 - 48*J + 34*d*
                J - 9*d^2*J + d^3*J + 16*J^2 - 6*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 4] + (8*(-2 + d)*d^2*(2 + d) + 8*(-2 + d)*d^2*(2 + d)*
              x)*pj[J, x, d, 5]), 0, m2^2*(-16*(-2 + d)^2*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (32*(-2 + d)*d*(2 + d)*(-4 + J)*
              (1 + d + J) + 16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 4] + (-16*(-2 + d)^2*d*(2 + d) - 
             32*(-2 + d)*d*(2 + d)^2*x)*pj[J, x, d, 5] + 
           (32*(-2 + d)*d*(2 + d) + 32*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(16*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (32*(-2 + d)*d*(2 + d)*(-4 + J)*(1 + d + J) - 16*(-2 + d)*d*
              (2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(-2 + d)^2*d*(2 + d) - 32*(-2 + d)*d*(2 + d)^2*x)*
            pj[J, x, d, 5] + (32*(-2 + d)*d*(2 + d) - 32*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 6]), m2^2*(4*(-2 + J)*(-1 + d + J)*
            (64*d - 152*d^2 + 108*d^3 - 34*d^4 + 5*d^5 + 48*J - 220*d*J + 
             164*d^2*J - 47*d^3*J + 5*d^4*J - 16*J^2 + 68*d*J^2 - 
             32*d^2*J^2 + 5*d^3*J^2)*pj[J, x, d, 2] - 
           4*d*(32 + 120*d - 236*d^2 + 142*d^3 - 39*d^4 + 5*d^5 - 312*d*J + 
             272*d^2*J - 86*d^3*J + 10*d^4*J + 104*d*J^2 - 56*d^2*J^2 + 
             10*d^3*J^2)*x*pj[J, x, d, 3] + 4*(-2 + d)*d*(2 + d)*
            (16 - 14*d + 5*d^2)*pj[J, x, d, 4]), 
         m2^2*(-4*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(-1 + J)*(-2 + d + J)*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-32*d + 28*d^2 - 12*d^3 + 3*
                d^4 - 24*J + 50*d*J - 23*d^2*J + 3*d^3*J + 8*J^2 - 14*d*J^2 + 
               3*d^2*J^2) + 4*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-4*d + 8*d^2 - 5*
                d^3 + d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*
                J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*d*(16 - 4*d + 32*d^2 - 23*d^3 + 3*d^4 + 60*d*J - 38*
                d^2*J + 6*d^3*J - 20*d*J^2 + 6*d^2*J^2) - 4*(-2 + d)*d*
              (-16 - 36*d + 40*d^2 - 15*d^3 + 3*d^4 + 60*d*J - 38*d^2*J + 6*
                d^3*J - 20*d*J^2 + 6*d^2*J^2)*x)*pj[J, x, d, 3] + 
           (12*(-2 + d)^2*d^2*(2 + d) + 12*(-2 + d)^2*d^2*(2 + d)*x)*
            pj[J, x, d, 4]), 0, m2^2*(16*(-2 + d)^2*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (48*(-2 + d)*d*(2 + d)*(-4*d - 3*J + d*
                J + J^2) - 16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 4] + (16*(-10 + d)*(-2 + d)*d*(2 + d) - 
             16*(-2 + d)*d*(2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5] + 
           (64*(-2 + d)*d*(2 + d) - 64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-16*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-2 + d)*d*(2 + d)*(-4*d - 3*J + d*J + J^2) + 
             16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-16*(-10 + d)*(-2 + d)*d*(2 + d) - 
             16*(-2 + d)*d*(2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5] + 
           (64*(-2 + d)*d*(2 + d) + 64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         0, m2^2*(4*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(-1 + J)*(-2 + d + J)*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-32*d + 28*d^2 - 12*d^3 + 3*
                d^4 - 24*J + 50*d*J - 23*d^2*J + 3*d^3*J + 8*J^2 - 14*d*J^2 + 
               3*d^2*J^2) - 4*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-4*d + 8*d^2 - 5*
                d^3 + d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*
                J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (4*(-2 + d)*d*(16 - 4*d + 32*d^2 - 23*d^3 + 3*d^4 + 60*d*J - 38*
                d^2*J + 6*d^3*J - 20*d*J^2 + 6*d^2*J^2) - 4*(-2 + d)*d*
              (-16 - 36*d + 40*d^2 - 15*d^3 + 3*d^4 + 60*d*J - 38*d^2*J + 6*
                d^3*J - 20*d*J^2 + 6*d^2*J^2)*x)*pj[J, x, d, 3] + 
           (12*(-2 + d)^2*d^2*(2 + d) - 12*(-2 + d)^2*d^2*(2 + d)*x)*
            pj[J, x, d, 4]), m2^2*(-32*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-32*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J) + 32*(-4 + d)*d^2*
              (2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-32*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 7*
                d*J + d^2*J - 4*J^2 + d*J^2) + 32*(-2 + d)*d*(2 + d)*
              (-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-2 + d)^2*d*(2 + d) + 32*(-2 + d)*d^2*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-32*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (32*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J) + 32*(-4 + d)*d^2*
              (2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-32*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 7*
                d*J + d^2*J - 4*J^2 + d*J^2) - 32*(-2 + d)*d*(2 + d)*
              (-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(-2 + d)^2*d*(2 + d) + 32*(-2 + d)*d^2*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-64*d*(2 + d)*(-14 + 15*d - 4*d^2 + 9*J - 
             6*d*J + d^2*J - 3*J^2 + d*J^2)*pj[J, x, d, 4] + 
           64*(-2 + d)*(-1 + d)*d*(2 + d)*x*pj[J, x, d, 5]), 
         m2^2*(-96*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2) + 
             32*d*(2 + d)*(-8 + 16*d - 12*d^2 + 3*d^3 + 30*J - 19*d*J + 3*d^2*
                J - 10*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-2 + d)*d*(2 + d)*(-2 + 3*d) - 32*(-2 + d)^2*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(96*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^
                2) - 32*d*(2 + d)*(-8 + 16*d - 12*d^2 + 3*d^3 + 30*J - 19*d*
                J + 3*d^2*J - 10*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (32*(-2 + d)*d*(2 + d)*(-2 + 3*d) - 32*(-2 + d)^2*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(64*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           64*(-4 + d)*d^2*(2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
            pj[J, x, d, 3] + 64*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 
             7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 4] - 
           64*(-2 + d)*d^2*(2 + d)*x*pj[J, x, d, 5]), 
         m2*(32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (256*(-2 + d)*d*(2 + d) - 32*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5] + (64*(-2 + d)*d*(2 + d) + 
             64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (-256*(-2 + d)*d*(2 + d) - 32*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5] + (64*(-2 + d)*d*(2 + d) - 
             64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(8*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-2 + J)*(-1 + d + J)*
            (-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           8*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 
             2*J^2)*x*pj[J, x, d, 3] + 8*(-2 + d)^2*d*(2 + d)*(-8 + 3*d)*
            pj[J, x, d, 4]), m2*(128*(-4 + d)*(-2 + d)*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (64*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + 
               d*J + J^2) - 128*(-4 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (128*(-2 + d)^2*d*(2 + d) - 
             64*(-2 + d)^2*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-128*(-4 + d)*(-2 + d)*d*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (64*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^
                2) + 128*(-4 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-128*(-2 + d)^2*d*(2 + d) - 64*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-64*d*(2 + d)*(-56 + 52*d - 12*d^2 + 30*J - 19*d*J + 3*d^2*J - 
             10*J^2 + 3*d*J^2)*pj[J, x, d, 4] + 192*(-2 + d)^2*d*(2 + d)*x*
            pj[J, x, d, 5]), -128*(-4 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + 
            J^2)*pj[J, x, d, 4] + 128*(-4 + d)*(-2 + d)*d*(2 + d)*x*
           pj[J, x, d, 5]}}, 
       {{0, 0, 0, m2^2*((-4 + d)*(-2 + d)*J*(-3 + d + J)*(2 + d^2 - 3*J + 
             d*J + J^2)*pj[J, x, d, 0] - (-4 + d)*(-2 + d)*d*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 1] + 
           (-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 2]), 
         m2^2*(-4*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           4*d*(2 + d)^2*x*pj[J, x, d, 3] + (-8*d*(2 + d) + 8*d*(2 + d)*x)*
            pj[J, x, d, 4]), m2^2*(-4*d*(2 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 4*d*(2 + d)^2*x*pj[J, x, d, 3] + 
           (-8*d*(2 + d) - 8*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 0, 0, 
         m2^2*(32*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)*x*pj[J, x, d, 3]), 
         m2^2*(8*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*d*(-2 + J)*(-1 + d + J) - 8*(-2 + d)*d*
              (2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d*(2 + d) + 8*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         0, 0, 0, 0, m2^2*(-8*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*
            pj[J, x, d, 1] + (-8*(-2 + d)*d*(-2 + J)*(-1 + d + J) + 
             8*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d*(2 + d) + 8*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         m2^2*(32*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)^2*x*pj[J, x, d, 3] + 32*d*(2 + d)*pj[J, x, d, 4]), 
         m2^2*(32*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           32*d*(2 + d)^2*x*pj[J, x, d, 3] + 32*d*(2 + d)*pj[J, x, d, 4]), 
         32*d*(2 + d)*m2^2*pj[J, x, d, 4], -64*d*(2 + d)*m2^2*x*
          pj[J, x, d, 4], 64*d*(2 + d)*m2^2*x*pj[J, x, d, 4], 
         m2^2*(-64*d*(2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           64*d*(2 + d)^2*x*pj[J, x, d, 3] - 64*d*(2 + d)*pj[J, x, d, 4]), 0, 
         0, m2*(-16*(-2 + d)*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*(2 + d)*x*pj[J, x, d, 3]), 128*d*(2 + d)*m2*x*
          pj[J, x, d, 4], -128*d*(2 + d)*m2*x*pj[J, x, d, 4], 
         128*d*(2 + d)*m2*pj[J, x, d, 4], 128*d*(2 + d)*pj[J, x, d, 4]}, 
        {64*(-2 + d)*d*(2 + d)*m2^3*pj[J, x, d, 4], 0, 0, 
         m2^2*(-((-4 + d)^2*(-2 + d)*J*(-3 + d + J)*(-4*d + 8*d^2 - 5*d^3 + 
              d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*J^2 + 
              4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 0]) + 
           (-4 + d)^2*(-2 + d)*(12*d - 28*d^2 + 23*d^3 - 8*d^4 + d^5 + 12*J - 
             52*d*J + 61*d^2*J - 27*d^3*J + 4*d^4*J - 22*J^2 + 55*d*J^2 - 
             35*d^2*J^2 + 7*d^3*J^2 + 12*J^3 - 22*d*J^3 + 6*d^2*J^3 - 2*J^4 + 
             3*d*J^4)*x*pj[J, x, d, 1] - (-4 + d)*(-2 + d)*d^2*
            (-12 + 20*d - 9*d^2 + d^3 + 30*J - 19*d*J + 3*d^2*J - 10*J^2 + 
             3*d*J^2)*pj[J, x, d, 2] + (-4 + d)*(-2 + d)^2*d^2*(2 + d)*x*
            pj[J, x, d, 3]), m2^2*(-4*d*(16 - 6*d + d^2)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d*(8 - 2*d + d^2)*(-3 + J)*(d + J) + 
             4*d^2*(16 - 6*d + d^2)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-4*d*(32 - 48*d + 36*d^2 - 12*d^3 + d^4 - 96*
                J + 68*d*J - 18*d^2*J + 2*d^3*J + 32*J^2 - 12*d*J^2 + 2*d^2*
                J^2) + 8*d*(16 - 32*d + 16*d^2 - 4*d^3 + d^4 - 48*J + 34*d*
                J - 9*d^2*J + d^3*J + 16*J^2 - 6*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 4] + (-8*(-2 + d)*d^2*(2 + d) + 8*(-2 + d)*d^2*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-4*d*(16 - 6*d + d^2)*(-2 + J)*(-1 + d + J)*
            (-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d*(8 - 2*d + d^2)*(-3 + J)*(d + J) + 
             4*d^2*(16 - 6*d + d^2)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-4*d*(32 - 48*d + 36*d^2 - 12*d^3 + d^4 - 96*
                J + 68*d*J - 18*d^2*J + 2*d^3*J + 32*J^2 - 12*d*J^2 + 2*d^2*
                J^2) - 8*d*(16 - 32*d + 16*d^2 - 4*d^3 + d^4 - 48*J + 34*d*
                J - 9*d^2*J + d^3*J + 16*J^2 - 6*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 4] + (8*(-2 + d)*d^2*(2 + d) + 8*(-2 + d)*d^2*(2 + d)*
              x)*pj[J, x, d, 5]), 0, m2^2*(-16*(-2 + d)^2*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (32*(-2 + d)*d*(2 + d)*(-4 + J)*
              (1 + d + J) + 16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 4] + (-16*(-2 + d)^2*d*(2 + d) - 
             32*(-2 + d)*d*(2 + d)^2*x)*pj[J, x, d, 5] + 
           (32*(-2 + d)*d*(2 + d) + 32*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(16*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (32*(-2 + d)*d*(2 + d)*(-4 + J)*(1 + d + J) - 16*(-2 + d)*d*
              (2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(-2 + d)^2*d*(2 + d) - 32*(-2 + d)*d*(2 + d)^2*x)*
            pj[J, x, d, 5] + (32*(-2 + d)*d*(2 + d) - 32*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 6]), m2^2*(4*(-2 + J)*(-1 + d + J)*
            (64*d - 152*d^2 + 108*d^3 - 34*d^4 + 5*d^5 + 48*J - 220*d*J + 
             164*d^2*J - 47*d^3*J + 5*d^4*J - 16*J^2 + 68*d*J^2 - 
             32*d^2*J^2 + 5*d^3*J^2)*pj[J, x, d, 2] - 
           4*d*(32 + 120*d - 236*d^2 + 142*d^3 - 39*d^4 + 5*d^5 - 312*d*J + 
             272*d^2*J - 86*d^3*J + 10*d^4*J + 104*d*J^2 - 56*d^2*J^2 + 
             10*d^3*J^2)*x*pj[J, x, d, 3] + 4*(-2 + d)*d*(2 + d)*
            (16 - 14*d + 5*d^2)*pj[J, x, d, 4]), 
         m2^2*(-4*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(-1 + J)*(-2 + d + J)*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-32*d + 28*d^2 - 12*d^3 + 3*
                d^4 - 24*J + 50*d*J - 23*d^2*J + 3*d^3*J + 8*J^2 - 14*d*J^2 + 
               3*d^2*J^2) + 4*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-4*d + 8*d^2 - 5*
                d^3 + d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*
                J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*d*(16 - 4*d + 32*d^2 - 23*d^3 + 3*d^4 + 60*d*J - 38*
                d^2*J + 6*d^3*J - 20*d*J^2 + 6*d^2*J^2) - 4*(-2 + d)*d*
              (-16 - 36*d + 40*d^2 - 15*d^3 + 3*d^4 + 60*d*J - 38*d^2*J + 6*
                d^3*J - 20*d*J^2 + 6*d^2*J^2)*x)*pj[J, x, d, 3] + 
           (12*(-2 + d)^2*d^2*(2 + d) + 12*(-2 + d)^2*d^2*(2 + d)*x)*
            pj[J, x, d, 4]), 0, m2^2*(16*(-2 + d)^2*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (48*(-2 + d)*d*(2 + d)*(-4*d - 3*J + d*
                J + J^2) - 16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 4] + (16*(-10 + d)*(-2 + d)*d*(2 + d) - 
             16*(-2 + d)*d*(2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5] + 
           (64*(-2 + d)*d*(2 + d) - 64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-16*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-2 + d)*d*(2 + d)*(-4*d - 3*J + d*J + J^2) + 
             16*(-2 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-16*(-10 + d)*(-2 + d)*d*(2 + d) - 
             16*(-2 + d)*d*(2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5] + 
           (64*(-2 + d)*d*(2 + d) + 64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         0, m2^2*(4*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(-1 + J)*(-2 + d + J)*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-32*d + 28*d^2 - 12*d^3 + 3*
                d^4 - 24*J + 50*d*J - 23*d^2*J + 3*d^3*J + 8*J^2 - 14*d*J^2 + 
               3*d^2*J^2) - 4*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-4*d + 8*d^2 - 5*
                d^3 + d^4 - 6*J + 14*d*J - 13*d^2*J + 3*d^3*J + 11*J^2 - 10*d*
                J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (4*(-2 + d)*d*(16 - 4*d + 32*d^2 - 23*d^3 + 3*d^4 + 60*d*J - 38*
                d^2*J + 6*d^3*J - 20*d*J^2 + 6*d^2*J^2) - 4*(-2 + d)*d*
              (-16 - 36*d + 40*d^2 - 15*d^3 + 3*d^4 + 60*d*J - 38*d^2*J + 6*
                d^3*J - 20*d*J^2 + 6*d^2*J^2)*x)*pj[J, x, d, 3] + 
           (12*(-2 + d)^2*d^2*(2 + d) - 12*(-2 + d)^2*d^2*(2 + d)*x)*
            pj[J, x, d, 4]), m2^2*(-32*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-32*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J) + 32*(-4 + d)*d^2*
              (2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-32*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 7*
                d*J + d^2*J - 4*J^2 + d*J^2) + 32*(-2 + d)*d*(2 + d)*
              (-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-2 + d)^2*d*(2 + d) + 32*(-2 + d)*d^2*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-32*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (32*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J) + 32*(-4 + d)*d^2*
              (2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-32*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 7*
                d*J + d^2*J - 4*J^2 + d*J^2) - 32*(-2 + d)*d*(2 + d)*
              (-2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(-2 + d)^2*d*(2 + d) + 32*(-2 + d)*d^2*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-64*d*(2 + d)*(-14 + 15*d - 4*d^2 + 9*J - 
             6*d*J + d^2*J - 3*J^2 + d*J^2)*pj[J, x, d, 4] + 
           64*(-2 + d)*(-1 + d)*d*(2 + d)*x*pj[J, x, d, 5]), 
         m2^2*(-96*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2) + 
             32*d*(2 + d)*(-8 + 16*d - 12*d^2 + 3*d^3 + 30*J - 19*d*J + 3*d^2*
                J - 10*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-2 + d)*d*(2 + d)*(-2 + 3*d) - 32*(-2 + d)^2*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(96*(-2 + d)^2*d*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^
                2) - 32*d*(2 + d)*(-8 + 16*d - 12*d^2 + 3*d^3 + 30*J - 19*d*
                J + 3*d^2*J - 10*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (32*(-2 + d)*d*(2 + d)*(-2 + 3*d) - 32*(-2 + d)^2*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(64*(-4 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           64*(-4 + d)*d^2*(2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
            pj[J, x, d, 3] + 64*d*(2 + d)*(4 + 6*d - 6*d^2 + d^3 + 12*J - 
             7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 4] - 
           64*(-2 + d)*d^2*(2 + d)*x*pj[J, x, d, 5]), 
         m2*(32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (256*(-2 + d)*d*(2 + d) - 32*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5] + (64*(-2 + d)*d*(2 + d) + 
             64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(32*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (-256*(-2 + d)*d*(2 + d) - 32*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5] + (64*(-2 + d)*d*(2 + d) - 
             64*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(8*(-4 + d)*(-2 + d)*(-2 + 3*d)*(-2 + J)*(-1 + d + J)*
            (-2*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           8*(-4 + d)*(-2 + d)*d*(-2 + 3*d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 
             2*J^2)*x*pj[J, x, d, 3] + 8*(-2 + d)^2*d*(2 + d)*(-8 + 3*d)*
            pj[J, x, d, 4]), m2*(128*(-4 + d)*(-2 + d)*d*(2 + d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (64*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + 
               d*J + J^2) - 128*(-4 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (128*(-2 + d)^2*d*(2 + d) - 
             64*(-2 + d)^2*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-128*(-4 + d)*(-2 + d)*d*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (64*(-2 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + J^
                2) + 128*(-4 + d)*d*(2 + d)*(-2*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-128*(-2 + d)^2*d*(2 + d) - 64*(-2 + d)^2*d*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-64*d*(2 + d)*(-56 + 52*d - 12*d^2 + 30*J - 19*d*J + 3*d^2*J - 
             10*J^2 + 3*d*J^2)*pj[J, x, d, 4] + 192*(-2 + d)^2*d*(2 + d)*x*
            pj[J, x, d, 5]), -128*(-4 + d)*d*(2 + d)*(8 - 4*d - 3*J + d*J + 
            J^2)*pj[J, x, d, 4] + 128*(-4 + d)*(-2 + d)*d*(2 + d)*x*
           pj[J, x, d, 5]}, {m2^3*(1024*d^2*(2 + d)*(-2 - 4*d - 3*J + d*J + 
             J^2)*pj[J, x, d, 4] - 1024*d^2*(2 + d)^2*x*pj[J, x, d, 5]), 
         m2^2*(16*d^2*(2 + d)^2*(-8*d + 12*d^2 - 4*d^3 - 6*J + 26*d*J - 
             11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-64*d^2*(2 + d)^2*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*
                J^2) - 16*d^3*(2 + d)^2*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 5] + (16*d^2*(2 + d)^2*(-48 - 46*d + d^2 - 24*
                J + 8*d*J + 8*J^2) + 64*d^2*(2 + d)^2*(2 + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 6] + (-64*(-6 + d)*d^2*(2 + d)^2 - 
             128*d^2*(2 + d)^3*x)*pj[J, x, d, 7] + 
           (128*d^2*(2 + d)^2 + 128*d^2*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*(16*d^2*(2 + d)^2*(-8*d + 12*d^2 - 4*d^3 - 6*J + 26*d*J - 
             11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (64*d^2*(2 + d)^2*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*
                J^2) - 16*d^3*(2 + d)^2*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 5] + (16*d^2*(2 + d)^2*(-48 - 46*d + d^2 - 24*
                J + 8*d*J + 8*J^2) - 64*d^2*(2 + d)^2*(2 + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 6] + (64*(-6 + d)*d^2*(2 + d)^2 - 
             128*d^2*(2 + d)^3*x)*pj[J, x, d, 7] + 
           (128*d^2*(2 + d)^2 - 128*d^2*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*((-4 + d)^2*(-2 + d)^2*J*(-3 + d + J)*(4*d^2 - 12*d^3 + 
             13*d^4 - 6*d^5 + d^6 - 12*J + 4*d*J - 36*d^2*J + 48*d^3*J - 
             27*d^4*J + 5*d^5*J + 40*J^2 - 24*d*J^2 + 70*d^2*J^2 - 
             48*d^3*J^2 + 11*d^4*J^2 - 51*J^3 + 35*d*J^3 - 45*d^2*J^3 + 
             13*d^3*J^3 + 31*J^4 - 18*d*J^4 + 9*d^2*J^4 - 9*J^5 + 3*d*J^5 + 
             J^6)*pj[J, x, d, 0] - (-4 + d)^2*(-2 + d)^2*d*(2 - 3*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*(-6*d + 11*d^2 - 6*d^3 + d^4 - 12*J + 
             22*d*J - 18*d^2*J + 4*d^3*J + 22*J^2 - 18*d*J^2 + 6*d^2*J^2 - 
             12*J^3 + 4*d*J^3 + 2*J^4)*x*pj[J, x, d, 1] + (-4 + d)*(-2 + d)^2*
            d*(48*d - 4*d^2 - 56*d^3 + 23*d^4 - 12*d^5 + d^6 + 96*J - 
             104*d*J - 108*d^2*J + 116*d^3*J - 42*d^4*J + 6*d^5*J - 176*J^2 + 
             12*d*J^2 + 154*d^2*J^2 - 72*d^3*J^2 + 12*d^4*J^2 + 96*J^3 + 
             40*d*J^3 - 60*d^2*J^3 + 12*d^3*J^3 - 16*J^4 - 12*d*J^4 + 
             6*d^2*J^4)*pj[J, x, d, 2] - 2*(-4 + d)*(-2 + d)^2*d^3*(2 + d)*
            (6 - d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 3] + 
           (-4 + d)*(-2 + d)*d^3*(2 + d)^3*pj[J, x, d, 4]), 
         m2^2*(8*(-2 + d)*d*(8 - 2*d + d^2)*(-2 + J)*(-1 + d + J)*
            (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 
             6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (16*(-2 + d)*d^2*(-3 + J)*(d + J)*(-20*d + 8*d^2 - d^3 + d^4 - 24*
                J + 8*d*J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) - 
             8*(-2 + d)*d*(8 - 2*d + d^2)*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*
                J - 8*d*J + 13*d^2*J - 15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*
                J^2 - 19*d^2*J^2 + 7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*
                J^3 + 2*J^4 + 3*d*J^4)*x)*pj[J, x, d, 3] + 
           (8*d*(-224*d^2 + 136*d^3 - 108*d^4 - 6*d^5 - 15*d^6 + d^7 + 192*
                J - 496*d*J + 456*d^2*J - 272*d^3*J + 86*d^4*J - 25*d^5*J + 5*
                d^6*J - 352*J^2 + 552*d*J^2 - 352*d^2*J^2 + 146*d^3*J^2 - 30*
                d^4*J^2 + 7*d^5*J^2 + 192*J^3 - 208*d*J^3 + 96*d^2*J^3 - 28*
                d^3*J^3 + 4*d^4*J^3 - 32*J^4 + 24*d*J^4 - 8*d^2*J^4 + 2*d^3*
                J^4) - 16*(-2 + d)*d*(-48*d + 24*d^2 - 20*d^3 + 8*d^4 - d^
                5 + d^6 - 48*J + 100*d*J - 94*d^2*J + 16*d^3*J - 7*d^4*J + 3*
                d^5*J + 88*J^2 - 94*d*J^2 + 51*d^2*J^2 - 6*d^3*J^2 + 4*d^4*
                J^2 - 48*J^3 + 28*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 8*J^4 - 2*
                d*J^4 + d^2*J^4)*x)*pj[J, x, d, 4] + 
           (16*d^3*(2 + d)*(-20 - 5*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*
                J^2 + 2*d*J^2) - 8*d^3*(2 + d)*(-16 + 28*d + 3*d^3 + 24*J - 
               20*d*J + 4*d^2*J - 8*J^2 + 4*d*J^2)*x)*pj[J, x, d, 5] + 
           (16*d^3*(2 + d)^3 - 16*d^3*(2 + d)^3*x)*pj[J, x, d, 6]), 
         m2^2*(8*(-2 + d)*d*(8 - 2*d + d^2)*(-2 + J)*(-1 + d + J)*
            (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 
             6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-16*(-2 + d)*d^2*(-3 + J)*(d + J)*(-20*d + 8*d^2 - d^3 + d^4 - 24*
                J + 8*d*J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) - 
             8*(-2 + d)*d*(8 - 2*d + d^2)*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*
                J - 8*d*J + 13*d^2*J - 15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*
                J^2 - 19*d^2*J^2 + 7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*
                J^3 + 2*J^4 + 3*d*J^4)*x)*pj[J, x, d, 3] + 
           (8*d*(-224*d^2 + 136*d^3 - 108*d^4 - 6*d^5 - 15*d^6 + d^7 + 192*
                J - 496*d*J + 456*d^2*J - 272*d^3*J + 86*d^4*J - 25*d^5*J + 5*
                d^6*J - 352*J^2 + 552*d*J^2 - 352*d^2*J^2 + 146*d^3*J^2 - 30*
                d^4*J^2 + 7*d^5*J^2 + 192*J^3 - 208*d*J^3 + 96*d^2*J^3 - 28*
                d^3*J^3 + 4*d^4*J^3 - 32*J^4 + 24*d*J^4 - 8*d^2*J^4 + 2*d^3*
                J^4) + 16*(-2 + d)*d*(-48*d + 24*d^2 - 20*d^3 + 8*d^4 - d^
                5 + d^6 - 48*J + 100*d*J - 94*d^2*J + 16*d^3*J - 7*d^4*J + 3*
                d^5*J + 88*J^2 - 94*d*J^2 + 51*d^2*J^2 - 6*d^3*J^2 + 4*d^4*
                J^2 - 48*J^3 + 28*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 8*J^4 - 2*
                d*J^4 + d^2*J^4)*x)*pj[J, x, d, 4] + 
           (-16*d^3*(2 + d)*(-20 - 5*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*
                J^2 + 2*d*J^2) - 8*d^3*(2 + d)*(-16 + 28*d + 3*d^3 + 24*J - 
               20*d*J + 4*d^2*J - 8*J^2 + 4*d*J^2)*x)*pj[J, x, d, 5] + 
           (16*d^3*(2 + d)^3 + 16*d^3*(2 + d)^3*x)*pj[J, x, d, 6]), 
         m2^2*(32*d^2*(2 + d)^2*(-8*d + 12*d^2 - 4*d^3 - 6*J + 26*d*J - 
             11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] - 32*d^3*(2 + d)^2*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 5] + 
           32*d^3*(2 + d)^3*pj[J, x, d, 6]), 
         m2^2*(64*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*(2 - 3*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-64*d^2*(2 + d)*(32 + 32*d - 16*d^2 + 4*d^3 - 4*d^4 - 12*J - 74*d*
                J + 44*d^2*J - 9*d^3*J + d^4*J - 50*J^2 + 71*d*J^2 - 18*d^2*
                J^2 + 2*d^3*J^2 + 36*J^3 - 18*d*J^3 + 2*d^2*J^3 - 6*J^4 + d*
                J^4) - 64*(-2 + d)*d^2*(2 + d)*(2*d^2 - 3*d^3 + d^4 - 6*J + 2*
                d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (64*d^2*(2 + d)*(64 - 12*d - 12*d^2 - 5*d^3 + d^4 - 24*J + 8*d*
                J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) + 
             64*d^2*(2 + d)^2*(-16 + 10*d - 3*d^2 + d^3 + 24*J - 14*d*J + 2*
                d^2*J - 8*J^2 + 2*d*J^2)*x)*pj[J, x, d, 5] + 
           (-64*d^2*(2 + d)*(-32 + 12*d + 4*d^2 + d^3 + 24*J - 8*d*J - 8*
                J^2) - 64*d^2*(2 + d)*(-32 + 12*d + 4*d^2 + d^3 + 24*J - 8*d*
                J - 8*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-64*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*(2 - 3*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-64*d^2*(2 + d)*(32 + 32*d - 16*d^2 + 4*d^3 - 4*d^4 - 12*J - 74*d*
                J + 44*d^2*J - 9*d^3*J + d^4*J - 50*J^2 + 71*d*J^2 - 18*d^2*
                J^2 + 2*d^3*J^2 + 36*J^3 - 18*d*J^3 + 2*d^2*J^3 - 6*J^4 + d*
                J^4) + 64*(-2 + d)*d^2*(2 + d)*(2*d^2 - 3*d^3 + d^4 - 6*J + 2*
                d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-64*d^2*(2 + d)*(64 - 12*d - 12*d^2 - 5*d^3 + d^4 - 24*J + 8*d*
                J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) + 
             64*d^2*(2 + d)^2*(-16 + 10*d - 3*d^2 + d^3 + 24*J - 14*d*J + 2*
                d^2*J - 8*J^2 + 2*d*J^2)*x)*pj[J, x, d, 5] + 
           (-64*d^2*(2 + d)*(-32 + 12*d + 4*d^2 + d^3 + 24*J - 8*d*J - 8*
                J^2) + 64*d^2*(2 + d)*(-32 + 12*d + 4*d^2 + d^3 + 24*J - 8*d*
                J - 8*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-32*(-2 + d)*d*(-2 + J)*(-1 + d + J)*(-24*d + 20*d^2 - 
             28*d^3 + 18*d^4 - 5*d^5 + d^6 - 48*J + 76*d*J - 92*d^2*J + 
             48*d^3*J - 17*d^4*J + 3*d^5*J + 88*J^2 - 104*d*J^2 + 
             65*d^2*J^2 - 18*d^3*J^2 + 4*d^4*J^2 - 48*J^3 + 40*d*J^3 - 
             14*d^2*J^3 + 2*d^3*J^3 + 8*J^4 - 4*d*J^4 + d^2*J^4)*
            pj[J, x, d, 2] + 32*(-2 + d)*d*(-48*d - 8*d^2 + 48*d^3 - 46*d^4 + 
             23*d^5 - 6*d^6 + d^7 - 96*J + 80*d*J + 92*d^2*J - 168*d^3*J + 
             83*d^4*J - 25*d^5*J + 4*d^6*J + 176*J^2 - 4*d*J^2 - 
             164*d^2*J^2 + 131*d^3*J^2 - 39*d^4*J^2 + 7*d^5*J^2 - 96*J^3 - 
             40*d*J^3 + 72*d^2*J^3 - 34*d^3*J^3 + 6*d^4*J^3 + 16*J^4 + 
             12*d*J^4 - 8*d^2*J^4 + 3*d^3*J^4)*x*pj[J, x, d, 3] - 
           32*d^2*(2 + d)*(-48 + 48*d - 68*d^2 + 22*d^3 - 9*d^4 + d^5 + 
             48*J - 88*d*J + 54*d^2*J - 19*d^3*J + 3*d^4*J - 16*J^2 + 
             24*d*J^2 - 10*d^2*J^2 + 3*d^3*J^2)*pj[J, x, d, 4] + 
           32*d^3*(2 + d)^2*(4 + d^2)*x*pj[J, x, d, 5]), 
         m2^2*(16*(-4 + d)*(-2 + d)^2*d*(-1 + J)*(-2 + d + J)*
            (-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 8*d*J + 13*d^2*J - 
             15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 19*d^2*J^2 + 
             7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 3*d*J^4)*
            pj[J, x, d, 1] + (-16*(-2 + d)^2*d*(-2 + J)*(-1 + d + J)*
              (24*d + 14*d^3 - 3*d^4 + d^5 + 24*J - 50*d*J + 26*d^2*J - 13*
                d^3*J + 3*d^4*J - 44*J^2 + 47*d*J^2 - 14*d^2*J^2 + 4*d^3*
                J^2 + 24*J^3 - 14*d*J^3 + 2*d^2*J^3 - 4*J^4 + d*J^4) - 
             16*(-4 + d)*(-2 + d)^2*d*(4*d^2 - 12*d^3 + 13*d^4 - 6*d^5 + d^
                6 - 12*J + 4*d*J - 36*d^2*J + 48*d^3*J - 27*d^4*J + 5*d^5*
                J + 40*J^2 - 24*d*J^2 + 70*d^2*J^2 - 48*d^3*J^2 + 11*d^4*
                J^2 - 51*J^3 + 35*d*J^3 - 45*d^2*J^3 + 13*d^3*J^3 + 31*J^4 - 
               18*d*J^4 + 9*d^2*J^4 - 9*J^5 + 3*d*J^5 + J^6)*x)*
            pj[J, x, d, 2] + (16*(-2 + d)^2*d*(-40*d^2 - 46*d^3 - 3*d^4 - 11*
                d^5 + d^6 + 48*J - 28*d*J - 32*d^2*J + 45*d^3*J - 26*d^4*J + 
               5*d^5*J - 88*J^2 - 2*d*J^2 + 67*d^2*J^2 - 35*d^3*J^2 + 8*d^4*
                J^2 + 48*J^3 + 20*d*J^3 - 30*d^2*J^3 + 6*d^3*J^3 - 8*J^4 - 6*
                d*J^4 + 3*d^2*J^4) + 16*(-2 + d)^2*d*(48*d + 24*d^2 - 14*
                d^3 + 17*d^4 - 4*d^5 + d^6 + 48*J - 76*d*J - 76*d^2*J + 53*
                d^3*J - 19*d^4*J + 4*d^5*J - 88*J^2 + 14*d*J^2 + 87*d^2*J^2 - 
               31*d^3*J^2 + 7*d^4*J^2 + 48*J^3 + 20*d*J^3 - 30*d^2*J^3 + 6*
                d^3*J^3 - 8*J^4 - 6*d*J^4 + 3*d^2*J^4)*x)*pj[J, x, d, 3] + 
           (-16*(-2 + d)*d^3*(2 + d)*(-16 + 10*d - 7*d^2 + d^3 + 18*J - 15*d*
                J + 3*d^2*J - 6*J^2 + 3*d*J^2) - 16*(-2 + d)^2*d^3*(2 + d)*
              (12 + d + 2*d^2 - 9*J + 3*d*J + 3*J^2)*x)*pj[J, x, d, 4] + 
           (16*(-2 + d)*d^3*(2 + d)^3 + 16*(-2 + d)*d^3*(2 + d)^3*x)*
            pj[J, x, d, 5]), m2^2*(128*d^2*(2 + d)^2*(-8*d + 12*d^2 - 4*d^3 - 
             6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-256*d^2*(2 + d)^2*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*
                J^2) - 128*d^3*(2 + d)^2*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*
                J^2)*x)*pj[J, x, d, 5] + (128*d^2*(2 + d)^2*(-12 - 10*d + d^
                2 - 6*J + 2*d*J + 2*J^2) + 256*d^2*(2 + d)^2*(2 + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 6] + 
           (-256*d^2*(2 + d)^3 - 256*d^2*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-64*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*(2 - 3*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-64*d^2*(2 + d)*(16 + 24*d - 64*d^2 + 12*d^3 - 12*d^4 + 12*J - 
               106*d*J + 88*d^2*J - 27*d^3*J + 3*d^4*J - 58*J^2 + 97*d*J^2 - 
               42*d^2*J^2 + 6*d^3*J^2 + 36*J^3 - 30*d*J^3 + 6*d^2*J^3 - 6*
                J^4 + 3*d*J^4) + 64*(-2 + d)*d^2*(2 + d)*(2*d^2 - 3*d^3 + d^
                4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 6*d*J^2 + 4*
                d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-64*d^2*(2 + d)*(-140*d - 52*d^2 - 25*d^3 + d^4 - 72*J + 24*d*
                J - 18*d^2*J + 6*d^3*J + 24*J^2 + 6*d^2*J^2) + 
             64*d^2*(2 + d)*(-16 + 12*d + 16*d^2 - 3*d^3 + 3*d^4 + 24*J - 8*d*
                J - 18*d^2*J + 6*d^3*J - 8*J^2 + 6*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-64*d^2*(2 + d)*(-64 - 20*d - 12*d^2 + 3*d^3 + 
               24*J - 20*d*J + 4*d^2*J - 8*J^2 + 4*d*J^2) + 
             64*d^2*(2 + d)*(52*d + 12*d^2 + 5*d^3 + 24*J - 20*d*J + 4*d^2*
                J - 8*J^2 + 4*d*J^2)*x)*pj[J, x, d, 6] + 
           (-256*d^2*(2 + d)^3 + 256*d^2*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(64*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*(2 - 3*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-64*d^2*(2 + d)*(16 + 24*d - 64*d^2 + 12*d^3 - 12*d^4 + 12*J - 
               106*d*J + 88*d^2*J - 27*d^3*J + 3*d^4*J - 58*J^2 + 97*d*J^2 - 
               42*d^2*J^2 + 6*d^3*J^2 + 36*J^3 - 30*d*J^3 + 6*d^2*J^3 - 6*
                J^4 + 3*d*J^4) - 64*(-2 + d)*d^2*(2 + d)*(2*d^2 - 3*d^3 + d^
                4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 6*d*J^2 + 4*
                d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (64*d^2*(2 + d)*(-140*d - 52*d^2 - 25*d^3 + d^4 - 72*J + 24*d*J - 
               18*d^2*J + 6*d^3*J + 24*J^2 + 6*d^2*J^2) + 64*d^2*(2 + d)*
              (-16 + 12*d + 16*d^2 - 3*d^3 + 3*d^4 + 24*J - 8*d*J - 18*d^2*
                J + 6*d^3*J - 8*J^2 + 6*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (-64*d^2*(2 + d)*(-64 - 20*d - 12*d^2 + 3*d^3 + 24*J - 20*d*J + 4*
                d^2*J - 8*J^2 + 4*d*J^2) - 64*d^2*(2 + d)*(52*d + 12*d^2 + 5*
                d^3 + 24*J - 20*d*J + 4*d^2*J - 8*J^2 + 4*d*J^2)*x)*
            pj[J, x, d, 6] + (256*d^2*(2 + d)^3 + 256*d^2*(2 + d)^3*x)*
            pj[J, x, d, 7]), m2^2*(128*d^2*(2 + d)^2*(-8*d + 12*d^2 - 4*d^3 - 
             6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (256*d^2*(2 + d)^2*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*
                J^2) - 128*d^3*(2 + d)^2*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*
                J^2)*x)*pj[J, x, d, 5] + (128*d^2*(2 + d)^2*(-12 - 10*d + d^
                2 - 6*J + 2*d*J + 2*J^2) - 256*d^2*(2 + d)^2*(2 + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 6] + 
           (256*d^2*(2 + d)^3 - 256*d^2*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-16*(-4 + d)*(-2 + d)^2*d*(-1 + J)*(-2 + d + J)*
            (-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 8*d*J + 13*d^2*J - 
             15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 19*d^2*J^2 + 
             7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 3*d*J^4)*
            pj[J, x, d, 1] + (-16*(-2 + d)^2*d*(-2 + J)*(-1 + d + J)*
              (24*d + 14*d^3 - 3*d^4 + d^5 + 24*J - 50*d*J + 26*d^2*J - 13*
                d^3*J + 3*d^4*J - 44*J^2 + 47*d*J^2 - 14*d^2*J^2 + 4*d^3*
                J^2 + 24*J^3 - 14*d*J^3 + 2*d^2*J^3 - 4*J^4 + d*J^4) + 
             16*(-4 + d)*(-2 + d)^2*d*(4*d^2 - 12*d^3 + 13*d^4 - 6*d^5 + d^
                6 - 12*J + 4*d*J - 36*d^2*J + 48*d^3*J - 27*d^4*J + 5*d^5*
                J + 40*J^2 - 24*d*J^2 + 70*d^2*J^2 - 48*d^3*J^2 + 11*d^4*
                J^2 - 51*J^3 + 35*d*J^3 - 45*d^2*J^3 + 13*d^3*J^3 + 31*J^4 - 
               18*d*J^4 + 9*d^2*J^4 - 9*J^5 + 3*d*J^5 + J^6)*x)*
            pj[J, x, d, 2] + (-16*(-2 + d)^2*d*(-40*d^2 - 46*d^3 - 3*d^4 - 11*
                d^5 + d^6 + 48*J - 28*d*J - 32*d^2*J + 45*d^3*J - 26*d^4*J + 
               5*d^5*J - 88*J^2 - 2*d*J^2 + 67*d^2*J^2 - 35*d^3*J^2 + 8*d^4*
                J^2 + 48*J^3 + 20*d*J^3 - 30*d^2*J^3 + 6*d^3*J^3 - 8*J^4 - 6*
                d*J^4 + 3*d^2*J^4) + 16*(-2 + d)^2*d*(48*d + 24*d^2 - 14*
                d^3 + 17*d^4 - 4*d^5 + d^6 + 48*J - 76*d*J - 76*d^2*J + 53*
                d^3*J - 19*d^4*J + 4*d^5*J - 88*J^2 + 14*d*J^2 + 87*d^2*J^2 - 
               31*d^3*J^2 + 7*d^4*J^2 + 48*J^3 + 20*d*J^3 - 30*d^2*J^3 + 6*
                d^3*J^3 - 8*J^4 - 6*d*J^4 + 3*d^2*J^4)*x)*pj[J, x, d, 3] + 
           (-16*(-2 + d)*d^3*(2 + d)*(-16 + 10*d - 7*d^2 + d^3 + 18*J - 15*d*
                J + 3*d^2*J - 6*J^2 + 3*d*J^2) + 16*(-2 + d)^2*d^3*(2 + d)*
              (12 + d + 2*d^2 - 9*J + 3*d*J + 3*J^2)*x)*pj[J, x, d, 4] + 
           (-16*(-2 + d)*d^3*(2 + d)^3 + 16*(-2 + d)*d^3*(2 + d)^3*x)*
            pj[J, x, d, 5]), m2^2*(64*(-4 + d)*(-2 + d)*d*(2 + d)*(-2 + J)*
            (-1 + d + J)*(2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 
             3*d^3*J + 11*J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 2] + (128*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*
              (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2) - 64*(-4 + d)*(-2 + d)*d*
              (2 + d)*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 8*d*J + 13*d^2*
                J - 15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 19*d^2*J^2 + 7*
                d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 3*d*J^4)*x)*
            pj[J, x, d, 3] + (64*d*(2 + d)*(48*d + 56*d^2 - 4*d^3 + 12*d^4 - 
               17*d^5 + d^6 - 48*J + 64*d*J - 28*d^2*J + 64*d^3*J - 35*d^4*
                J + 5*d^5*J + 88*J^2 - 100*d*J^2 + 54*d^2*J^2 - 36*d^3*J^2 + 
               7*d^4*J^2 - 48*J^3 + 40*d*J^3 - 20*d^2*J^3 + 4*d^3*J^3 + 8*
                J^4 - 4*d*J^4 + 2*d^2*J^4) - 128*(-2 + d)*d^2*(2 + d)*
              (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*
                J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (128*d^2*(2 + d)*(-32 - 60*d - 12*d^2 - 5*d^3 + 
               d^4 - 24*J + 8*d*J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) - 
             64*d^3*(2 + d)*(-24 + 3*d^3 - 12*d*J + 4*d^2*J + 4*d*J^2)*x)*
            pj[J, x, d, 5] + (128*d^3*(2 + d)^3 - 128*d^2*(2 + d)^2*
              (8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(64*(-4 + d)*(-2 + d)*d*(2 + d)*(-2 + J)*(-1 + d + J)*
            (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 
             6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-128*(-2 + d)*d^3*(2 + d)*(-3 + J)*(d + J)*(2 - 3*d + d^2 - 6*
                J + 2*d*J + 2*J^2) - 64*(-4 + d)*(-2 + d)*d*(2 + d)*
              (-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 8*d*J + 13*d^2*J - 15*
                d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 19*d^2*J^2 + 7*d^3*
                J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 3*d*J^4)*x)*
            pj[J, x, d, 3] + (64*d*(2 + d)*(48*d + 56*d^2 - 4*d^3 + 12*d^4 - 
               17*d^5 + d^6 - 48*J + 64*d*J - 28*d^2*J + 64*d^3*J - 35*d^4*
                J + 5*d^5*J + 88*J^2 - 100*d*J^2 + 54*d^2*J^2 - 36*d^3*J^2 + 
               7*d^4*J^2 - 48*J^3 + 40*d*J^3 - 20*d^2*J^3 + 4*d^3*J^3 + 8*
                J^4 - 4*d*J^4 + 2*d^2*J^4) + 128*(-2 + d)*d^2*(2 + d)*
              (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*
                J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-128*d^2*(2 + d)*(-32 - 60*d - 12*d^2 - 5*d^3 + 
               d^4 - 24*J + 8*d*J - 6*d^2*J + 2*d^3*J + 8*J^2 + 2*d^2*J^2) - 
             64*d^3*(2 + d)*(-24 + 3*d^3 - 12*d*J + 4*d^2*J + 4*d*J^2)*x)*
            pj[J, x, d, 5] + (128*d^3*(2 + d)^3 + 128*d^2*(2 + d)^2*
              (8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(256*d*(2 + d)*(-20*d + 18*d^2 - 52*d^3 + 4*d^4 - 4*d^5 - 
             12*J + 58*d*J - 75*d^2*J + 37*d^3*J - 9*d^4*J + d^5*J + 22*J^2 - 
             48*d*J^2 + 42*d^2*J^2 - 14*d^3*J^2 + 2*d^4*J^2 - 12*J^3 + 
             16*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 2*J^4 - 2*d*J^4 + d^2*J^4)*
            pj[J, x, d, 4] - 256*d^2*(2 + d)*(8 + 6*d + 13*d^2 - d^3 + d^4 - 
             12*J + 4*d*J - 6*d^2*J + 2*d^3*J + 4*J^2 + 2*d^2*J^2)*x*
            pj[J, x, d, 5] + 256*d^2*(2 + d)^2*(4 + 2*d + d^2)*
            pj[J, x, d, 6]), m2^2*(256*(-2 + d)*d^2*(2 + d)*(-3 + J)*(d + J)*
            (8*d - 3*d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*
            pj[J, x, d, 3] + (-256*d^2*(2 + d)*(-8 - 4*d - 24*d^2 + 4*d^3 - 4*
                d^4 + 12*J - 16*d*J + 22*d^2*J - 9*d^3*J + d^4*J - 4*J^2 + 13*
                d*J^2 - 12*d^2*J^2 + 2*d^3*J^2 - 6*d*J^3 + 2*d^2*J^3 + d*
                J^4) - 256*(-2 + d)*d*(2 + d)*(12*d + 8*d^3 - 3*d^4 + d^5 + 
               12*J - 28*d*J + 14*d^2*J - 11*d^3*J + 3*d^4*J - 22*J^2 + 29*d*
                J^2 - 10*d^2*J^2 + 4*d^3*J^2 + 12*J^3 - 10*d*J^3 + 2*d^2*
                J^3 - 2*J^4 + d*J^4)*x)*pj[J, x, d, 4] + 
           (256*d^2*(2 + d)*(-16 - 40*d - 6*d^2 - 5*d^3 + d^4 - 12*J + 10*d*
                J - 8*d^2*J + 2*d^3*J + 4*J^2 - 2*d*J^2 + 2*d^2*J^2) + 
             256*d^2*(2 + d)*(8 + 4*d + 6*d^2 - d^3 + d^4 - 12*J - 2*d*J - 4*
                d^2*J + 2*d^3*J + 4*J^2 + 2*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-256*d^2*(2 + d)^2*(4 + 2*d + d^2) - 
             256*d^2*(2 + d)^2*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-256*(-2 + d)*d^2*(2 + d)*(-3 + J)*(d + J)*(8*d - 3*d^2 + 
             d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*pj[J, x, d, 3] + 
           (-256*d^2*(2 + d)*(-8 - 4*d - 24*d^2 + 4*d^3 - 4*d^4 + 12*J - 16*d*
                J + 22*d^2*J - 9*d^3*J + d^4*J - 4*J^2 + 13*d*J^2 - 12*d^2*
                J^2 + 2*d^3*J^2 - 6*d*J^3 + 2*d^2*J^3 + d*J^4) + 
             256*(-2 + d)*d*(2 + d)*(12*d + 8*d^3 - 3*d^4 + d^5 + 12*J - 28*d*
                J + 14*d^2*J - 11*d^3*J + 3*d^4*J - 22*J^2 + 29*d*J^2 - 10*
                d^2*J^2 + 4*d^3*J^2 + 12*J^3 - 10*d*J^3 + 2*d^2*J^3 - 2*J^4 + 
               d*J^4)*x)*pj[J, x, d, 4] + 
           (-256*d^2*(2 + d)*(-16 - 40*d - 6*d^2 - 5*d^3 + d^4 - 12*J + 10*d*
                J - 8*d^2*J + 2*d^3*J + 4*J^2 - 2*d*J^2 + 2*d^2*J^2) + 
             256*d^2*(2 + d)*(8 + 4*d + 6*d^2 - d^3 + d^4 - 12*J - 2*d*J - 4*
                d^2*J + 2*d^3*J + 4*J^2 + 2*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-256*d^2*(2 + d)^2*(4 + 2*d + d^2) + 
             256*d^2*(2 + d)^2*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-128*(-4 + d)*(-2 + d)*d*(2 + d)*(-2 + J)*(-1 + d + J)*
            (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 
             6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           128*(-4 + d)*(-2 + d)*d*(2 + d)*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 
             12*J - 8*d*J + 13*d^2*J - 15*d^3*J + 4*d^4*J + 22*J^2 + 
             19*d*J^2 - 19*d^2*J^2 + 7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 
             6*d^2*J^3 + 2*J^4 + 3*d*J^4)*x*pj[J, x, d, 3] - 
           128*d*(2 + d)*(48*d + 88*d^2 - 36*d^3 + 4*d^4 - 9*d^5 + d^6 - 
             48*J + 88*d*J - 120*d^2*J + 56*d^3*J - 17*d^4*J + 3*d^5*J + 
             88*J^2 - 144*d*J^2 + 88*d^2*J^2 - 16*d^3*J^2 + 3*d^4*J^2 - 
             48*J^3 + 64*d*J^3 - 16*d^2*J^3 + 8*J^4 - 8*d*J^4)*
            pj[J, x, d, 4] + 128*d^3*(2 + d)*(-32 + 8*d + 2*d^2 + d^3 + 
             24*J - 8*d*J - 8*J^2)*x*pj[J, x, d, 5]), 
         m2*(-128*(-2 + d)*d^2*(2 + d)*(-8*d + 12*d^2 - 4*d^3 - 6*J + 
             26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (256*(-2 + d)*d^2*(2 + d)*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*
                J^2 + d*J^2) + 128*(-2 + d)*d^3*(2 + d)*(2 - 3*d + d^2 - 6*
                J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (-128*(-2 + d)*d^2*(2 + d)*(-12 - 10*d + d^2 - 6*J + 2*d*J + 2*
                J^2) - 256*(-2 + d)*d^2*(2 + d)*(2 + d^2 - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 6] + (256*(-2 + d)*d^2*(2 + d)^2 + 
             256*(-2 + d)*d^2*(2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(-128*(-2 + d)*d^2*(2 + d)*(-8*d + 12*d^2 - 4*d^3 - 6*J + 
             26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-256*(-2 + d)*d^2*(2 + d)*(-4 - 5*d^2 + 6*J - 5*d*J + d^2*J - 2*
                J^2 + d*J^2) + 128*(-2 + d)*d^3*(2 + d)*(2 - 3*d + d^2 - 6*
                J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (-128*(-2 + d)*d^2*(2 + d)*(-12 - 10*d + d^2 - 6*J + 2*d*J + 2*
                J^2) + 256*(-2 + d)*d^2*(2 + d)*(2 + d^2 - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 6] + (-256*(-2 + d)*d^2*(2 + d)^2 + 
             256*(-2 + d)*d^2*(2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(-32*(-4 + d)*(-2 + d)^2*d*(-2 + J)*(-1 + d + J)*
            (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*J^2 - 
             6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           32*(-4 + d)*(-2 + d)^2*d*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 
             8*d*J + 13*d^2*J - 15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 
             19*d^2*J^2 + 7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 
             3*d*J^4)*x*pj[J, x, d, 3] - 32*(-2 + d)^2*d^2*(2 + d)*
            (-24 + 8*d - 9*d^2 + d^3 + 24*J - 17*d*J + 3*d^2*J - 8*J^2 + 
             3*d*J^2)*pj[J, x, d, 4] + 32*(-2 + d)^2*d^3*(2 + d)^2*x*
            pj[J, x, d, 5]), m2*(-256*(-4 + d)*(-2 + d)*d^2*(2 + d)*(-3 + J)*
            (d + J)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-256*(-2 + d)*d^2*(2 + d)*(-8*d + 12*d^2 - 4*d^3 - 6*J + 26*d*
                J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4) + 256*(-4 + d)*(-2 + d)*d*(2 + d)*
              (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*
                J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-256*(-2 + d)*d^2*(2 + d)*(-24 - 6*d - 7*d^2 + 
               d^3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2) + 
             256*(-2 + d)*d^3*(2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 5] + (-256*(-2 + d)*d^3*(2 + d)^2 + 
             256*(-2 + d)*d^3*(2 + d)^2*x)*pj[J, x, d, 6]), 
         m2*(256*(-4 + d)*(-2 + d)*d^2*(2 + d)*(-3 + J)*(d + J)*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-256*(-2 + d)*d^2*(2 + d)*(-8*d + 12*d^2 - 4*d^3 - 6*J + 26*d*
                J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4) - 256*(-4 + d)*(-2 + d)*d*(2 + d)*
              (2*d^2 - 3*d^3 + d^4 - 6*J + 2*d*J - 9*d^2*J + 3*d^3*J + 11*
                J^2 - 6*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (256*(-2 + d)*d^2*(2 + d)*(-24 - 6*d - 7*d^2 + d^
                3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2) + 
             256*(-2 + d)*d^3*(2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 5] + (-256*(-2 + d)*d^3*(2 + d)^2 - 
             256*(-2 + d)*d^3*(2 + d)^2*x)*pj[J, x, d, 6]), 
         m2*(512*(-2 + d)*d*(2 + d)*(12*d - 32*d^2 + 12*d^3 - 4*d^4 + 12*J - 
             52*d*J + 40*d^2*J - 11*d^3*J + d^4*J - 22*J^2 + 37*d*J^2 - 
             16*d^2*J^2 + 2*d^3*J^2 + 12*J^3 - 10*d*J^3 + 2*d^2*J^3 - 2*J^4 + 
             d*J^4)*pj[J, x, d, 4] - 512*(-2 + d)*d^2*(2 + d)*
            (8*d - 3*d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*x*
            pj[J, x, d, 5] + 512*(-2 + d)*d^3*(2 + d)^2*pj[J, x, d, 6]), 
         256*(-4 + d)*(-2 + d)*d*(2 + d)*(-8*d + 12*d^2 - 4*d^3 - 6*J + 
            26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 
            6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] - 256*(-4 + d)*(-2 + d)*d^2*
           (2 + d)*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 5] + 
          256*(-4 + d)*(-2 + d)*d^2*(2 + d)^2*pj[J, x, d, 6]}}}], 
     exchange[{2, 1}, {GGGG[d], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, ((-4*(-1 + d))/(3*(-2 + d)^2*d) + (4*(-1 + d)*x^2)/
            ((-2 + d)^2*d))/m2^4, 0, 0, 0, 0, 0, (-16*(-1 + d))/
          (3*(-2 + d)^2*d*m2^4), ((-16*(-1 + d))/(3*(-2 + d)^2*d) - 
           (16*(-1 + d)*x)/((-2 + d)^2*d))/m2^4, 0, 0, 0, 0, 
         ((-16*(-1 + d))/(3*(-2 + d)^2*d) + (16*(-1 + d)*x)/((-2 + d)^2*d))/
          m2^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}], 
     exchange[{2, 2}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1, Sqrt[2]/(Sqrt[-5 + d]*Sqrt[-1 + d]*Sqrt[2 + d])}, 
       {Sqrt[2]/(Sqrt[-5 + d]*Sqrt[-1 + d]*Sqrt[2 + d]), 
        2/(9*(-5 + d)*(-4 + d)*(-2 + d)*(-1 + d))}}, 
      {{{0, 0, 0, (((-6 + d)*(-1 + d))/(3*(-3 + d)*(-2 + d)*(2 + d)) + 
           ((-1 + d)*x^2)/(3*(-3 + d)*(2 + d)))/m2^4, 
         (4*(-1 + d))/(3*(-3 + d)*(2 + d)*m2^4), (4*(-1 + d))/
          (3*(-3 + d)*(2 + d)*m2^4), 0, 0, 0, (8*(-1 + d)*(-7 + 2*d))/
          (3*(-4 + d)*(-3 + d)*(2 + d)*m2^4), 
         ((8*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)*(2 + d)) - 
           (8*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)*(2 + d)))/m2^4, 0, 0, 0, 0, 
         ((8*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)*(2 + d)) + 
           (8*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)*(2 + d)))/m2^4, 0, 0, 0, 0, 0, 
         0, 0, 0, (16*(-1 + d))/(3*(-3 + d)*(2 + d)*m2^5), 0, 0, 0, 0}, 
        {(8*(-1 + d))/(3*(-2 + d)*m2^3), 0, 0, 
         (-1/3*((-5 + d)*(-1 + d))/((-3 + d)*(-2 + d)) + 
           ((-5 + d)*(-1 + d)*x^2)/(3*(-3 + d)*(-2 + d)))/m2^4, 0, 0, 0, 0, 
         0, (4*(-1 + d)*(26 - 11*d + d^2))/(3*(-4 + d)*(-3 + d)*(-2 + d)*
           m2^4), ((-4*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)) - 
           (4*(-5 + d)*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)))/m2^4, 0, 0, 0, 0, 
         ((-4*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)) + 
           (4*(-5 + d)*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)))/m2^4, 
         (8*(-1 + d))/(3*(-2 + d)*m2^4), (8*(-1 + d))/(3*(-2 + d)*m2^4), 
         (-8*(-1 + d))/(3*(-2 + d)*m2^4), 0, 0, (-16*(-1 + d))/
          (3*(-2 + d)*m2^4), 0, 0, (8*(-5 + d)*(-1 + d))/(3*(-3 + d)*(-2 + d)*
           m2^5), 0, 0, 0, 0}}, {{(8*(-1 + d))/(3*(-2 + d)*m2^3), 0, 0, 
         (-1/3*((-5 + d)*(-1 + d))/((-3 + d)*(-2 + d)) + 
           ((-5 + d)*(-1 + d)*x^2)/(3*(-3 + d)*(-2 + d)))/m2^4, 0, 0, 0, 0, 
         0, (4*(-1 + d)*(26 - 11*d + d^2))/(3*(-4 + d)*(-3 + d)*(-2 + d)*
           m2^4), ((-4*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)) - 
           (4*(-5 + d)*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)))/m2^4, 0, 0, 0, 0, 
         ((-4*(-5 + d)*(-1 + d))/(3*(-4 + d)*(-3 + d)) + 
           (4*(-5 + d)*(-1 + d)*x)/(3*(-4 + d)*(-3 + d)))/m2^4, 
         (8*(-1 + d))/(3*(-2 + d)*m2^4), (8*(-1 + d))/(3*(-2 + d)*m2^4), 
         (-8*(-1 + d))/(3*(-2 + d)*m2^4), 0, 0, (-16*(-1 + d))/
          (3*(-2 + d)*m2^4), 0, 0, (8*(-5 + d)*(-1 + d))/(3*(-3 + d)*(-2 + d)*
           m2^5), 0, 0, 0, 0}, {(-48*(-4 + d)*(-1 + d))/((-2 + d)*m2^3), 0, 
         0, ((3*(-5 + d)*(-4 + d)*(-1 + d))/((-3 + d)*(-2 + d)) + 
           (3*(-5 + d)^2*(-4 + d)*(-1 + d)*x^2)/((-3 + d)*(-2 + d)))/m2^4, 
         (-12*(-4 + d)*(-1 + d))/((-2 + d)*m2^4), (-12*(-4 + d)*(-1 + d))/
          ((-2 + d)*m2^4), 0, 0, 0, (24*(-1 + d))/((-2 + d)*m2^4), 
         ((24*(-5 + d)*(-1 + d))/(-2 + d) - (24*(-5 + d)^2*(-1 + d)*x)/
            (-2 + d))/m2^4, 0, 0, 0, 0, ((24*(-5 + d)*(-1 + d))/(-2 + d) + 
           (24*(-5 + d)^2*(-1 + d)*x)/(-2 + d))/m2^4, 
         (48*(-5 + d)*(-4 + d)*(-1 + d))/((-2 + d)*m2^4), 
         (48*(-5 + d)*(-4 + d)*(-1 + d))/((-2 + d)*m2^4), 
         (48*(-4 + d)*(-1 + d))/((-2 + d)*m2^4), 0, 0, 
         (-96*(-5 + d)*(-4 + d)*(-1 + d))/((-2 + d)*m2^4), 0, 0, 0, 0, 0, 0, 
         0}}}], exchange[{3, 1}, {GGGG[d], s, 1 + (2*t)/s}, {{1}}, 
      {{{0, 0, 0, (-3/(2*(-1 + d)*(2 + d)) + (9*x^2)/(2*(-1 + d)*(2 + d)))/
          m2^4, ((-6*d)/((-4 + d)*(-1 + d)*(2 + d)) + 
           (12*x)/((-4 + d)*(2 + d)))/m2^4, 
         ((-6*d)/((-4 + d)*(-1 + d)*(2 + d)) - (12*x)/((-4 + d)*(2 + d)))/
          m2^4, 0, 0, 0, ((-12*(-5 + 2*d))/((-4 + d)*(-1 + d)*(2 + d)) + 
           (12*x^2)/((-4 + d)*(2 + d)))/m2^4, 
         ((-12*(-3 + d))/((-4 + d)*(-1 + d)*(2 + d)) - 
           (12*x)/((-1 + d)*(2 + d)) + (12*x^2)/((-4 + d)*(2 + d)))/m2^4, 0, 
         0, 0, 0, ((-12*(-3 + d))/((-4 + d)*(-1 + d)*(2 + d)) + 
           (12*x)/((-1 + d)*(2 + d)) + (12*x^2)/((-4 + d)*(2 + d)))/m2^4, 0, 
         0, 0, 0, 0, 0, 0, 0, -24/((-1 + d)*(2 + d)*m2^5), 0, 0, 0, 0}}}], 
     exchange[{3 + 2*m, 2}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{(-2 + d)/(4*(-3 + d)*(-2 + J)*J*(1 + J)*(-4 + d + J)*(-3 + d + J)*
          (-1 + d + J)*m2^5)}}, 
      {{{0, 0, 0, m2*((-4 + d)*(-1 + J)*(-2 + d + J)*(4 - 5*d + d^2 - 3*J + 
             d*J + J^2)*pj[J, x, d, 1] - (-4 + d)*(-2 + d)*(4 - 5*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 2] + (-4 + d)*(-2 + d)*d*
            pj[J, x, d, 3]), m2*(8*(-2 + J)*(-1 + d + J)*(-2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (4*(8*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*
                J^2 + d*J^2) - 8*(-4 - 3*d*J + d^2*J + d*J^2)*x)*
            pj[J, x, d, 3] + (16*(-2 - d - 3*J + d*J + J^2) - 
             4*(-8 + d^2 - 12*J + 4*d*J + 4*J^2)*x)*pj[J, x, d, 4] + 
           (8*d - 8*d*x)*pj[J, x, d, 5]), 
         m2*(-8*(-2 + J)*(-1 + d + J)*(-2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (4*(8*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2) + 
             8*(-4 - 3*d*J + d^2*J + d*J^2)*x)*pj[J, x, d, 3] + 
           (-16*(-2 - d - 3*J + d*J + J^2) - 4*(-8 + d^2 - 12*J + 4*d*J + 4*
                J^2)*x)*pj[J, x, d, 4] + (8*d + 8*d*x)*pj[J, x, d, 5]), 0, 
         m2*(64*(-d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (16*(2 - 2*d - 9*J + 3*d*J + 3*J^2) + 32*(-2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (128 - 16*(-2 + d)*x)*pj[J, x, d, 5] + 
           (32 + 32*x)*pj[J, x, d, 6]), m2*(64*(-d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + (-16*(2 - 2*d - 9*J + 3*d*J + 3*J^2) + 
             32*(-2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (128 + 16*(-2 + d)*x)*pj[J, x, d, 5] + (-32 + 32*x)*
            pj[J, x, d, 6]), m2*(-4*(-1 + J)*(-2 + d + J)*(-4 - 3*d*J + 
             d^2*J + d*J^2)*pj[J, x, d, 1] + 4*(-4 + 6*d*J - 5*d^2*J + 
             d^3*J + 9*J^2 - 8*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*
            pj[J, x, d, 2] - 4*(-20 + 20*d - 15*d^2 + 24*J - 26*d*J + 
             6*d^2*J - 8*J^2 + 6*d*J^2)*pj[J, x, d, 3] + 4*(8 - 6*d + 5*d^2)*
            x*pj[J, x, d, 4]), m2*(-4*(-1 + J)*(-2 + d + J)*
            (-4 - 3*d*J + d^2*J + d*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + J)*(-1 + d + J)*(18 - 16*d + 3*d^2 - 3*J + d*J + J^2) + 
             4*(-4 + 6*d*J - 5*d^2*J + d^3*J + 9*J^2 - 8*d*J^2 + 2*d^2*J^2 - 
               6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*(10 - 9*d - 12*J + 4*d*J + 4*J^2) - 
             4*(-2 + d)*(6 - 13*d + 3*d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 3] + (12*(-2 + d)*d + 12*(-2 + d)*d*x)*
            pj[J, x, d, 4]), 0, m2*(32*(-d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + (-16*(-2 - 6*d - 9*J + 3*d*J + 3*J^2) + 
             16*(-2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(10 + d) + 16*(2 + d)*x)*pj[J, x, d, 5] + 
           (-64 + 64*x)*pj[J, x, d, 6]), m2*(32*(-d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + (16*(-2 - 6*d - 9*J + 3*d*J + 3*J^2) + 
             16*(-2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(10 + d) - 16*(2 + d)*x)*pj[J, x, d, 5] + 
           (64 + 64*x)*pj[J, x, d, 6]), 0, 
         m2*(-4*(-1 + J)*(-2 + d + J)*(-4 - 3*d*J + d^2*J + d*J^2)*
            pj[J, x, d, 1] + (-4*(-2 + J)*(-1 + d + J)*(18 - 16*d + 3*d^2 - 3*
                J + d*J + J^2) + 4*(-4 + 6*d*J - 5*d^2*J + d^3*J + 9*J^2 - 8*
                d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 2] + (-4*(-2 + d)*(10 - 9*d - 12*J + 4*d*J + 4*J^2) + 
             4*(-2 + d)*(6 - 13*d + 3*d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-2 + d)*d + 12*(-2 + d)*d*x)*
            pj[J, x, d, 4]), m2*(32*(10*d - 3*d^2 + 6*J - 5*d*J + d^2*J - 
             2*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-32*(2 + 6*d - 3*J + d*J + J^2) - 32*(2 - 4*d + d^2)*x)*
            pj[J, x, d, 4] + (32*d - 32*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(32*(10*d - 3*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*J^2)*
            pj[J, x, d, 3] + (32*(2 + 6*d - 3*J + d*J + J^2) - 
             32*(2 - 4*d + d^2)*x)*pj[J, x, d, 4] + (32*d + 32*(2 + d)*x)*
            pj[J, x, d, 5]), m2*(128*(-2*d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + 32*(-8 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           64*(1 + d)*pj[J, x, d, 5]), m2*(-64*(-d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + (-32*(-6 + 14*d - 3*J + d*J + J^2) - 
             32*(-2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-32*(2 + d) - 32*(2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2*(-64*(-d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (32*(-6 + 14*d - 3*J + d*J + J^2) - 32*(-2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-32*(2 + d) + 32*(2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2*(-64*(10*d - 3*d^2 + 6*J - 5*d*J + d^2*J - 2*J^2 + d*J^2)*
            pj[J, x, d, 3] + 64*(2 - 4*d + d^2)*x*pj[J, x, d, 4] - 
           64*d*pj[J, x, d, 5]), 0, 0, -16*(8*d - 3*d^2 + 12*J - 7*d*J + 
            d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] + 16*(-2 + d)^2*x*
           pj[J, x, d, 4], 64*(-14 + 6*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
          64*(-2 + d)*x*pj[J, x, d, 5], -64*(-14 + 6*d - 3*J + d*J + J^2)*
           pj[J, x, d, 4] - 64*(-2 + d)*x*pj[J, x, d, 5], 
         128*(-d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
          64*(-2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
          64*(-2 + d)*pj[J, x, d, 5], 0}}}], exchange[{4 + 2*m, 1}, 
      {GGGG[d], s, 1 + (2*t)/s}, {{2/(d*(1 + J)*(-4 + d + J)*m2^4), 
        Sqrt[-2 + d]/(Sqrt[2]*Sqrt[-4 + d]*Sqrt[-1 + d]*d*Sqrt[-2 + J]*
          Sqrt[-1 + J]*(1 + J)*(-4 + d + J)*Sqrt[-2 + d + J]*Sqrt[-1 + d + J]*
          m2^5)}, {Sqrt[-2 + d]/(Sqrt[2]*Sqrt[-4 + d]*Sqrt[-1 + d]*d*
          Sqrt[-2 + J]*Sqrt[-1 + J]*(1 + J)*(-4 + d + J)*Sqrt[-2 + d + J]*
          Sqrt[-1 + d + J]*m2^5), (-2 + d)/(4*(-4 + d)*(-1 + d)*d*(-2 + J)*
          (-1 + J)*(1 + J)*(-4 + d + J)*(-2 + d + J)*(-1 + d + J)*m2^5)}}, 
      {{{0, 0, 0, J*(-3 + d + J)*pj[J, x, d, 0] + (4 - d)*x*pj[J, x, d, 1], 
         0, 0, 0, 0, 0, -4*pj[J, x, d, 2], -8*pj[J, x, d, 1] + 
          (-4 - 4*x)*pj[J, x, d, 2], 0, 0, 0, 0, 8*pj[J, x, d, 1] + 
          (-4 + 4*x)*pj[J, x, d, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {0, 0, 0, m2*(-((-4 + d)*J*(-3 + d + J)*(2 - 4*d + d^2 - 3*J + d*J + 
              J^2)*pj[J, x, d, 0]) + (-4 + d)*(-2 + d)*(4 - 5*d + d^2 - 6*J + 
             2*d*J + 2*J^2)*x*pj[J, x, d, 1] - (-4 + d)*(-2 + d)*d*
            pj[J, x, d, 2]), 0, 0, 0, 0, 0, 
         m2*(8*(-2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           8*(-2 + d)*d*x*pj[J, x, d, 3]), 
         m2*(-8*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-2 + d)*(-2 + J)*(-1 + d + J) + 8*(-2 + d)*(2 - 4*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d - 8*(-2 + d)*d*x)*pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2*(8*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-2 + d)*(-2 + J)*(-1 + d + J) - 8*(-2 + d)*(2 - 4*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d - 8*(-2 + d)*d*x)*pj[J, x, d, 3]), 
         m2*(-16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*x*pj[J, x, d, 3] - 16*d*pj[J, x, d, 4]), 
         m2*(-16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*x*pj[J, x, d, 3] - 16*d*pj[J, x, d, 4]), 
         -16*d*m2*pj[J, x, d, 4], m2*(64*d*pj[J, x, d, 3] + 
           32*d*x*pj[J, x, d, 4]), m2*(-64*d*pj[J, x, d, 3] - 
           32*d*x*pj[J, x, d, 4]), m2*(32*d*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 32*(-2 + d)*d*x*pj[J, x, d, 3] + 
           32*d*pj[J, x, d, 4]), 0, 0, 8*d*(-2 + J)*(-1 + d + J)*
           pj[J, x, d, 2] - 8*(-2 + d)*d*x*pj[J, x, d, 3], 
         -128*d*pj[J, x, d, 3] - 32*d*x*pj[J, x, d, 4], 
         128*d*pj[J, x, d, 3] + 32*d*x*pj[J, x, d, 4], -32*d*pj[J, x, d, 4], 
         0}}, {{0, 0, 0, m2*(-((-4 + d)*J*(-3 + d + J)*(2 - 4*d + d^2 - 3*J + 
              d*J + J^2)*pj[J, x, d, 0]) + (-4 + d)*(-2 + d)*
            (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 1] - 
           (-4 + d)*(-2 + d)*d*pj[J, x, d, 2]), 0, 0, 0, 0, 0, 
         m2*(8*(-2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           8*(-2 + d)*d*x*pj[J, x, d, 3]), 
         m2*(-8*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-2 + d)*(-2 + J)*(-1 + d + J) + 8*(-2 + d)*(2 - 4*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*d - 8*(-2 + d)*d*x)*pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2*(8*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-2 + d)*(-2 + J)*(-1 + d + J) - 8*(-2 + d)*(2 - 4*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d - 8*(-2 + d)*d*x)*pj[J, x, d, 3]), 
         m2*(-16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*x*pj[J, x, d, 3] - 16*d*pj[J, x, d, 4]), 
         m2*(-16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           16*(-2 + d)*d*x*pj[J, x, d, 3] - 16*d*pj[J, x, d, 4]), 
         -16*d*m2*pj[J, x, d, 4], m2*(64*d*pj[J, x, d, 3] + 
           32*d*x*pj[J, x, d, 4]), m2*(-64*d*pj[J, x, d, 3] - 
           32*d*x*pj[J, x, d, 4]), m2*(32*d*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 32*(-2 + d)*d*x*pj[J, x, d, 3] + 
           32*d*pj[J, x, d, 4]), 0, 0, 8*d*(-2 + J)*(-1 + d + J)*
           pj[J, x, d, 2] - 8*(-2 + d)*d*x*pj[J, x, d, 3], 
         -128*d*pj[J, x, d, 3] - 32*d*x*pj[J, x, d, 4], 
         128*d*pj[J, x, d, 3] + 32*d*x*pj[J, x, d, 4], -32*d*pj[J, x, d, 4], 
         0}, {0, 0, 0, m2*((-4 + d)^2*J*(-3 + d + J)*(4 - 16*d + 16*d^2 - 
             7*d^3 + d^4 - 12*J + 28*d*J - 17*d^2*J + 3*d^3*J + 13*J^2 - 
             14*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 0] - 
           (-4 + d)^2*(-16 + 52*d - 64*d^2 + 37*d^3 - 10*d^4 + d^5 + 48*J - 
             112*d*J + 95*d^2*J - 33*d^3*J + 4*d^4*J - 52*J^2 + 83*d*J^2 - 
             43*d^2*J^2 + 7*d^3*J^2 + 24*J^3 - 26*d*J^3 + 6*d^2*J^3 - 4*J^4 + 
             3*d*J^4)*x*pj[J, x, d, 1] + (-4 + d)*(-2 + d)*d*
            (-16 + 18*d - 9*d^2 + d^3 + 24*J - 17*d*J + 3*d^2*J - 8*J^2 + 
             3*d*J^2)*pj[J, x, d, 2] - (-4 + d)*(-2 + d)*d^3*x*
            pj[J, x, d, 3]), m2*(4*d^2*(-2 + J)*(-1 + d + J)*
            (2 - 4*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (8*(-2 + d)*d^2*(-3 + J)*(d + J) - 4*d^2*(-4 + 6*d - 5*d^2 + d^
                3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 3] + (4*d^2*(-4 - 8*d + d^2 - 6*J + 2*d*J + 2*J^2) - 
             8*d^2*(-2 - 2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (8*d^3 - 8*d^3*x)*pj[J, x, d, 5]), 
         m2*(4*d^2*(-2 + J)*(-1 + d + J)*(2 - 4*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-8*(-2 + d)*d^2*(-3 + J)*(d + J) - 
             4*d^2*(-4 + 6*d - 5*d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 
               2*d*J^2)*x)*pj[J, x, d, 3] + 
           (4*d^2*(-4 - 8*d + d^2 - 6*J + 2*d*J + 2*J^2) + 
             8*d^2*(-2 - 2*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-8*d^3 - 8*d^3*x)*pj[J, x, d, 5]), 0, 
         m2*(16*d^2*(-8 + 12*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
             d*J^2)*pj[J, x, d, 3] + (-32*d^2*(6 - 4*d - 3*J + d*J + J^2) - 
             16*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(-10 + d)*d^2 + 32*(-2 + d)*d^2*x)*pj[J, x, d, 5] + 
           (-32*d^2 - 32*d^2*x)*pj[J, x, d, 6]), 
         m2*(-16*d^2*(-8 + 12*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
             d*J^2)*pj[J, x, d, 3] + (-32*d^2*(6 - 4*d - 3*J + d*J + J^2) + 
             16*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(-10 + d)*d^2 + 32*(-2 + d)*d^2*x)*pj[J, x, d, 5] + 
           (-32*d^2 + 32*d^2*x)*pj[J, x, d, 6]), 
         m2*(-4*(-2 + J)*(-1 + d + J)*(32 - 64*d + 54*d^2 - 26*d^3 + 5*d^4 - 
             48*J + 64*d*J - 31*d^2*J + 5*d^3*J + 16*J^2 - 16*d*J^2 + 
             5*d^2*J^2)*pj[J, x, d, 2] + 4*d*(64 - 116*d + 80*d^2 - 31*d^3 + 
             5*d^4 - 96*J + 128*d*J - 62*d^2*J + 10*d^3*J + 32*J^2 - 
             32*d*J^2 + 10*d^2*J^2)*x*pj[J, x, d, 3] - 
           4*d^2*(8 - 6*d + 5*d^2)*pj[J, x, d, 4]), 
         m2*(4*(-4 + d)*(-4 + 3*d)*(-1 + J)*(-2 + d + J)*(-4 + 6*d - 5*d^2 + 
             d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*pj[J, x, d, 1] + 
           (-4*(-2 + J)*(-1 + d + J)*(32 - 64*d + 50*d^2 - 18*d^3 + 3*d^4 - 
               48*J + 64*d*J - 25*d^2*J + 3*d^3*J + 16*J^2 - 16*d*J^2 + 3*d^2*
                J^2) - 4*(-4 + d)*(-4 + 3*d)*(4 - 16*d + 16*d^2 - 7*d^3 + d^
                4 - 12*J + 28*d*J - 17*d^2*J + 3*d^3*J + 13*J^2 - 14*d*J^2 + 
               4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (4*(-2 + d)*d*(-32 + 34*d - 25*d^2 + 3*d^3 + 48*J - 34*d*J + 6*d^2*
                J - 16*J^2 + 6*d*J^2) + 4*(-2 + d)*d*(-32 + 38*d - 15*d^2 + 3*
                d^3 + 48*J - 34*d*J + 6*d^2*J - 16*J^2 + 6*d*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-2 + d)*d^3 - 12*(-2 + d)*d^3*x)*
            pj[J, x, d, 4]), 0, m2*(-16*d^2*(-8 + 12*d - 3*d^2 + 12*J - 
             7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-16*d^2*(10 - 12*d - 9*J + 3*d*J + 3*J^2) + 
             16*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(-14 + d)*d^2 + 16*d^2*(-2 + 3*d)*x)*pj[J, x, d, 5] + 
           (-64*d^2 + 64*d^2*x)*pj[J, x, d, 6]), 
         m2*(16*d^2*(-8 + 12*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
             d*J^2)*pj[J, x, d, 3] + (-16*d^2*(10 - 12*d - 9*J + 3*d*J + 3*
                J^2) - 16*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (16*(-14 + d)*d^2 + 16*d^2*(-2 + 3*d)*x)*
            pj[J, x, d, 5] + (-64*d^2 - 64*d^2*x)*pj[J, x, d, 6]), 0, 
         m2*(-4*(-4 + d)*(-4 + 3*d)*(-1 + J)*(-2 + d + J)*(-4 + 6*d - 5*d^2 + 
             d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*pj[J, x, d, 1] + 
           (-4*(-2 + J)*(-1 + d + J)*(32 - 64*d + 50*d^2 - 18*d^3 + 3*d^4 - 
               48*J + 64*d*J - 25*d^2*J + 3*d^3*J + 16*J^2 - 16*d*J^2 + 3*d^2*
                J^2) + 4*(-4 + d)*(-4 + 3*d)*(4 - 16*d + 16*d^2 - 7*d^3 + d^
                4 - 12*J + 28*d*J - 17*d^2*J + 3*d^3*J + 13*J^2 - 14*d*J^2 + 
               4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*d*(-32 + 34*d - 25*d^2 + 3*d^3 + 48*J - 34*d*J + 6*
                d^2*J - 16*J^2 + 6*d*J^2) + 4*(-2 + d)*d*(-32 + 38*d - 15*
                d^2 + 3*d^3 + 48*J - 34*d*J + 6*d^2*J - 16*J^2 + 6*d*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-2 + d)*d^3 + 12*(-2 + d)*d^3*x)*
            pj[J, x, d, 4]), m2*(32*(-4 + d)*d*(-2 + J)*(-1 + d + J)*
            (2 - 4*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (32*d^2*(-8 + 12*d - 3*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*
                J^2) - 32*(-4 + d)*d*(-4 + 6*d - 5*d^2 + d^3 + 6*J - 8*d*J + 
               2*d^2*J - 2*J^2 + 2*d*J^2)*x)*pj[J, x, d, 3] + 
           (32*d*(-8 + 8*d - 8*d^2 + d^3 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*
                J^2) - 32*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (32*d^2*(2 + d) - 32*d^3*x)*pj[J, x, d, 5]), 
         m2*(32*(-4 + d)*d*(-2 + J)*(-1 + d + J)*(2 - 4*d + d^2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (-32*d^2*(-8 + 12*d - 3*d^2 + 12*J - 7*d*
                J + d^2*J - 4*J^2 + d*J^2) - 32*(-4 + d)*d*(-4 + 6*d - 5*
                d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 2*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 3] + (32*d*(-8 + 8*d - 8*d^2 + d^3 + 12*J - 7*d*J + 
               d^2*J - 4*J^2 + d*J^2) + 32*d^2*(2 - 4*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 4] + (-32*d^2*(2 + d) - 32*d^3*x)*
            pj[J, x, d, 5]), m2*(64*d*(-4 + 5*d - 4*d^2 + 6*J - 5*d*J + 
             d^2*J - 2*J^2 + d*J^2)*pj[J, x, d, 4] - 64*d^2*(1 + d)*x*
            pj[J, x, d, 5]), m2*(32*d*(32 - 56*d + 36*d^2 - 9*d^3 - 48*J + 
             52*d*J - 21*d^2*J + 3*d^3*J + 16*J^2 - 12*d*J^2 + 3*d^2*J^2)*
            pj[J, x, d, 3] + (-32*d^2*(-2 - 4*d - 3*J + d*J + J^2) - 
             32*d*(-16 + 22*d - 12*d^2 + 3*d^3 + 24*J - 17*d*J + 3*d^2*J - 8*
                J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (32*d^2*(2 + 3*d) + 32*d^2*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-32*d*(32 - 56*d + 36*d^2 - 9*d^3 - 48*J + 52*d*J - 21*d^2*J + 
             3*d^3*J + 16*J^2 - 12*d*J^2 + 3*d^2*J^2)*pj[J, x, d, 3] + 
           (-32*d^2*(-2 - 4*d - 3*J + d*J + J^2) + 32*d*(-16 + 22*d - 12*
                d^2 + 3*d^3 + 24*J - 17*d*J + 3*d^2*J - 8*J^2 + 3*d*J^2)*x)*
            pj[J, x, d, 4] + (-32*d^2*(2 + 3*d) + 32*d^2*(2 + d)*x)*
            pj[J, x, d, 5]), m2*(-64*(-4 + d)*d*(-2 + J)*(-1 + d + J)*
            (2 - 4*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           64*(-4 + d)*d*(-4 + 6*d - 5*d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 
             2*J^2 + 2*d*J^2)*x*pj[J, x, d, 3] - 64*d*(-8 + 8*d - 8*d^2 + 
             d^3 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 4] + 
           64*d^3*x*pj[J, x, d, 5]), 0, 0, -16*(-4 + d)*d*(-2 + J)*
           (-1 + d + J)*(2 - 4*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          16*(-4 + d)*d*(-4 + 6*d - 5*d^2 + d^3 + 6*J - 8*d*J + 2*d^2*J - 
            2*J^2 + 2*d*J^2)*x*pj[J, x, d, 3] - 16*(-2 + d)^2*d^2*
           pj[J, x, d, 4], -64*(-4 + d)*d*(-8 + 12*d - 3*d^2 + 12*J - 7*d*J + 
            d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] + 64*(-4 + d)*d*
           (2 - 4*d + d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
          64*(-2 + d)*d^2*pj[J, x, d, 5], 64*(-4 + d)*d*(-8 + 12*d - 3*d^2 + 
            12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] - 
          64*(-4 + d)*d*(2 - 4*d + d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
          64*(-2 + d)*d^2*pj[J, x, d, 5], 64*d*(-8 + 14*d - 4*d^2 + 12*J - 
            7*d*J + d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 4] - 
          64*(-2 + d)*d^2*x*pj[J, x, d, 5], 0}}}], exchange[{4 + 2*m, 2}, 
      {GGGG[d], s, 1 + (2*t)/s}, 
      {{(-2 + d)/((-4 + d)*(-3 + d)*(2 + d)*J*(1 + J)*(-4 + d + J)*
          (-3 + d + J)*m2^5), Sqrt[-2 + d]/(Sqrt[3]*Sqrt[-5 + d]*(-4 + d)*
          (-3 + d)*Sqrt[2 + d]*Sqrt[J]*Sqrt[1 + J]*Sqrt[-4 + d + J]*
          Sqrt[-3 + d + J]*m2^5), Sqrt[-2 + d]/(2*Sqrt[6]*Sqrt[-4 + d]*
          (-3 + d)*Sqrt[1 + d]*(2 + d)*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*
          (-4 + d + J)*(-3 + d + J)*Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6)}, 
       {Sqrt[-2 + d]/(Sqrt[3]*Sqrt[-5 + d]*(-4 + d)*(-3 + d)*Sqrt[2 + d]*
          Sqrt[J]*Sqrt[1 + J]*Sqrt[-4 + d + J]*Sqrt[-3 + d + J]*m2^5), 
        1/(3*(-5 + d)*(-4 + d)*(-3 + d)*J*(1 + J)*(-4 + d + J)*(-3 + d + J)*
          m2^4), 1/(6*Sqrt[2]*Sqrt[-5 + d]*Sqrt[-4 + d]*(-3 + d)*Sqrt[1 + d]*
          Sqrt[2 + d]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*
          Sqrt[-4 + d + J]*Sqrt[-3 + d + J]*Sqrt[-1 + d + J]*Sqrt[d + J]*
          m2^6)}, {Sqrt[-2 + d]/(2*Sqrt[6]*Sqrt[-4 + d]*(-3 + d)*Sqrt[1 + d]*
          (2 + d)*Sqrt[-3 + J]*Sqrt[-2 + J]*J*(1 + J)*(-4 + d + J)*
          (-3 + d + J)*Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6), 
        1/(6*Sqrt[2]*Sqrt[-5 + d]*Sqrt[-4 + d]*(-3 + d)*Sqrt[1 + d]*
          Sqrt[2 + d]*Sqrt[-3 + J]*Sqrt[-2 + J]*Sqrt[J]*Sqrt[1 + J]*
          Sqrt[-4 + d + J]*Sqrt[-3 + d + J]*Sqrt[-1 + d + J]*Sqrt[d + J]*
          m2^6), 1/(24*(-3 + d)*(1 + d)*(2 + d)*(-3 + J)*(-2 + J)*J*(1 + J)*
          (-4 + d + J)*(-3 + d + J)*(-1 + d + J)*(d + J)*m2^6)}}, 
      {{{0, 0, 0, m2*((-4 + d)*J*(-3 + d + J)*(4 - d - 3*J + d*J + J^2)*
            pj[J, x, d, 0] - 2*(-4 + d)*J*(-3 + d + J)*x*pj[J, x, d, 1] + 
           (-4 + d)^2*(-2 + d)*pj[J, x, d, 2]), 
         m2*(4*(-4 + d)*(4 - 5*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-8*(-4 + d)*(-1 + d) + 4*(-4 + d)^2*x)*pj[J, x, d, 3] + 
           (8*(-4 + d) - 8*(-4 + d)*x)*pj[J, x, d, 4]), 
         m2*(4*(-4 + d)*(4 - 5*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (8*(-4 + d)*(-1 + d) + 4*(-4 + d)^2*x)*pj[J, x, d, 3] + 
           (8*(-4 + d) + 8*(-4 + d)*x)*pj[J, x, d, 4]), 0, 0, 0, 
         m2*(8*(-20 + 33*d - 15*d^2 + 2*d^3 + 9*J - 6*d*J + d^2*J - 3*J^2 + 
             d*J^2)*pj[J, x, d, 2] + 16*(-4 + d)*(-2 + d)*x*pj[J, x, d, 3]), 
         m2*(-8*(-4 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-12 + 19*d - 8*d^2 + d^3 + 3*J - d*J - J^2) - 
             8*(4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (8*(-4 + d)*(-2 + d) + 8*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 3]), 0, 
         0, 0, 0, m2*(8*(-4 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (8*(-12 + 19*d - 8*d^2 + d^3 + 3*J - d*J - J^2) + 
             8*(4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (-8*(-4 + d)*(-2 + d) + 8*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 3]), 0, 
         0, 0, 0, 0, 0, 0, 0, 16*(-4 + d)*(4 - 5*d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 2] + 16*(-4 + d)^2*x*pj[J, x, d, 3], 0, 0, 0, 0}, 
        {8*(-4 + d)*(-3 + d)*m2^2*pj[J, x, d, 2], 0, 0, 
         m2*((-5 + d)*(-4 + d)*J*(-3 + d + J)*pj[J, x, d, 0] - 
           (-5 + d)*(-4 + d)*(-2 + d)*x*pj[J, x, d, 1]), 0, 0, 0, 0, 0, 
         4*(26 - 11*d + d^2)*m2*pj[J, x, d, 2], 
         m2*(-4*(-5 + d)*(-2 + d) - 4*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 2], 0, 
         0, 0, 0, m2*(-4*(-5 + d)*(-2 + d) + 4*(-5 + d)*(-2 + d)*x)*
          pj[J, x, d, 2], 8*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], 
         8*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], -8*(-4 + d)*(-3 + d)*m2*
          pj[J, x, d, 2], 0, 0, -16*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], 0, 
         0, 8*(-5 + d)*(-4 + d)*pj[J, x, d, 2], 0, 0, 0, 0}, 
        {m2^3*(16*(-3 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] - 96*(-3 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 192*(-4 + d)*(2 + d)*
            pj[J, x, d, 4]), 0, 0, m2^2*(-((-4 + d)*(-2 + d)*J*(-3 + d + J)*
             (24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 5*d*J^2 + d^2*J^2 - 
              6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 0]) + (-4 + d)*(-2 + d)*J*
            (-3 + d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 1] - 3*(-4 + d)*(-2 + d)*d*(8*d - 2*d^2 + 6*J - 
             5*d*J + d^2*J - 2*J^2 + d*J^2)*pj[J, x, d, 2] + 
           3*(-4 + d)^2*(-2 + d)*d*(2 + d)*x*pj[J, x, d, 3]), 
         m2^2*(-12*(-4 - 4*d + d^2)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (-24*(-4 + d)*(2 + 3*d)*(-3 + J)*
              (d + J) + 72*(-4 - 4*d + d^2)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 3] + (12*(32 + 24*d - 24*d^2 + d^4 - 24*J - 16*d*J + 
               14*d^2*J - 2*d^3*J + 8*J^2 + 8*d*J^2 - 2*d^2*J^2) + 
             24*(-16 - 28*d + 4*d^2 + d^3 + 12*J + 8*d*J - 7*d^2*J + d^3*J - 
               4*J^2 - 4*d*J^2 + d^2*J^2)*x)*pj[J, x, d, 4] + 
           (-24*(-4 + d)*d*(2 + d) + 24*(-4 + d)*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-12*(-4 - 4*d + d^2)*(-2 + J)*(-1 + d + J)*
            (12 - 3*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (24*(-4 + d)*(2 + 3*d)*(-3 + J)*(d + J) + 72*(-4 - 4*d + d^2)*
              (4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 3] + 
           (12*(32 + 24*d - 24*d^2 + d^4 - 24*J - 16*d*J + 14*d^2*J - 2*d^3*
                J + 8*J^2 + 8*d*J^2 - 2*d^2*J^2) - 24*(-16 - 28*d + 4*d^2 + d^
                3 + 12*J + 8*d*J - 7*d^2*J + d^3*J - 4*J^2 - 4*d*J^2 + d^2*
                J^2)*x)*pj[J, x, d, 4] + (24*(-4 + d)*d*(2 + d) + 
             24*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 0, 
         m2^2*(48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (96*(-4 + d)*(2 + d)*(-4 + J)*(1 + d + J) + 48*(-4 + d)*(2 + d)*
              (12 - 3*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (48*(-4 + d)^2*(2 + d) - 480*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (96*(-4 + d)*(2 + d) + 96*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (96*(-4 + d)*(2 + d)*(-4 + J)*(1 + d + J) - 48*(-4 + d)*(2 + d)*
              (12 - 3*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-48*(-4 + d)^2*(2 + d) - 480*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (96*(-4 + d)*(2 + d) - 96*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-4*(-2 + J)*(-1 + d + J)*(192 - 168*d + 138*d^2 - 27*d^3 - 
             96*J + 38*d*J - 5*d^2*J + d^3*J + 32*J^2 - 2*d*J^2 + d^2*J^2)*
            pj[J, x, d, 2] - 24*(-64 + 64*d - 44*d^2 + 4*d^3 + d^4 + 72*J - 
             36*d*J + 22*d^2*J - 9*d^3*J + d^4*J - 24*J^2 + 4*d*J^2 - 
             6*d^2*J^2 + d^3*J^2)*x*pj[J, x, d, 3] + 12*(-4 + d)*(2 + d)*
            (16 - 14*d + 5*d^2)*pj[J, x, d, 4]), 
         m2^2*(-24*(-2 + d)*(4 + d)*(-1 + J)*(-2 + d + J)*(4 - d - 3*J + 
             d*J + J^2)*pj[J, x, d, 1] + (4*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (-48 - 72*d + 21*d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2) + 
             4*(-2 + d)*(4 + d)*(24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 
               5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-24*(-2 + d)*(16 + 12*d + 8*d^2 - 3*d^3 + 6*d*J - 5*d^2*J + d^3*
                J - 2*d*J^2 + d^2*J^2) - 24*(-2 + d)*(-16 - 28*d + 4*d^2 + d^
                3 + 6*d*J - 5*d^2*J + d^3*J - 2*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 3] + (36*(-4 + d)*(-2 + d)*d*(2 + d) + 
             36*(-4 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 
         m2^2*(-48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-4 + d)*(2 + d)*(-12 - 11*d + d^2 - 9*J + 3*d*J + 3*J^2) - 
             48*(-4 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-48*(-4 + d)*(2 + d)*(-2 + 3*d) + 
             48*(-14 + d)*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) - 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-4 + d)*(2 + d)*(-12 - 11*d + d^2 - 9*J + 3*d*J + 3*J^2) + 
             48*(-4 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (48*(-4 + d)*(2 + d)*(-2 + 3*d) + 
             48*(-14 + d)*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) + 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         0, m2^2*(24*(-2 + d)*(4 + d)*(-1 + J)*(-2 + d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-48 - 72*d + 21*d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2) - 4*(-2 + d)*(4 + d)*
              (24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 5*d*J^2 + d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (24*(-2 + d)*(16 + 12*d + 8*d^2 - 3*d^3 + 6*d*J - 5*d^2*J + d^3*
                J - 2*d*J^2 + d^2*J^2) - 24*(-2 + d)*(-16 - 28*d + 4*d^2 + d^
                3 + 6*d*J - 5*d^2*J + d^3*J - 2*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 3] + (36*(-4 + d)*(-2 + d)*d*(2 + d) - 
             36*(-4 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(16*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (-96*(-4 + d)*(-2 + d)*(2 + d)*
              (-3 + J)*(d + J) - 96*(-9 + d)*(2 + d)*(4 - d - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 3] + (-96*(2 + d)*(20 - 5*d - 3*J + d*J + J^
                2) - 96*(-2 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-96*(-4 + d)*(-2 + d)*(2 + d) + 
             96*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(16*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (96*(-4 + d)*(-2 + d)*(2 + d)*
              (-3 + J)*(d + J) - 96*(-9 + d)*(2 + d)*(4 - d - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 3] + (-96*(2 + d)*(20 - 5*d - 3*J + d*J + J^
                2) + 96*(-2 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (96*(-4 + d)*(-2 + d)*(2 + d) + 
             96*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-16*(-3 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 96*(-3 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 
           96*(2 + d)*(20 - d - 9*d^2 + 2*d^3 + 9*J - 6*d*J + d^2*J - 3*J^2 + 
             d*J^2)*pj[J, x, d, 4] + 192*(-4 + d)*(-1 + d)*(2 + d)*x*
            pj[J, x, d, 5]), m2^2*(-96*(-4 + d)*(2 + d)*(-3 + 2*d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (-96*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 
               3*J + d*J + J^2) - 96*(-4 + d)*(2 + d)*(8 - 7*d - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (-96*(-4 + d)*(2 + d)*(-2 + 3*d) - 
             96*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(96*(-4 + d)*(2 + d)*(-3 + 2*d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (-96*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*
                J + J^2) + 96*(-4 + d)*(2 + d)*(8 - 7*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (96*(-4 + d)*(2 + d)*(-2 + 3*d) - 
             96*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-32*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 192*(-9 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 
           192*(2 + d)*(20 - 5*d - 3*J + d*J + J^2)*pj[J, x, d, 4] - 
           192*(-4 + d)*d*(2 + d)*x*pj[J, x, d, 5]), 
         m2*(96*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (192*(-4 + d)*(1 + d)*(2 + d) + 
             96*(-4 + d)^2*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) + 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(96*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (-192*(-4 + d)*(1 + d)*(2 + d) + 
             96*(-4 + d)^2*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) - 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(-8*(-10 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 48*(-10 + d)*(-2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 24*(-4 + d)*(-2 + d)*
            (2 + d)*(-8 + 3*d)*pj[J, x, d, 4]), 
         m2*(192*(-5 + d)*(-4 + d)*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-192*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2) + 
             192*(-5 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (384*(-4 + d)*(-2 + d)*(2 + d) - 
             192*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-192*(-5 + d)*(-4 + d)*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-192*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2) - 
             192*(-5 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-384*(-4 + d)*(-2 + d)*(2 + d) - 
             192*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(192*(2 + d)*(28 + 9*d - 16*d^2 + 3*d^3 + 21*J - 13*d*J + 
             2*d^2*J - 7*J^2 + 2*d*J^2)*pj[J, x, d, 4] + 
           576*(-4 + d)*(-2 + d)*(2 + d)*x*pj[J, x, d, 5]), 
         384*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 4] + 384*(-4 + d)^2*(2 + d)*x*pj[J, x, d, 5]}}, 
       {{8*(-4 + d)*(-3 + d)*m2^2*pj[J, x, d, 2], 0, 0, 
         m2*((-5 + d)*(-4 + d)*J*(-3 + d + J)*pj[J, x, d, 0] - 
           (-5 + d)*(-4 + d)*(-2 + d)*x*pj[J, x, d, 1]), 0, 0, 0, 0, 0, 
         4*(26 - 11*d + d^2)*m2*pj[J, x, d, 2], 
         m2*(-4*(-5 + d)*(-2 + d) - 4*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 2], 0, 
         0, 0, 0, m2*(-4*(-5 + d)*(-2 + d) + 4*(-5 + d)*(-2 + d)*x)*
          pj[J, x, d, 2], 8*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], 
         8*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], -8*(-4 + d)*(-3 + d)*m2*
          pj[J, x, d, 2], 0, 0, -16*(-4 + d)*(-3 + d)*m2*pj[J, x, d, 2], 0, 
         0, 8*(-5 + d)*(-4 + d)*pj[J, x, d, 2], 0, 0, 0, 0}, 
        {m2*(-16*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 16*(-4 + d)^2*(-3 + d)*x*pj[J, x, d, 3]), 0, 0, 
         (-5 + d)^2*(-4 + d)*J*(-3 + d + J)*(8 - 6*d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 0] - (-5 + d)^2*(-4 + d)*(-3 + d)*(8 - 6*d + d^2 - 
            6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 1] + (-5 + d)*(-4 + d)^2*
           (-3 + d)*(-2 + d)*pj[J, x, d, 2], -4*(-4 + d)*(-3 + d)*
           (8 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          (24*(-4 + d)*(-3 + d) + 4*(-4 + d)^2*(-3 + d)*x)*pj[J, x, d, 3] + 
          (-8*(-4 + d)*(-3 + d) + 8*(-4 + d)*(-3 + d)*x)*pj[J, x, d, 4], 
         -4*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          (-24*(-4 + d)*(-3 + d) + 4*(-4 + d)^2*(-3 + d)*x)*pj[J, x, d, 3] + 
          (-8*(-4 + d)*(-3 + d) - 8*(-4 + d)*(-3 + d)*x)*pj[J, x, d, 4], 0, 
         0, 0, -8*(-3 + d)*(32 - 56*d + 20*d^2 - 2*d^3 - 57*J + 46*d*J - 
            12*d^2*J + d^3*J + 19*J^2 - 9*d*J^2 + d^2*J^2)*pj[J, x, d, 2] + 
          8*(-4 + d)*(-3 + d)*(4 - 6*d + d^2)*x*pj[J, x, d, 3], 
         8*(-5 + d)^2*(-4 + d)*(-3 + d)*(-1 + J)*(-2 + d + J)*
           pj[J, x, d, 1] + (-8*(-5 + d)*(-3 + d)*(-16 + 12*d - 2*d^2 + 
              15*J - 8*d*J + d^2*J - 5*J^2 + d*J^2) - 8*(-5 + d)^2*(-3 + d)*
             (8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
          (8*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d) + 8*(-5 + d)*(-4 + d)*
             (-3 + d)*(-2 + d)*x)*pj[J, x, d, 3], 0, 0, 0, 0, 
         -8*(-5 + d)^2*(-4 + d)*(-3 + d)*(-1 + J)*(-2 + d + J)*
           pj[J, x, d, 1] + (-8*(-5 + d)*(-3 + d)*(-16 + 12*d - 2*d^2 + 
              15*J - 8*d*J + d^2*J - 5*J^2 + d*J^2) + 8*(-5 + d)^2*(-3 + d)*
             (8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
          (-8*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d) + 8*(-5 + d)*(-4 + d)*
             (-3 + d)*(-2 + d)*x)*pj[J, x, d, 3], 
         16*(-5 + d)*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + d*J + J^2)*
           pj[J, x, d, 2] - 16*(-5 + d)*(-4 + d)^2*(-3 + d)*x*
           pj[J, x, d, 3] + 16*(-4 + d)^2*(-3 + d)*pj[J, x, d, 4], 
         16*(-5 + d)*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + d*J + J^2)*
           pj[J, x, d, 2] - 16*(-5 + d)*(-4 + d)^2*(-3 + d)*x*
           pj[J, x, d, 3] + 16*(-4 + d)^2*(-3 + d)*pj[J, x, d, 4], 
         16*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
          16*(-4 + d)^2*(-3 + d)*x*pj[J, x, d, 3] + 16*(-4 + d)^2*(-3 + d)*
           pj[J, x, d, 4], -96*(-4 + d)^2*(-3 + d)*pj[J, x, d, 3] - 
          32*(-4 + d)^2*(-3 + d)*x*pj[J, x, d, 4], 
         96*(-4 + d)^2*(-3 + d)*pj[J, x, d, 3] + 32*(-4 + d)^2*(-3 + d)*x*
           pj[J, x, d, 4], -32*(-5 + d)*(-4 + d)*(-3 + d)*(8 - 2*d - 3*J + 
            d*J + J^2)*pj[J, x, d, 2] + 32*(-5 + d)*(-4 + d)^2*(-3 + d)*x*
           pj[J, x, d, 3] - 32*(-4 + d)^2*(-3 + d)*pj[J, x, d, 4], 0, 0, 0, 
         0, 0, 0, 0}, {m2^3*(16*(-10 + d)*(-3 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 16*(-10 + d)*(-3 + d)*(2 + d)*x*pj[J, x, d, 3]), 
         0, 0, m2^2*(-((-5 + d)*(-4 + d)*(-2 + d)*J*(-3 + d + J)*
             (2 + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 0]) + 
           (-5 + d)*(-4 + d)*(-2 + d)*d*(2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*
            x*pj[J, x, d, 1] - (-5 + d)*(-4 + d)*(-2 + d)*d*(2 + d)*
            pj[J, x, d, 2]), m2^2*(-4*(2 + d)*(54 - 25*d + 3*d^2)*(-2 + J)*
            (-1 + d + J)*pj[J, x, d, 2] + 4*(2 + d)^2*(54 - 25*d + 3*d^2)*x*
            pj[J, x, d, 3] + (-8*(2 + d)*(54 - 25*d + 3*d^2) + 
             8*(2 + d)*(54 - 25*d + 3*d^2)*x)*pj[J, x, d, 4]), 
         m2^2*(-4*(2 + d)*(54 - 25*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 4*(2 + d)^2*(54 - 25*d + 3*d^2)*x*
            pj[J, x, d, 3] + (-8*(2 + d)*(54 - 25*d + 3*d^2) - 
             8*(2 + d)*(54 - 25*d + 3*d^2)*x)*pj[J, x, d, 4]), 
         -96*(-4 + d)*(-3 + d)*(2 + d)*m2^2*pj[J, x, d, 4], 
         m2^2*(48*(-4 + d)*(-3 + d)*(2 + d) + 48*(-4 + d)*(-3 + d)*(2 + d)*x)*
          pj[J, x, d, 4], m2^2*(48*(-4 + d)*(-3 + d)*(2 + d) - 
           48*(-4 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4], 
         m2^2*(8*(84 - 20*d - 3*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(84 - 20*d - 3*d^2 + d^3)*x*
            pj[J, x, d, 3]), m2^2*(-8*(-5 + d)*(-2 + d)*d*(2 + d)*(-1 + J)*
            (-2 + d + J)*pj[J, x, d, 1] + (8*(-5 + d)*(-2 + d)*d*(-2 + J)*
              (-1 + d + J) + 8*(-5 + d)*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 2] + (-8*(-5 + d)*(-2 + d)*d*(2 + d) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2^2*(8*(-5 + d)*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*
            pj[J, x, d, 1] + (8*(-5 + d)*(-2 + d)*d*(-2 + J)*(-1 + d + J) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (8*(-5 + d)*(-2 + d)*d*(2 + d) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         m2^2*(8*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + (32*(2 + d)*(63 - 31*d + 4*d^2) - 
             96*(-6 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(8*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + (32*(2 + d)*(63 - 31*d + 4*d^2) + 
             96*(-6 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(8*(-3 + d)*(-4 - 8*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(-3 + d)*(2 + d)*(-4 - 8*d + 3*d^2)*x*
            pj[J, x, d, 3] + 32*(2 + d)*(117 - 58*d + 7*d^2)*pj[J, x, d, 4]), 
         m2^2*(-96*(-3 + d)*(2 + d)*(-14 + 3*d) - 32*(-4 + d)*(2 + d)*
            (-27 + 5*d)*x)*pj[J, x, d, 4], 
         m2^2*(-96*(-3 + d)*(2 + d)*(-14 + 3*d) + 32*(-4 + d)*(2 + d)*
            (-27 + 5*d)*x)*pj[J, x, d, 4], 
         m2^2*(-16*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 16*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + 64*(-1 + d)*(2 + d)*(-9 + 2*d)*pj[J, x, d, 4]), 
         0, 0, m2*(48*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 48*(-5 + d)*(-2 + d)*(2 + d)*x*pj[J, x, d, 3]), 
         m2*(-384*(-5 + d)*(-3 + d)*(2 + d) + 192*(-5 + d)^2*(2 + d)*x)*
          pj[J, x, d, 4], m2*(-384*(-5 + d)*(-3 + d)*(2 + d) - 
           192*(-5 + d)^2*(2 + d)*x)*pj[J, x, d, 4], 192*(-5 + d)*(2 + d)*
          (-11 + 3*d)*m2*pj[J, x, d, 4], 384*(-5 + d)*(-4 + d)*(2 + d)*
          pj[J, x, d, 4]}}, {{m2^3*(16*(-3 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*
            (12 - 3*d - 3*J + d*J + J^2)*pj[J, x, d, 2] - 96*(-3 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 192*(-4 + d)*(2 + d)*
            pj[J, x, d, 4]), 0, 0, m2^2*(-((-4 + d)*(-2 + d)*J*(-3 + d + J)*
             (24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 5*d*J^2 + d^2*J^2 - 
              6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 0]) + (-4 + d)*(-2 + d)*J*
            (-3 + d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 1] - 3*(-4 + d)*(-2 + d)*d*(8*d - 2*d^2 + 6*J - 
             5*d*J + d^2*J - 2*J^2 + d*J^2)*pj[J, x, d, 2] + 
           3*(-4 + d)^2*(-2 + d)*d*(2 + d)*x*pj[J, x, d, 3]), 
         m2^2*(-12*(-4 - 4*d + d^2)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (-24*(-4 + d)*(2 + 3*d)*(-3 + J)*
              (d + J) + 72*(-4 - 4*d + d^2)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 3] + (12*(32 + 24*d - 24*d^2 + d^4 - 24*J - 16*d*J + 
               14*d^2*J - 2*d^3*J + 8*J^2 + 8*d*J^2 - 2*d^2*J^2) + 
             24*(-16 - 28*d + 4*d^2 + d^3 + 12*J + 8*d*J - 7*d^2*J + d^3*J - 
               4*J^2 - 4*d*J^2 + d^2*J^2)*x)*pj[J, x, d, 4] + 
           (-24*(-4 + d)*d*(2 + d) + 24*(-4 + d)*d*(2 + d)*x)*
            pj[J, x, d, 5]), m2^2*(-12*(-4 - 4*d + d^2)*(-2 + J)*(-1 + d + J)*
            (12 - 3*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (24*(-4 + d)*(2 + 3*d)*(-3 + J)*(d + J) + 72*(-4 - 4*d + d^2)*
              (4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 3] + 
           (12*(32 + 24*d - 24*d^2 + d^4 - 24*J - 16*d*J + 14*d^2*J - 2*d^3*
                J + 8*J^2 + 8*d*J^2 - 2*d^2*J^2) - 24*(-16 - 28*d + 4*d^2 + d^
                3 + 12*J + 8*d*J - 7*d^2*J + d^3*J - 4*J^2 - 4*d*J^2 + d^2*
                J^2)*x)*pj[J, x, d, 4] + (24*(-4 + d)*d*(2 + d) + 
             24*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 0, 
         m2^2*(48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (96*(-4 + d)*(2 + d)*(-4 + J)*(1 + d + J) + 48*(-4 + d)*(2 + d)*
              (12 - 3*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (48*(-4 + d)^2*(2 + d) - 480*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (96*(-4 + d)*(2 + d) + 96*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (96*(-4 + d)*(2 + d)*(-4 + J)*(1 + d + J) - 48*(-4 + d)*(2 + d)*
              (12 - 3*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-48*(-4 + d)^2*(2 + d) - 480*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (96*(-4 + d)*(2 + d) - 96*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-4*(-2 + J)*(-1 + d + J)*(192 - 168*d + 138*d^2 - 27*d^3 - 
             96*J + 38*d*J - 5*d^2*J + d^3*J + 32*J^2 - 2*d*J^2 + d^2*J^2)*
            pj[J, x, d, 2] - 24*(-64 + 64*d - 44*d^2 + 4*d^3 + d^4 + 72*J - 
             36*d*J + 22*d^2*J - 9*d^3*J + d^4*J - 24*J^2 + 4*d*J^2 - 
             6*d^2*J^2 + d^3*J^2)*x*pj[J, x, d, 3] + 12*(-4 + d)*(2 + d)*
            (16 - 14*d + 5*d^2)*pj[J, x, d, 4]), 
         m2^2*(-24*(-2 + d)*(4 + d)*(-1 + J)*(-2 + d + J)*(4 - d - 3*J + 
             d*J + J^2)*pj[J, x, d, 1] + (4*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (-48 - 72*d + 21*d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2) + 
             4*(-2 + d)*(4 + d)*(24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 
               5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-24*(-2 + d)*(16 + 12*d + 8*d^2 - 3*d^3 + 6*d*J - 5*d^2*J + d^3*
                J - 2*d*J^2 + d^2*J^2) - 24*(-2 + d)*(-16 - 28*d + 4*d^2 + d^
                3 + 6*d*J - 5*d^2*J + d^3*J - 2*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 3] + (36*(-4 + d)*(-2 + d)*d*(2 + d) + 
             36*(-4 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 
         m2^2*(-48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-4 + d)*(2 + d)*(-12 - 11*d + d^2 - 9*J + 3*d*J + 3*J^2) - 
             48*(-4 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-48*(-4 + d)*(2 + d)*(-2 + 3*d) + 
             48*(-14 + d)*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) - 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(48*(-4 + d)^2*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(-4 + d)*(2 + d)*(-12 - 11*d + d^2 - 9*J + 3*d*J + 3*J^2) + 
             48*(-4 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (48*(-4 + d)*(2 + d)*(-2 + 3*d) + 
             48*(-14 + d)*(-4 + d)*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) + 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         0, m2^2*(24*(-2 + d)*(4 + d)*(-1 + J)*(-2 + d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-48 - 72*d + 21*d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2) - 4*(-2 + d)*(4 + d)*
              (24 - 6*d - 42*J + 11*d*J + d^2*J + 23*J^2 - 5*d*J^2 + d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (24*(-2 + d)*(16 + 12*d + 8*d^2 - 3*d^3 + 6*d*J - 5*d^2*J + d^3*
                J - 2*d*J^2 + d^2*J^2) - 24*(-2 + d)*(-16 - 28*d + 4*d^2 + d^
                3 + 6*d*J - 5*d^2*J + d^3*J - 2*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 3] + (36*(-4 + d)*(-2 + d)*d*(2 + d) - 
             36*(-4 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(16*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (-96*(-4 + d)*(-2 + d)*(2 + d)*
              (-3 + J)*(d + J) - 96*(-9 + d)*(2 + d)*(4 - d - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 3] + (-96*(2 + d)*(20 - 5*d - 3*J + d*J + J^
                2) - 96*(-2 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-96*(-4 + d)*(-2 + d)*(2 + d) + 
             96*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(16*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + (96*(-4 + d)*(-2 + d)*(2 + d)*
              (-3 + J)*(d + J) - 96*(-9 + d)*(2 + d)*(4 - d - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 3] + (-96*(2 + d)*(20 - 5*d - 3*J + d*J + J^
                2) + 96*(-2 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (96*(-4 + d)*(-2 + d)*(2 + d) + 
             96*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-16*(-3 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 96*(-3 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 
           96*(2 + d)*(20 - d - 9*d^2 + 2*d^3 + 9*J - 6*d*J + d^2*J - 3*J^2 + 
             d*J^2)*pj[J, x, d, 4] + 192*(-4 + d)*(-1 + d)*(2 + d)*x*
            pj[J, x, d, 5]), m2^2*(-96*(-4 + d)*(2 + d)*(-3 + 2*d)*(-3 + J)*
            (d + J)*pj[J, x, d, 3] + (-96*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 
               3*J + d*J + J^2) - 96*(-4 + d)*(2 + d)*(8 - 7*d - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (-96*(-4 + d)*(2 + d)*(-2 + 3*d) - 
             96*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(96*(-4 + d)*(2 + d)*(-3 + 2*d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (-96*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*
                J + J^2) + 96*(-4 + d)*(2 + d)*(8 - 7*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (96*(-4 + d)*(2 + d)*(-2 + 3*d) - 
             96*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-32*(-9 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 192*(-9 + d)*(2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 
           192*(2 + d)*(20 - 5*d - 3*J + d*J + J^2)*pj[J, x, d, 4] - 
           192*(-4 + d)*d*(2 + d)*x*pj[J, x, d, 5]), 
         m2*(96*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (192*(-4 + d)*(1 + d)*(2 + d) + 
             96*(-4 + d)^2*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) + 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(96*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (-192*(-4 + d)*(1 + d)*(2 + d) + 
             96*(-4 + d)^2*(2 + d)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(2 + d) - 192*(-4 + d)*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(-8*(-10 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*(12 - 3*d - 3*J + 
             d*J + J^2)*pj[J, x, d, 2] + 48*(-10 + d)*(-2 + d)*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 24*(-4 + d)*(-2 + d)*
            (2 + d)*(-8 + 3*d)*pj[J, x, d, 4]), 
         m2*(192*(-5 + d)*(-4 + d)*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-192*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2) + 
             192*(-5 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (384*(-4 + d)*(-2 + d)*(2 + d) - 
             192*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-192*(-5 + d)*(-4 + d)*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-192*(-2 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2) - 
             192*(-5 + d)*(2 + d)*(12 - 3*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-384*(-4 + d)*(-2 + d)*(2 + d) - 
             192*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(192*(2 + d)*(28 + 9*d - 16*d^2 + 3*d^3 + 21*J - 13*d*J + 
             2*d^2*J - 7*J^2 + 2*d*J^2)*pj[J, x, d, 4] + 
           576*(-4 + d)*(-2 + d)*(2 + d)*x*pj[J, x, d, 5]), 
         384*(-4 + d)*(2 + d)*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 4] + 384*(-4 + d)^2*(2 + d)*x*pj[J, x, d, 5]}, 
        {m2^3*(16*(-10 + d)*(-3 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           16*(-10 + d)*(-3 + d)*(2 + d)*x*pj[J, x, d, 3]), 0, 0, 
         m2^2*(-((-5 + d)*(-4 + d)*(-2 + d)*J*(-3 + d + J)*(2 + d^2 - 3*J + 
              d*J + J^2)*pj[J, x, d, 0]) + (-5 + d)*(-4 + d)*(-2 + d)*d*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 1] - 
           (-5 + d)*(-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 2]), 
         m2^2*(-4*(2 + d)*(54 - 25*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 4*(2 + d)^2*(54 - 25*d + 3*d^2)*x*
            pj[J, x, d, 3] + (-8*(2 + d)*(54 - 25*d + 3*d^2) + 
             8*(2 + d)*(54 - 25*d + 3*d^2)*x)*pj[J, x, d, 4]), 
         m2^2*(-4*(2 + d)*(54 - 25*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 4*(2 + d)^2*(54 - 25*d + 3*d^2)*x*
            pj[J, x, d, 3] + (-8*(2 + d)*(54 - 25*d + 3*d^2) - 
             8*(2 + d)*(54 - 25*d + 3*d^2)*x)*pj[J, x, d, 4]), 
         -96*(-4 + d)*(-3 + d)*(2 + d)*m2^2*pj[J, x, d, 4], 
         m2^2*(48*(-4 + d)*(-3 + d)*(2 + d) + 48*(-4 + d)*(-3 + d)*(2 + d)*x)*
          pj[J, x, d, 4], m2^2*(48*(-4 + d)*(-3 + d)*(2 + d) - 
           48*(-4 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4], 
         m2^2*(8*(84 - 20*d - 3*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(84 - 20*d - 3*d^2 + d^3)*x*
            pj[J, x, d, 3]), m2^2*(-8*(-5 + d)*(-2 + d)*d*(2 + d)*(-1 + J)*
            (-2 + d + J)*pj[J, x, d, 1] + (8*(-5 + d)*(-2 + d)*d*(-2 + J)*
              (-1 + d + J) + 8*(-5 + d)*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 2] + (-8*(-5 + d)*(-2 + d)*d*(2 + d) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2^2*(8*(-5 + d)*(-2 + d)*d*(2 + d)*(-1 + J)*(-2 + d + J)*
            pj[J, x, d, 1] + (8*(-5 + d)*(-2 + d)*d*(-2 + J)*(-1 + d + J) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (8*(-5 + d)*(-2 + d)*d*(2 + d) - 
             8*(-5 + d)*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 3]), 
         m2^2*(8*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + (32*(2 + d)*(63 - 31*d + 4*d^2) - 
             96*(-6 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(8*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + (32*(2 + d)*(63 - 31*d + 4*d^2) + 
             96*(-6 + d)*(-3 + d)*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(8*(-3 + d)*(-4 - 8*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 8*(-3 + d)*(2 + d)*(-4 - 8*d + 3*d^2)*x*
            pj[J, x, d, 3] + 32*(2 + d)*(117 - 58*d + 7*d^2)*pj[J, x, d, 4]), 
         m2^2*(-96*(-3 + d)*(2 + d)*(-14 + 3*d) - 32*(-4 + d)*(2 + d)*
            (-27 + 5*d)*x)*pj[J, x, d, 4], 
         m2^2*(-96*(-3 + d)*(2 + d)*(-14 + 3*d) + 32*(-4 + d)*(2 + d)*
            (-27 + 5*d)*x)*pj[J, x, d, 4], 
         m2^2*(-16*(204 + 8*d - 15*d^2 + d^3)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 16*(2 + d)*(204 + 8*d - 15*d^2 + d^3)*x*
            pj[J, x, d, 3] + 64*(-1 + d)*(2 + d)*(-9 + 2*d)*pj[J, x, d, 4]), 
         0, 0, m2*(48*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - 48*(-5 + d)*(-2 + d)*(2 + d)*x*pj[J, x, d, 3]), 
         m2*(-384*(-5 + d)*(-3 + d)*(2 + d) + 192*(-5 + d)^2*(2 + d)*x)*
          pj[J, x, d, 4], m2*(-384*(-5 + d)*(-3 + d)*(2 + d) - 
           192*(-5 + d)^2*(2 + d)*x)*pj[J, x, d, 4], 192*(-5 + d)*(2 + d)*
          (-11 + 3*d)*m2*pj[J, x, d, 4], 384*(-5 + d)*(-4 + d)*(2 + d)*
          pj[J, x, d, 4]}, {m2^3*(128*(-3 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*
            (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] - 128*(-3 + d)*(2 + d)*
            (144 - 36*d - 228*J + 64*d*J + d^2*J + d^3*J + 148*J^2 - 
             35*d*J^2 + 3*d^2*J^2 + d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 
             8*J^4 + d*J^4)*x*pj[J, x, d, 3] + 2304*(2 + d)*
            (8 + 34*d + 3*d^2 - 3*d^3 + 30*J - 7*d*J - 4*d^2*J + d^3*J - 
             10*J^2 - d*J^2 + d^2*J^2)*pj[J, x, d, 4] - 9216*(-4 + d)*
            (2 + d)^2*x*pj[J, x, d, 5]), m2^2*(144*(-4 + d)*(2 + d)^2*
            (-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 5*d^2*J + 11*J^2 - 
             11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (288*(-4 + d)*(2 + d)^2*(56 + 23*d - 3*d^2 + 15*J - 8*d*J + d^2*
                J - 5*J^2 + d*J^2) - 864*(-4 + d)*(2 + d)^2*(4 - d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 5] + 
           (144*(-4 + d)*(2 + d)^2*(-96 - 30*d + d^2 - 24*J + 8*d*J + 8*
                J^2) + 576*(-4 + d)*(2 + d)^2*(14 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (576*(-4 + d)*d*(2 + d)^2 - 5760*(-4 + d)*
              (2 + d)^2*x)*pj[J, x, d, 7] + (1152*(-4 + d)*(2 + d)^2 + 
             1152*(-4 + d)*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*(144*(-4 + d)*(2 + d)^2*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 
             5*d^2*J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (-288*(-4 + d)*(2 + d)^2*(56 + 23*d - 3*d^2 + 15*
                J - 8*d*J + d^2*J - 5*J^2 + d*J^2) - 864*(-4 + d)*(2 + d)^2*
              (4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 5] + 
           (144*(-4 + d)*(2 + d)^2*(-96 - 30*d + d^2 - 24*J + 8*d*J + 8*
                J^2) - 576*(-4 + d)*(2 + d)^2*(14 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-576*(-4 + d)*d*(2 + d)^2 - 5760*(-4 + d)*
              (2 + d)^2*x)*pj[J, x, d, 7] + (1152*(-4 + d)*(2 + d)^2 - 
             1152*(-4 + d)*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*((-4 + d)*(-2 + d)^2*J*(-3 + d + J)*(144 - 36*d - 372*J + 
             100*d*J + 2*d^2*J - d^3*J + d^4*J + 376*J^2 - 97*d*J^2 - 
             3*d^2*J^2 + 2*d^3*J^2 + d^4*J^2 - 195*J^3 + 41*d*J^3 - d^2*J^3 + 
             3*d^3*J^3 + 55*J^4 - 11*d*J^4 + 4*d^2*J^4 - 9*J^5 + 3*d*J^5 + 
             J^6)*pj[J, x, d, 0] - (-4 + d)*(-2 + d)^2*J*(-3 + d + J)*
            (48 + 4*d + 2*d^2 - d^3 + d^4 - 108*J - 3*d^2*J + 2*d^3*J + 
             d^4*J + 90*J^2 - 6*d*J^2 - d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 
             4*d^2*J^3 + 6*J^4 + 2*d*J^4)*x*pj[J, x, d, 1] + 
           (-4 + d)*(-2 + d)*(-288*d^2 + 72*d^3 + 72*d^4 + 54*d^5 - 18*d^6 + 
             288*J - 216*d*J + 124*d^2*J - 34*d^3*J + 107*d^4*J - 62*d^5*J + 
             9*d^6*J - 528*J^2 - 32*d*J^2 + 56*d^2*J^2 + 124*d^3*J^2 - 
             107*d^4*J^2 + 19*d^5*J^2 + 288*J^3 + 144*d*J^3 - 8*d^2*J^3 - 
             84*d^3*J^3 + 20*d^4*J^3 - 48*J^4 - 40*d*J^4 - 12*d^2*J^4 + 
             10*d^3*J^4)*pj[J, x, d, 2] - 9*(-4 + d)*(-2 + d)*d*(2 + d)*
            (-8*d + 6*d^2 - 5*d^3 + d^4 + 12*J + 14*d*J - 12*d^2*J + 
             2*d^3*J - 4*J^2 - 6*d*J^2 + 2*d^2*J^2)*x*pj[J, x, d, 3] + 
           9*(-4 + d)^2*(-2 + d)*d*(2 + d)^3*pj[J, x, d, 4]), 
         m2^2*(8*(24 - 4*d - 14*d^2 + 3*d^3)*(-2 + J)*(-1 + d + J)*
            (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (24*(-3 + J)*(d + J)*(-384 - 208*d + 44*d^2 + 44*d^3 - 21*d^4 + 3*
                d^5 - 144*J + 108*d*J + 136*d^2*J - 61*d^3*J - 6*d^4*J + 3*
                d^5*J + 48*J^2 - 20*d*J^2 - 52*d^2*J^2 + 3*d^3*J^2 + 3*d^4*
                J^2) - 8*(24 - 4*d - 14*d^2 + 3*d^3)*(144 - 36*d - 228*J + 64*
                d*J + d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + d^3*
                J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x)*
            pj[J, x, d, 3] + (8*(3456 + 2592*d + 1440*d^2 + 1728*d^3 + 360*
                d^4 - 90*d^5 - 36*d^6 - 288*J + 1584*d*J + 1136*d^2*J - 496*
                d^3*J - 34*d^4*J - 21*d^5*J + 9*d^6*J + 528*J^2 - 856*d*J^2 - 
               700*d^2*J^2 + 198*d^3*J^2 - 58*d^4*J^2 + 15*d^5*J^2 - 288*
                J^3 + 144*d*J^3 + 152*d^2*J^3 - 92*d^3*J^3 + 12*d^4*J^3 + 48*
                J^4 - 8*d*J^4 - 28*d^2*J^4 + 6*d^3*J^4) - 
             8*(-3456 - 2016*d + 288*d^2 + 540*d^3 - 144*d^4 - 27*d^5 + 9*
                d^6 - 288*J + 1152*d*J + 1172*d^2*J - 460*d^3*J - 61*d^4*J - 
               12*d^5*J + 9*d^6*J + 528*J^2 - 712*d*J^2 - 664*d^2*J^2 + 198*
                d^3*J^2 - 49*d^4*J^2 + 15*d^5*J^2 - 288*J^3 + 144*d*J^3 + 152*
                d^2*J^3 - 92*d^3*J^3 + 12*d^4*J^3 + 48*J^4 - 8*d*J^4 - 28*d^2*
                J^4 + 6*d^3*J^4)*x)*pj[J, x, d, 4] + 
           (144*d*(2 + d)*(8 + 10*d + 9*d^2 - 3*d^3 + 6*J + 7*d*J - 6*d^2*
                J + d^3*J - 2*J^2 - 3*d*J^2 + d^2*J^2) - 72*d*(2 + d)*
              (-80 - 68*d + 6*d^2 + d^4 + 12*J + 14*d*J - 12*d^2*J + 2*d^3*
                J - 4*J^2 - 6*d*J^2 + 2*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (144*(-4 + d)*d*(2 + d)^3 - 144*(-4 + d)*d*(2 + d)^3*x)*
            pj[J, x, d, 6]), m2^2*(8*(24 - 4*d - 14*d^2 + 3*d^3)*(-2 + J)*
            (-1 + d + J)*(72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 
             5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-24*(-3 + J)*(d + J)*(-384 - 208*d + 44*d^2 + 44*d^3 - 21*d^4 + 3*
                d^5 - 144*J + 108*d*J + 136*d^2*J - 61*d^3*J - 6*d^4*J + 3*
                d^5*J + 48*J^2 - 20*d*J^2 - 52*d^2*J^2 + 3*d^3*J^2 + 3*d^4*
                J^2) - 8*(24 - 4*d - 14*d^2 + 3*d^3)*(144 - 36*d - 228*J + 64*
                d*J + d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + d^3*
                J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x)*
            pj[J, x, d, 3] + (8*(3456 + 2592*d + 1440*d^2 + 1728*d^3 + 360*
                d^4 - 90*d^5 - 36*d^6 - 288*J + 1584*d*J + 1136*d^2*J - 496*
                d^3*J - 34*d^4*J - 21*d^5*J + 9*d^6*J + 528*J^2 - 856*d*J^2 - 
               700*d^2*J^2 + 198*d^3*J^2 - 58*d^4*J^2 + 15*d^5*J^2 - 288*
                J^3 + 144*d*J^3 + 152*d^2*J^3 - 92*d^3*J^3 + 12*d^4*J^3 + 48*
                J^4 - 8*d*J^4 - 28*d^2*J^4 + 6*d^3*J^4) + 
             8*(-3456 - 2016*d + 288*d^2 + 540*d^3 - 144*d^4 - 27*d^5 + 9*
                d^6 - 288*J + 1152*d*J + 1172*d^2*J - 460*d^3*J - 61*d^4*J - 
               12*d^5*J + 9*d^6*J + 528*J^2 - 712*d*J^2 - 664*d^2*J^2 + 198*
                d^3*J^2 - 49*d^4*J^2 + 15*d^5*J^2 - 288*J^3 + 144*d*J^3 + 152*
                d^2*J^3 - 92*d^3*J^3 + 12*d^4*J^3 + 48*J^4 - 8*d*J^4 - 28*d^2*
                J^4 + 6*d^3*J^4)*x)*pj[J, x, d, 4] + 
           (-144*d*(2 + d)*(8 + 10*d + 9*d^2 - 3*d^3 + 6*J + 7*d*J - 6*d^2*
                J + d^3*J - 2*J^2 - 3*d*J^2 + d^2*J^2) - 72*d*(2 + d)*
              (-80 - 68*d + 6*d^2 + d^4 + 12*J + 14*d*J - 12*d^2*J + 2*d^3*
                J - 4*J^2 - 6*d*J^2 + 2*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (144*(-4 + d)*d*(2 + d)^3 + 144*(-4 + d)*d*(2 + d)^3*x)*
            pj[J, x, d, 6]), m2^2*(-96*d*(2 + d)^2*(-24 - 18*d + 6*d^2 - 
             6*J + 17*d*J - 5*d^2*J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 576*d*(2 + d)^2*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 5] + 288*(-4 + d)*d*
            (2 + d)^3*pj[J, x, d, 6]), m2^2*(576*(-6 + d)*(-1 + d)*(2 + d)*
            (-3 + J)*(d + J)*(4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (-192*(2 + d)*(-384 - 144*d + 276*d^2 + 18*d^3 - 18*d^4 - 216*J + 
               246*d*J - 73*d^2*J + 17*d^3*J - 4*d^4*J + 126*J^2 - 139*d*
                J^2 + 59*d^2*J^2 - 21*d^3*J^2 + 2*d^4*J^2 - 36*J^3 + 42*d*
                J^3 - 22*d^2*J^3 + 4*d^3*J^3 + 6*J^4 - 5*d*J^4 + 2*d^2*J^4) - 
             96*(-6 + d)*(-1 + d)*(2 + d)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (288*(2 + d)*(-80 - 76*d + 100*d^2 + 9*d^3 - 7*
                d^4 - 60*J + 92*d*J - 15*d^2*J - 6*d^3*J + d^4*J + 20*J^2 - 
               24*d*J^2 - 3*d^2*J^2 + d^3*J^2) + 576*(2 + d)*(128 - 72*d - 10*
                d^2 + d^3 + d^4 - 48*J + 58*d*J - 17*d^2*J - 2*d^3*J + d^4*
                J + 16*J^2 - 14*d*J^2 + d^2*J^2 + d^3*J^2)*x)*
            pj[J, x, d, 5] + (-576*(2 + d)*(56 - 26*d - 17*d^2 + d^3 + d^4 - 
               6*J + 5*d*J - 4*d^2*J + d^3*J + 2*J^2 - d*J^2 + d^2*J^2) - 
             576*(2 + d)*(56 - 26*d - 17*d^2 + d^3 + d^4 - 6*J + 5*d*J - 4*
                d^2*J + d^3*J + 2*J^2 - d*J^2 + d^2*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-576*(-6 + d)*(-1 + d)*(2 + d)*(-3 + J)*(d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (-192*(2 + d)*(-384 - 144*d + 276*d^2 + 18*d^3 - 18*d^4 - 216*J + 
               246*d*J - 73*d^2*J + 17*d^3*J - 4*d^4*J + 126*J^2 - 139*d*
                J^2 + 59*d^2*J^2 - 21*d^3*J^2 + 2*d^4*J^2 - 36*J^3 + 42*d*
                J^3 - 22*d^2*J^3 + 4*d^3*J^3 + 6*J^4 - 5*d*J^4 + 2*d^2*J^4) + 
             96*(-6 + d)*(-1 + d)*(2 + d)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-288*(2 + d)*(-80 - 76*d + 100*d^2 + 9*d^3 - 7*
                d^4 - 60*J + 92*d*J - 15*d^2*J - 6*d^3*J + d^4*J + 20*J^2 - 
               24*d*J^2 - 3*d^2*J^2 + d^3*J^2) + 576*(2 + d)*(128 - 72*d - 10*
                d^2 + d^3 + d^4 - 48*J + 58*d*J - 17*d^2*J - 2*d^3*J + d^4*
                J + 16*J^2 - 14*d*J^2 + d^2*J^2 + d^3*J^2)*x)*
            pj[J, x, d, 5] + (-576*(2 + d)*(56 - 26*d - 17*d^2 + d^3 + d^4 - 
               6*J + 5*d*J - 4*d^2*J + d^3*J + 2*J^2 - d*J^2 + d^2*J^2) + 
             576*(2 + d)*(56 - 26*d - 17*d^2 + d^3 + d^4 - 6*J + 5*d*J - 4*
                d^2*J + d^3*J + 2*J^2 - d*J^2 + d^2*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-8*(-2 + J)*(-1 + d + J)*(864 - 1368*d + 1224*d^2 - 594*d^3 + 
             54*d^4 - 27*d^5 + 9*d^6 - 2376*J + 1740*d*J - 418*d^2*J + 
             649*d^3*J - 235*d^4*J - 17*d^5*J + 9*d^6*J + 1116*J^2 - 
             820*d*J^2 + 235*d^2*J^2 - 210*d^3*J^2 + d^4*J^2 + 10*d^5*J^2 - 
             216*J^3 + 264*d*J^3 - 46*d^2*J^3 - 12*d^3*J^3 + 2*d^4*J^3 + 
             36*J^4 - 32*d*J^4 - 3*d^2*J^4 + d^3*J^4)*pj[J, x, d, 2] + 
           8*(1728 - 2736*d + 2304*d^2 - 1296*d^3 + 252*d^4 - 9*d^5 - 
             36*d^6 + 9*d^7 - 5616*J + 4560*d*J - 2456*d^2*J + 2224*d^3*J - 
             319*d^4*J - 113*d^5*J - 17*d^6*J + 9*d^7*J + 4464*J^2 - 
             3848*d*J^2 + 1120*d^2*J^2 - 674*d^3*J^2 + 155*d^4*J^2 - 
             84*d^5*J^2 + 19*d^6*J^2 - 1728*J^3 + 1392*d*J^3 + 64*d^2*J^3 + 
             92*d^3*J^3 - 128*d^4*J^3 + 20*d^5*J^3 + 288*J^4 - 136*d*J^4 - 
             56*d^2*J^4 - 34*d^3*J^4 + 10*d^4*J^4)*x*pj[J, x, d, 3] - 
           72*(2 + d)*(192 + 96*d + 188*d^2 - 92*d^3 + 69*d^4 - 15*d^5 - 
             48*J + 220*d*J - 140*d^2*J + 93*d^3*J - 38*d^4*J + 5*d^5*J + 
             16*J^2 - 68*d*J^2 + 24*d^2*J^2 - 23*d^3*J^2 + 5*d^4*J^2)*
            pj[J, x, d, 4] + 288*(-4 + d)*d*(2 + d)^2*(4 + d^2)*x*
            pj[J, x, d, 5]), m2^2*(8*(-2 + d)^2*(3 + d)*(-1 + J)*(-2 + d + J)*
            (144 - 36*d - 228*J + 64*d*J + d^2*J + d^3*J + 148*J^2 - 
             35*d*J^2 + 3*d^2*J^2 + d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 
             8*J^4 + d*J^4)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*(-2 + J)*(-1 + d + J)*(432 - 180*d - 558*d^2 + 36*
                d^3 - 9*d^4 + 9*d^5 + 252*J + 468*d*J + 257*d^2*J - 231*d^3*
                J + d^4*J + 9*d^5*J - 138*J^2 - 139*d*J^2 - 150*d^2*J^2 + 23*
                d^3*J^2 + 10*d^4*J^2 + 36*J^3 - 18*d*J^3 - 4*d^2*J^3 + 2*d^3*
                J^3 - 6*J^4 + d*J^4 + d^2*J^4) - 8*(-2 + d)^2*(3 + d)*
              (144 - 36*d - 372*J + 100*d*J + 2*d^2*J - d^3*J + d^4*J + 376*
                J^2 - 97*d*J^2 - 3*d^2*J^2 + 2*d^3*J^2 + d^4*J^2 - 195*J^3 + 
               41*d*J^3 - d^2*J^3 + 3*d^3*J^3 + 55*J^4 - 11*d*J^4 + 4*d^2*
                J^4 - 9*J^5 + 3*d*J^5 + J^6)*x)*pj[J, x, d, 2] + 
           (8*(-2 + d)*(-864 - 504*d - 612*d^2 + 378*d^3 + 495*d^4 + 81*d^5 - 
               54*d^6 + 504*J - 1044*d*J + 106*d^2*J + 353*d^3*J + 62*d^4*
                J - 107*d^5*J + 18*d^6*J - 600*J^2 + 220*d*J^2 + 146*d^2*
                J^2 + 25*d^3*J^2 - 125*d^4*J^2 + 28*d^5*J^2 + 288*J^3 + 144*d*
                J^3 - 8*d^2*J^3 - 84*d^3*J^3 + 20*d^4*J^3 - 48*J^4 - 40*d*
                J^4 - 12*d^2*J^4 + 10*d^3*J^4) + 8*(-2 + d)*(864 - 360*d - 
               1044*d^2 + 162*d^3 - 45*d^4 - 18*d^5 + 9*d^6 + 72*J + 1260*d*
                J + 1330*d^2*J - 511*d^3*J - 109*d^4*J + d^5*J + 9*d^6*J - 
               456*J^2 - 500*d*J^2 - 502*d^2*J^2 + 97*d^3*J^2 - 44*d^4*J^2 + 
               19*d^5*J^2 + 288*J^3 + 144*d*J^3 - 8*d^2*J^3 - 84*d^3*J^3 + 20*
                d^4*J^3 - 48*J^4 - 40*d*J^4 - 12*d^2*J^4 + 10*d^3*J^4)*x)*
            pj[J, x, d, 3] + (-72*(-2 + d)*d*(2 + d)*(-40 - 2*d + 31*d^2 - 7*
                d^3 + 18*J + 21*d*J - 18*d^2*J + 3*d^3*J - 6*J^2 - 9*d*J^2 + 
               3*d^2*J^2) - 72*(-2 + d)*d*(2 + d)*(24 - 18*d - d^2 - 7*d^3 + 
               2*d^4 + 18*J + 21*d*J - 18*d^2*J + 3*d^3*J - 6*J^2 - 9*d*J^2 + 
               3*d^2*J^2)*x)*pj[J, x, d, 4] + 
           (144*(-4 + d)*(-2 + d)*d*(2 + d)^3 + 144*(-4 + d)*(-2 + d)*d*
              (2 + d)^3*x)*pj[J, x, d, 5]), 
         m2^2*(-1152*(2 + d)^2*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 5*d^2*J + 
             11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (-1152*(2 + d)^2*(80 + 48*d - 5*d^2 - 3*d^3 + 24*
                J - 5*d*J - 4*d^2*J + d^3*J - 8*J^2 - d*J^2 + d^2*J^2) + 
             6912*(2 + d)^2*(4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 5] + 
           (-1152*(2 + d)^2*(-24 - 18*d + 2*d^2 + d^3 - 6*J + 2*d*J + 2*
                J^2) + 2304*(2 + d)^2*(-20 - 3*d + 2*d^2 + 3*J - d*J - J^2)*
              x)*pj[J, x, d, 6] + (-2304*(-4 + d)*(2 + d)^3 - 
             2304*(-4 + d)*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-1728*(2 + d)*(-2 - 3*d + d^2)*(-3 + J)*(d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (-288*(2 + d)*(496 + 892*d + 290*d^2 - 112*d^3 - 6*d^4 + 300*J - 4*
                d*J - 185*d^2*J + 84*d^3*J - 11*d^4*J - 154*J^2 - 77*d*J^2 + 
               126*d^2*J^2 - 38*d^3*J^2 + 3*d^4*J^2 + 36*J^3 + 42*d*J^3 - 36*
                d^2*J^3 + 6*d^3*J^3 - 6*J^4 - 9*d*J^4 + 3*d^2*J^4) + 
             288*(2 + d)*(-2 - 3*d + d^2)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-288*(2 + d)*(816 + 980*d + 308*d^2 - 75*d^3 - 
               19*d^4 + 324*J + 156*d*J - 115*d^2*J - 6*d^3*J + 5*d^4*J - 108*
                J^2 - 88*d*J^2 + 9*d^2*J^2 + 5*d^3*J^2) + 288*(2 + d)*
              (-496 - 388*d + 100*d^2 - 5*d^3 + 3*d^4 + 204*J + 172*d*J - 125*
                d^2*J + 6*d^3*J + 3*d^4*J - 68*J^2 - 80*d*J^2 + 15*d^2*J^2 + 
               3*d^3*J^2)*x)*pj[J, x, d, 5] + 
           (576*(2 + d)*(-16 - 36*d - 30*d^2 + 6*d^3 + d^4 - 12*J - 14*d*J + 
               12*d^2*J - 2*d^3*J + 4*J^2 + 6*d*J^2 - 2*d^2*J^2) + 
             576*(2 + d)*(-240 - 188*d + 6*d^2 + 10*d^3 + d^4 + 12*J + 14*d*
                J - 12*d^2*J + 2*d^3*J - 4*J^2 - 6*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 6] + (-2304*(-4 + d)*(2 + d)^3 + 2304*(-4 + d)*
              (2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(1728*(2 + d)*(-2 - 3*d + d^2)*(-3 + J)*(d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (-288*(2 + d)*(496 + 892*d + 290*d^2 - 112*d^3 - 6*d^4 + 300*J - 4*
                d*J - 185*d^2*J + 84*d^3*J - 11*d^4*J - 154*J^2 - 77*d*J^2 + 
               126*d^2*J^2 - 38*d^3*J^2 + 3*d^4*J^2 + 36*J^3 + 42*d*J^3 - 36*
                d^2*J^3 + 6*d^3*J^3 - 6*J^4 - 9*d*J^4 + 3*d^2*J^4) - 
             288*(2 + d)*(-2 - 3*d + d^2)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (288*(2 + d)*(816 + 980*d + 308*d^2 - 75*d^3 - 
               19*d^4 + 324*J + 156*d*J - 115*d^2*J - 6*d^3*J + 5*d^4*J - 108*
                J^2 - 88*d*J^2 + 9*d^2*J^2 + 5*d^3*J^2) + 288*(2 + d)*
              (-496 - 388*d + 100*d^2 - 5*d^3 + 3*d^4 + 204*J + 172*d*J - 125*
                d^2*J + 6*d^3*J + 3*d^4*J - 68*J^2 - 80*d*J^2 + 15*d^2*J^2 + 
               3*d^3*J^2)*x)*pj[J, x, d, 5] + 
           (576*(2 + d)*(-16 - 36*d - 30*d^2 + 6*d^3 + d^4 - 12*J - 14*d*J + 
               12*d^2*J - 2*d^3*J + 4*J^2 + 6*d*J^2 - 2*d^2*J^2) - 
             576*(2 + d)*(-240 - 188*d + 6*d^2 + 10*d^3 + d^4 + 12*J + 14*d*
                J - 12*d^2*J + 2*d^3*J - 4*J^2 - 6*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 6] + (2304*(-4 + d)*(2 + d)^3 + 2304*(-4 + d)*
              (2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-1152*(2 + d)^2*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 5*d^2*J + 
             11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (1152*(2 + d)^2*(80 + 48*d - 5*d^2 - 3*d^3 + 24*
                J - 5*d*J - 4*d^2*J + d^3*J - 8*J^2 - d*J^2 + d^2*J^2) + 
             6912*(2 + d)^2*(4 - d - 3*J + d*J + J^2)*x)*pj[J, x, d, 5] + 
           (-1152*(2 + d)^2*(-24 - 18*d + 2*d^2 + d^3 - 6*J + 2*d*J + 2*
                J^2) - 2304*(2 + d)^2*(-20 - 3*d + 2*d^2 + 3*J - d*J - J^2)*
              x)*pj[J, x, d, 6] + (2304*(-4 + d)*(2 + d)^3 - 
             2304*(-4 + d)*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-8*(-2 + d)^2*(3 + d)*(-1 + J)*(-2 + d + J)*
            (144 - 36*d - 228*J + 64*d*J + d^2*J + d^3*J + 148*J^2 - 
             35*d*J^2 + 3*d^2*J^2 + d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 
             8*J^4 + d*J^4)*pj[J, x, d, 1] + 
           (-8*(-2 + d)*(-2 + J)*(-1 + d + J)*(432 - 180*d - 558*d^2 + 36*
                d^3 - 9*d^4 + 9*d^5 + 252*J + 468*d*J + 257*d^2*J - 231*d^3*
                J + d^4*J + 9*d^5*J - 138*J^2 - 139*d*J^2 - 150*d^2*J^2 + 23*
                d^3*J^2 + 10*d^4*J^2 + 36*J^3 - 18*d*J^3 - 4*d^2*J^3 + 2*d^3*
                J^3 - 6*J^4 + d*J^4 + d^2*J^4) + 8*(-2 + d)^2*(3 + d)*
              (144 - 36*d - 372*J + 100*d*J + 2*d^2*J - d^3*J + d^4*J + 376*
                J^2 - 97*d*J^2 - 3*d^2*J^2 + 2*d^3*J^2 + d^4*J^2 - 195*J^3 + 
               41*d*J^3 - d^2*J^3 + 3*d^3*J^3 + 55*J^4 - 11*d*J^4 + 4*d^2*
                J^4 - 9*J^5 + 3*d*J^5 + J^6)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*(-864 - 504*d - 612*d^2 + 378*d^3 + 495*d^4 + 81*
                d^5 - 54*d^6 + 504*J - 1044*d*J + 106*d^2*J + 353*d^3*J + 62*
                d^4*J - 107*d^5*J + 18*d^6*J - 600*J^2 + 220*d*J^2 + 146*d^2*
                J^2 + 25*d^3*J^2 - 125*d^4*J^2 + 28*d^5*J^2 + 288*J^3 + 144*d*
                J^3 - 8*d^2*J^3 - 84*d^3*J^3 + 20*d^4*J^3 - 48*J^4 - 40*d*
                J^4 - 12*d^2*J^4 + 10*d^3*J^4) + 8*(-2 + d)*(864 - 360*d - 
               1044*d^2 + 162*d^3 - 45*d^4 - 18*d^5 + 9*d^6 + 72*J + 1260*d*
                J + 1330*d^2*J - 511*d^3*J - 109*d^4*J + d^5*J + 9*d^6*J - 
               456*J^2 - 500*d*J^2 - 502*d^2*J^2 + 97*d^3*J^2 - 44*d^4*J^2 + 
               19*d^5*J^2 + 288*J^3 + 144*d*J^3 - 8*d^2*J^3 - 84*d^3*J^3 + 20*
                d^4*J^3 - 48*J^4 - 40*d*J^4 - 12*d^2*J^4 + 10*d^3*J^4)*x)*
            pj[J, x, d, 3] + (-72*(-2 + d)*d*(2 + d)*(-40 - 2*d + 31*d^2 - 7*
                d^3 + 18*J + 21*d*J - 18*d^2*J + 3*d^3*J - 6*J^2 - 9*d*J^2 + 
               3*d^2*J^2) + 72*(-2 + d)*d*(2 + d)*(24 - 18*d - d^2 - 7*d^3 + 
               2*d^4 + 18*J + 21*d*J - 18*d^2*J + 3*d^3*J - 6*J^2 - 9*d*J^2 + 
               3*d^2*J^2)*x)*pj[J, x, d, 4] + 
           (-144*(-4 + d)*(-2 + d)*d*(2 + d)^3 + 144*(-4 + d)*(-2 + d)*d*
              (2 + d)^3*x)*pj[J, x, d, 5]), 
         m2^2*(-32*(-9 + d)*(-2 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*
            (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-1152*(2 + d)*(6 - 3*d + d^2)*(-3 + J)*(d + J)*(4 - d - 3*J + d*
                J + J^2) + 32*(-9 + d)*(-2 + d)*(2 + d)*(144 - 36*d - 228*
                J + 64*d*J + d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + 
               d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x)*
            pj[J, x, d, 3] + (64*(2 + d)*(-1296 - 108*d + 216*d^2 + 441*d^3 + 
               27*d^4 - 36*d^5 + 180*J - 612*d*J + 361*d^2*J - 26*d^3*J - 38*
                d^4*J + 9*d^5*J - 168*J^2 + 220*d*J^2 - 65*d^2*J^2 - 3*d^3*
                J^2 + 7*d^4*J^2 + 72*J^3 + 4*d^2*J^3 - 4*d^3*J^3 - 12*J^4 - 4*
                d*J^4 - 2*d^2*J^4) + 192*(2 + d)*(6 - 3*d + d^2)*
              (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (576*(2 + d)*(112 + 260*d + 68*d^2 - 7*d^3 - 7*d^4 + 84*J - 4*d*
                J + d^2*J - 6*d^3*J + d^4*J - 28*J^2 - 8*d*J^2 - 3*d^2*J^2 + 
               d^3*J^2) - 576*d*(2 + d)*(24 - 18*d - 9*d^2 - d^3 + d^4 + 18*
                J + 9*d*J - 8*d^2*J + d^3*J - 6*J^2 - 5*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 5] + (1152*(-4 + d)*d*(2 + d)^3 - 1152*(-4 + d)*
              (2 + d)^2*(8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-32*(-9 + d)*(-2 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*
            (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (1152*(2 + d)*(6 - 3*d + d^2)*(-3 + J)*(d + J)*(4 - d - 3*J + d*
                J + J^2) + 32*(-9 + d)*(-2 + d)*(2 + d)*(144 - 36*d - 228*
                J + 64*d*J + d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + 
               d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x)*
            pj[J, x, d, 3] + (64*(2 + d)*(-1296 - 108*d + 216*d^2 + 441*d^3 + 
               27*d^4 - 36*d^5 + 180*J - 612*d*J + 361*d^2*J - 26*d^3*J - 38*
                d^4*J + 9*d^5*J - 168*J^2 + 220*d*J^2 - 65*d^2*J^2 - 3*d^3*
                J^2 + 7*d^4*J^2 + 72*J^3 + 4*d^2*J^3 - 4*d^3*J^3 - 12*J^4 - 4*
                d*J^4 - 2*d^2*J^4) - 192*(2 + d)*(6 - 3*d + d^2)*
              (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-576*(2 + d)*(112 + 260*d + 68*d^2 - 7*d^3 - 7*d^4 + 84*J - 4*d*
                J + d^2*J - 6*d^3*J + d^4*J - 28*J^2 - 8*d*J^2 - 3*d^2*J^2 + 
               d^3*J^2) - 576*d*(2 + d)*(24 - 18*d - 9*d^2 - d^3 + d^4 + 18*
                J + 9*d*J - 8*d^2*J + d^3*J - 6*J^2 - 5*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 5] + (1152*(-4 + d)*d*(2 + d)^3 + 1152*(-4 + d)*
              (2 + d)^2*(8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(32*(-3 + d)*(2 + d)*(2 + 3*d)*(-2 + J)*(-1 + d + J)*
            (72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] - 32*(-3 + d)*(2 + d)*
            (2 + 3*d)*(144 - 36*d - 228*J + 64*d*J + d^2*J + d^3*J + 
             148*J^2 - 35*d*J^2 + 3*d^2*J^2 + d^3*J^2 - 48*J^3 + 10*d*J^3 + 
             2*d^2*J^3 + 8*J^4 + d*J^4)*x*pj[J, x, d, 3] - 
           64*(2 + d)*(-2016 - 4320*d - 3150*d^2 - 315*d^3 + 351*d^4 - 
             1584*J - 1296*d*J + 224*d^2*J + 464*d^3*J - 112*d^4*J + 
             798*J^2 + 383*d*J^2 + 233*d^2*J^2 - 147*d^3*J^2 + 5*d^4*J^2 - 
             180*J^3 + 90*d*J^3 - 40*d^2*J^3 + 10*d^3*J^3 + 30*J^4 - 
             5*d*J^4 + 5*d^2*J^4)*pj[J, x, d, 4] - 1152*(2 + d)*
            (-136 - 146*d - 43*d^2 + 18*d^3 + d^4 + 42*J + 7*d*J + 5*d^2*J - 
             7*d^3*J + d^4*J - 14*J^2 - 7*d*J^2 - 4*d^2*J^2 + d^3*J^2)*x*
            pj[J, x, d, 5] + 2304*(-4 + d)*(2 + d)^2*(4 + 2*d + d^2)*
            pj[J, x, d, 6]), m2^2*(192*(2 + d)*(-3 + J)*(d + J)*
            (48 + 116*d - 172*d^2 + 23*d^3 + 3*d^4 + 180*J - 108*d*J + 
             55*d^2*J - 22*d^3*J + 3*d^4*J - 60*J^2 + 16*d*J^2 - 13*d^2*J^2 + 
             3*d^3*J^2)*pj[J, x, d, 3] + (192*(2 + d)*(-816 - 1356*d - 618*
                d^2 - 12*d^3 + 66*d^4 - 540*J - 132*d*J + 101*d^2*J + 82*d^3*
                J - 27*d^4*J + 234*J^2 + 77*d*J^2 + 28*d^2*J^2 - 44*d^3*J^2 + 
               3*d^4*J^2 - 36*J^3 + 6*d*J^3 - 16*d^2*J^3 + 6*d^3*J^3 + 6*
                J^4 + d*J^4 + 3*d^2*J^4) - 64*(2 + d)*(432 + 1116*d - 1458*
                d^2 + 180*d^3 - 9*d^4 + 9*d^5 + 1548*J - 1044*d*J + 989*d^2*
                J - 349*d^3*J - d^4*J + 9*d^5*J - 894*J^2 + 545*d*J^2 - 400*
                d^2*J^2 + 45*d^3*J^2 + 8*d^4*J^2 + 252*J^3 - 162*d*J^3 + 32*
                d^2*J^3 - 2*d^3*J^3 - 42*J^4 + 13*d*J^4 - d^2*J^4)*x)*
            pj[J, x, d, 4] + (576*(2 + d)*(112 + 276*d + 88*d^2 + 11*d^3 - 13*
                d^4 + 84*J + 8*d*J + 15*d^2*J - 18*d^3*J + 3*d^4*J - 28*J^2 - 
               12*d*J^2 - 9*d^2*J^2 + 3*d^3*J^2) + 576*(2 + d)*
              (-272 - 188*d - 36*d^2 + 21*d^3 + d^4 + 84*J + 20*d*J + 5*d^2*
                J - 10*d^3*J + d^4*J - 28*J^2 - 16*d*J^2 - 7*d^2*J^2 + d^3*
                J^2)*x)*pj[J, x, d, 5] + (-2304*(-4 + d)*(2 + d)^2*
              (4 + 2*d + d^2) - 2304*(-4 + d)*(2 + d)^2*(4 + 2*d + d^2)*x)*
            pj[J, x, d, 6]), m2^2*(-192*(2 + d)*(-3 + J)*(d + J)*
            (48 + 116*d - 172*d^2 + 23*d^3 + 3*d^4 + 180*J - 108*d*J + 
             55*d^2*J - 22*d^3*J + 3*d^4*J - 60*J^2 + 16*d*J^2 - 13*d^2*J^2 + 
             3*d^3*J^2)*pj[J, x, d, 3] + (192*(2 + d)*(-816 - 1356*d - 618*
                d^2 - 12*d^3 + 66*d^4 - 540*J - 132*d*J + 101*d^2*J + 82*d^3*
                J - 27*d^4*J + 234*J^2 + 77*d*J^2 + 28*d^2*J^2 - 44*d^3*J^2 + 
               3*d^4*J^2 - 36*J^3 + 6*d*J^3 - 16*d^2*J^3 + 6*d^3*J^3 + 6*
                J^4 + d*J^4 + 3*d^2*J^4) + 64*(2 + d)*(432 + 1116*d - 1458*
                d^2 + 180*d^3 - 9*d^4 + 9*d^5 + 1548*J - 1044*d*J + 989*d^2*
                J - 349*d^3*J - d^4*J + 9*d^5*J - 894*J^2 + 545*d*J^2 - 400*
                d^2*J^2 + 45*d^3*J^2 + 8*d^4*J^2 + 252*J^3 - 162*d*J^3 + 32*
                d^2*J^3 - 2*d^3*J^3 - 42*J^4 + 13*d*J^4 - d^2*J^4)*x)*
            pj[J, x, d, 4] + (-576*(2 + d)*(112 + 276*d + 88*d^2 + 11*d^3 - 
               13*d^4 + 84*J + 8*d*J + 15*d^2*J - 18*d^3*J + 3*d^4*J - 28*
                J^2 - 12*d*J^2 - 9*d^2*J^2 + 3*d^3*J^2) + 576*(2 + d)*
              (-272 - 188*d - 36*d^2 + 21*d^3 + d^4 + 84*J + 20*d*J + 5*d^2*
                J - 10*d^3*J + d^4*J - 28*J^2 - 16*d*J^2 - 7*d^2*J^2 + d^3*
                J^2)*x)*pj[J, x, d, 5] + (-2304*(-4 + d)*(2 + d)^2*
              (4 + 2*d + d^2) + 2304*(-4 + d)*(2 + d)^2*(4 + 2*d + d^2)*x)*
            pj[J, x, d, 6]), m2^2*(64*(-9 + d)*(-2 + d)*(2 + d)*(-2 + J)*
            (-1 + d + J)*(72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 
             5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] - 
           64*(-9 + d)*(-2 + d)*(2 + d)*(144 - 36*d - 228*J + 64*d*J + 
             d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + d^3*J^2 - 
             48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x*
            pj[J, x, d, 3] - 128*(2 + d)*(-1296 - 396*d - 144*d^2 + 405*d^3 + 
             63*d^4 - 36*d^5 + 180*J - 684*d*J + 529*d^2*J + 16*d^3*J - 
             68*d^4*J + 9*d^5*J - 168*J^2 + 352*d*J^2 - 131*d^2*J^2 - 
             57*d^3*J^2 + 13*d^4*J^2 + 72*J^3 - 72*d*J^3 - 8*d^2*J^3 + 
             8*d^3*J^3 - 12*J^4 + 8*d*J^4 + 4*d^2*J^4)*pj[J, x, d, 4] + 
           1152*d*(2 + d)*(56 - 10*d - 13*d^2 - d^3 + d^4 - 6*J + 5*d*J - 
             4*d^2*J + d^3*J + 2*J^2 - d*J^2 + d^2*J^2)*x*pj[J, x, d, 5]), 
         m2*(1152*(-2 + d)*(2 + d)*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 
             5*d^2*J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (1152*(-2 + d)*(2 + d)*(80 + 48*d - 5*d^2 - 3*
                d^3 + 24*J - 5*d*J - 4*d^2*J + d^3*J - 8*J^2 - d*J^2 + d^2*
                J^2) - 6912*(-2 + d)*(2 + d)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (1152*(-2 + d)*(2 + d)*(-24 - 18*d + 2*d^2 + d^
                3 - 6*J + 2*d*J + 2*J^2) - 2304*(-2 + d)*(2 + d)*
              (-20 - 3*d + 2*d^2 + 3*J - d*J - J^2)*x)*pj[J, x, d, 6] + 
           (2304*(-4 + d)*(-2 + d)*(2 + d)^2 + 2304*(-4 + d)*(-2 + d)*
              (2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(1152*(-2 + d)*(2 + d)*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 
             5*d^2*J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (-1152*(-2 + d)*(2 + d)*(80 + 48*d - 5*d^2 - 3*
                d^3 + 24*J - 5*d*J - 4*d^2*J + d^3*J - 8*J^2 - d*J^2 + d^2*
                J^2) - 6912*(-2 + d)*(2 + d)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (1152*(-2 + d)*(2 + d)*(-24 - 18*d + 2*d^2 + d^
                3 - 6*J + 2*d*J + 2*J^2) + 2304*(-2 + d)*(2 + d)*
              (-20 - 3*d + 2*d^2 + 3*J - d*J - J^2)*x)*pj[J, x, d, 6] + 
           (-2304*(-4 + d)*(-2 + d)*(2 + d)^2 + 2304*(-4 + d)*(-2 + d)*
              (2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(-96*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(72 - 18*d - 78*J + 
             23*d*J + d^2*J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + 
             J^4)*pj[J, x, d, 2] + 96*(-2 + d)^2*(144 - 36*d - 228*J + 
             64*d*J + d^2*J + d^3*J + 148*J^2 - 35*d*J^2 + 3*d^2*J^2 + 
             d^3*J^2 - 48*J^3 + 10*d*J^3 + 2*d^2*J^3 + 8*J^4 + d*J^4)*x*
            pj[J, x, d, 3] - 288*(-2 + d)^2*(2 + d)*(24 + 10*d + 12*d^2 - 
             4*d^3 - 6*J + 14*d*J - 7*d^2*J + d^3*J + 2*J^2 - 4*d*J^2 + 
             d^2*J^2)*pj[J, x, d, 4] + 288*(-4 + d)*(-2 + d)^2*d*(2 + d)^2*x*
            pj[J, x, d, 5]), m2*(2304*(-5 + d)*(-2 + d)*(2 + d)*(-3 + J)*
            (d + J)*(4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (768*(-2 + d)*d*(2 + d)*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 5*d^2*
                J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4) - 
             384*(-5 + d)*(-2 + d)*(2 + d)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-1152*(-2 + d)*(2 + d)*(120 + 54*d + 7*d^2 - 7*
                d^3 - 6*J + 17*d*J - 8*d^2*J + d^3*J + 2*J^2 - 5*d*J^2 + d^2*
                J^2) - 4608*(-2 + d)*d*(2 + d)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (-2304*(-4 + d)*(-2 + d)*d*(2 + d)^2 + 
             2304*(-4 + d)*(-2 + d)*d*(2 + d)^2*x)*pj[J, x, d, 6]), 
         m2*(-2304*(-5 + d)*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*
            (4 - d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (768*(-2 + d)*d*(2 + d)*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 5*d^2*
                J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4) + 
             384*(-5 + d)*(-2 + d)*(2 + d)*(72 - 18*d - 78*J + 23*d*J + d^2*
                J + 35*J^2 - 5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (1152*(-2 + d)*(2 + d)*(120 + 54*d + 7*d^2 - 7*
                d^3 - 6*J + 17*d*J - 8*d^2*J + d^3*J + 2*J^2 - 5*d*J^2 + d^2*
                J^2) - 4608*(-2 + d)*d*(2 + d)*(4 - d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (-2304*(-4 + d)*(-2 + d)*d*(2 + d)^2 - 
             2304*(-4 + d)*(-2 + d)*d*(2 + d)^2*x)*pj[J, x, d, 6]), 
         m2*(-384*(-2 + d)*(2 + d)*(-216 - 426*d - 144*d^2 + 66*d^3 - 222*J - 
             91*d*J + 136*d^2*J - 27*d^3*J + 29*J^2 + 112*d*J^2 - 
             50*d^2*J^2 + 3*d^3*J^2 + 30*J^3 - 28*d*J^3 + 6*d^2*J^3 - 5*J^4 + 
             3*d*J^4)*pj[J, x, d, 4] - 1152*(-2 + d)*(2 + d)*
            (-72 - 74*d + 19*d^2 + d^3 - 6*J + 29*d*J - 12*d^2*J + d^3*J + 
             2*J^2 - 9*d*J^2 + d^2*J^2)*x*pj[J, x, d, 5] + 
           4608*(-4 + d)*(-2 + d)*d*(2 + d)^2*pj[J, x, d, 6]), 
         -768*(-4 + d)*(-2 + d)*(2 + d)*(-24 - 18*d + 6*d^2 - 6*J + 17*d*J - 
            5*d^2*J + 11*J^2 - 11*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
           pj[J, x, d, 4] + 4608*(-4 + d)*(-2 + d)*(2 + d)*
           (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 5] + 2304*(-4 + d)^2*
           (-2 + d)*(2 + d)^2*pj[J, x, d, 6]}}}], exchange[{4 + 2*m, 3}, 
      {GGGG[d], s, 1 + (2*t)/s}, 
      {{1/(12*(-1 + d)*(-1 + J)*J*(1 + J)*(-4 + d + J)*(-3 + d + J)*
          (-2 + d + J)*m2^5)}}, 
      {{{0, 0, 0, m2*(3*(-4 + d)*(-1 + J)*J*(-3 + d + J)*(-2 + d + J)*
            (-2 - 3*J + d*J + J^2)*pj[J, x, d, 0] - 3*(-4 + d)*(-2 + d)*
            (-1 + J)*J*(-3 + d + J)*(-2 + d + J)*x*pj[J, x, d, 1] + 
           (-4 + d)*(-2 + d)*(8 - 2*d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*
            pj[J, x, d, 2] - (-4 + d)*(-2 + d)^2*d*x*pj[J, x, d, 3]), 
         m2*(4*(-4 + 3*d)*(-2 + J)*(-1 + d + J)*(-2 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-8*(8*d - 6*d^2 + d^3 + 12*J - 10*d*J - d^2*
                J + d^3*J - 4*J^2 + 2*d*J^2 + d^2*J^2) - 8*(-2 + d)*
              (-4 + 3*d)*x)*pj[J, x, d, 3] + 
           (-4*(-16 + 4*d + d^3 - 24*J + 26*d*J - 6*d^2*J + 8*J^2 - 6*d*
                J^2) - 8*(8 - 6*d + d^2 + 12*J - 13*d*J + 3*d^2*J - 4*J^2 + 3*
                d*J^2)*x)*pj[J, x, d, 4] + (8*(-2 + d)*d - 8*(-2 + d)*d*x)*
            pj[J, x, d, 5]), m2*(4*(-4 + 3*d)*(-2 + J)*(-1 + d + J)*
            (-2 + d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (8*(8*d - 6*d^2 + d^3 + 12*J - 10*d*J - d^2*J + d^3*J - 4*J^2 + 2*
                d*J^2 + d^2*J^2) - 8*(-2 + d)*(-4 + 3*d)*x)*pj[J, x, d, 3] + 
           (-4*(-16 + 4*d + d^3 - 24*J + 26*d*J - 6*d^2*J + 8*J^2 - 6*d*
                J^2) + 8*(8 - 6*d + d^2 + 12*J - 13*d*J + 3*d^2*J - 4*J^2 + 3*
                d*J^2)*x)*pj[J, x, d, 4] + (-8*(-2 + d)*d - 8*(-2 + d)*d*x)*
            pj[J, x, d, 5]), 0, m2*(-16*(-4 + 3*d)*(-2*d + d^2 - 6*J - d*J + 
             d^2*J + 2*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-32*(-2 - d + d^2 + 9*J - 9*d*J + 2*d^2*J - 3*J^2 + 2*d*J^2) - 
             16*(-4 + 3*d)*(-2 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(-2 + d)*(8 + d) - 32*(-2 + d)*x)*pj[J, x, d, 5] + 
           (-32*(-2 + d) - 32*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(16*(-4 + 3*d)*(-2*d + d^2 - 6*J - d*J + d^2*J + 2*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-32*(-2 - d + d^2 + 9*J - 9*d*J + 2*d^2*J - 3*
                J^2 + 2*d*J^2) + 16*(-4 + 3*d)*(-2 + d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (16*(-2 + d)*(8 + d) - 32*(-2 + d)*x)*
            pj[J, x, d, 5] + (-32*(-2 + d) + 32*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(4*(-2 + J)*(-1 + d + J)*(20 - 28*d + 9*d^2 - 6*J - 7*d*J + 
             3*d^2*J + 2*J^2 + 3*d*J^2)*pj[J, x, d, 2] + 
           8*(-2 + d)*(10 - 9*d - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 3] - 4*(-2 + d)*(8 - 6*d + 5*d^2)*pj[J, x, d, 4]), 
         m2*(24*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-12*(-2 + d)*(-2 + J)*(-1 + J)*(-2 + d + J)*(-1 + d + J) - 
             12*(-2 + d)*(-1 + J)*(-2 + d + J)*(-2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (8*(-2 + d)*(10 + 5*d - 5*d^2 - 12*J + d*J + d^2*
                J + 4*J^2 + d*J^2) + 8*(-2 + d)*(6 - 3*d - 12*J + d*J + d^2*
                J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 3] + 
           (-12*(-2 + d)^2*d - 12*(-2 + d)^2*d*x)*pj[J, x, d, 4]), 0, 
         m2*(16*(-2 + d)*(-2*d + d^2 - 6*J - d*J + d^2*J + 2*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-16*(-2 + d)*(-2 - d + d^2 - 9*J + 3*d*J + 3*
                J^2) + 16*(-2 + d)*(-2 + d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (16*(-2 + d)*(10 + 3*d) - 16*(-2 + d)^2*x)*
            pj[J, x, d, 5] + (-64*(-2 + d) + 64*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(-16*(-2 + d)*(-2*d + d^2 - 6*J - d*J + d^2*J + 2*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-16*(-2 + d)*(-2 - d + d^2 - 9*J + 3*d*J + 3*
                J^2) - 16*(-2 + d)*(-2 + d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-16*(-2 + d)*(10 + 3*d) - 16*(-2 + d)^2*x)*
            pj[J, x, d, 5] + (-64*(-2 + d) - 64*(-2 + d)*x)*pj[J, x, d, 6]), 
         0, m2*(-24*(-2 + d)^2*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-12*(-2 + d)*(-2 + J)*(-1 + J)*(-2 + d + J)*(-1 + d + J) + 
             12*(-2 + d)*(-1 + J)*(-2 + d + J)*(-2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (-8*(-2 + d)*(10 + 5*d - 5*d^2 - 12*J + d*J + 
               d^2*J + 4*J^2 + d*J^2) + 8*(-2 + d)*(6 - 3*d - 12*J + d*J + 
               d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 3] + 
           (-12*(-2 + d)^2*d + 12*(-2 + d)^2*d*x)*pj[J, x, d, 4]), 
         m2*(96*(-2 + J)*(-1 + d + J)*(-2 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (32*(-2 + 3*d)*(-2*d + d^2 - 6*J - d*J + d^2*
                J + 2*J^2 + d*J^2) - 192*(-2 + d)*x)*pj[J, x, d, 3] + 
           (-32*(-4 - 8*d + 5*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2) + 
             32*(-2 + 3*d)*(-2 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(-2 + d)*(2 + d) - 32*(-2 + d)*d*x)*pj[J, x, d, 5]), 
         m2*(96*(-2 + J)*(-1 + d + J)*(-2 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-32*(-2 + 3*d)*(-2*d + d^2 - 6*J - d*J + d^2*
                J + 2*J^2 + d*J^2) - 192*(-2 + d)*x)*pj[J, x, d, 3] + 
           (-32*(-4 - 8*d + 5*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2) - 
             32*(-2 + 3*d)*(-2 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-2 + d)*(2 + d) - 32*(-2 + d)*d*x)*pj[J, x, d, 5]), 
         m2*(-32*(-1 + d)*(-2 + J)*(-1 + d + J)*(-2 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 64*(-2 + d)*(-1 + d)*x*pj[J, x, d, 3] - 
           64*(-4*d + d^3 + 9*J - 9*d*J + 2*d^2*J - 3*J^2 + 2*d*J^2)*
            pj[J, x, d, 4] - 64*(-2 + d)*(1 + d)*x*pj[J, x, d, 5]), 
         m2*(32*(4*d - 12*d^2 + 5*d^3 + 36*J - 12*d*J - 15*d^2*J + 5*d^3*J - 
             12*J^2 + 5*d^2*J^2)*pj[J, x, d, 3] + 
           (32*(-4 - 4*d + d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*
                J^2) + 32*(-2 + d)*(-2 + 5*d - 15*J + 5*d*J + 5*J^2)*x)*
            pj[J, x, d, 4] + (32*(-2 + d)*(2 + 3*d) + 32*(-2 + d)*(2 + d)*x)*
            pj[J, x, d, 5]), m2*(-32*(4*d - 12*d^2 + 5*d^3 + 36*J - 12*d*J - 
             15*d^2*J + 5*d^3*J - 12*J^2 + 5*d^2*J^2)*pj[J, x, d, 3] + 
           (32*(-4 - 4*d + d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*
                J^2) - 32*(-2 + d)*(-2 + 5*d - 15*J + 5*d*J + 5*J^2)*x)*
            pj[J, x, d, 4] + (-32*(-2 + d)*(2 + 3*d) + 32*(-2 + d)*(2 + d)*x)*
            pj[J, x, d, 5]), m2*(-192*(-2 + J)*(-1 + d + J)*
            (-2 + d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 384*(-2 + d)*x*
            pj[J, x, d, 3] + 64*(-4 - 8*d + 5*d^2 + 12*J - 7*d*J + d^2*J - 
             4*J^2 + d*J^2)*pj[J, x, d, 4] + 64*(-2 + d)*d*x*pj[J, x, d, 5]), 
         0, 0, 48*(-2 + d)*(-2 + J)*(-1 + d + J)*(-2 + d - 3*J + d*J + J^2)*
           pj[J, x, d, 2] - 96*(-2 + d)^2*x*pj[J, x, d, 3] - 
          16*(-2 + d)^3*pj[J, x, d, 4], -192*(-2 + d)*(-2*d + d^2 - 6*J - 
            d*J + d^2*J + 2*J^2 + d*J^2)*pj[J, x, d, 3] - 
          192*(-2 + d)*(-2 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
          64*(-2 + d)^2*pj[J, x, d, 5], 192*(-2 + d)*(-2*d + d^2 - 6*J - 
            d*J + d^2*J + 2*J^2 + d*J^2)*pj[J, x, d, 3] + 
          192*(-2 + d)*(-2 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
          64*(-2 + d)^2*pj[J, x, d, 5], -64*(-2 + d)*(-2 - d + d^2 - 9*J + 
            3*d*J + 3*J^2)*pj[J, x, d, 4] - 64*(-2 + d)^2*x*pj[J, x, d, 5], 
         0}}}], exchange[{4 + 2*m, 4}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1/(48*(-1 + d)*(1 + d)*(-2 + J)*(-1 + J)*J*(1 + J)*(-4 + d + J)*
          (-3 + d + J)*(-2 + d + J)*(-1 + d + J)*m2^6)}}, 
      {{{m2^3*(-256*(-1 + d)*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] - 
           256*(-1 + d)*(-2 + J)*(-1 + d + J)*(-24 + 18*d - 3*d^2 + 18*J - 
             9*d*J + d^2*J - 6*J^2 + d*J^2)*x*pj[J, x, d, 3] + 
           1536*(-2 + d)*(4 + 11*d - 3*d^2 + 9*J - 6*d*J + d^2*J - 3*J^2 + 
             d*J^2)*pj[J, x, d, 4] - 3072*(-4 + d)*(-2 + d)*x*
            pj[J, x, d, 5]), m2^2*(48*(-4 + d)*(-2 + d)*(-8 + 6*d + 7*d^2 - 
             6*d^3 + d^4 + 6*J + 16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 
             12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (192*(-4 + d)*(-2 + d)*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*
                d^2*J - J^2 + 2*d*J^2) + 48*(-4 + d)*(-2 + d)^2*
              (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (48*(-4 + d)*(-2 + d)*(-88 - 14*d + 9*d^2 - 24*J + 8*d*J + 8*
                J^2) + 192*(-4 + d)*(-2 + d)*(8 - 6*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 6] + (192*(-4 + d)*(-2 + d)*(2 + 3*d) + 
             384*(-4 + d)^2*(-2 + d)*x)*pj[J, x, d, 7] + 
           (384*(-4 + d)*(-2 + d) + 384*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 8]), 
         m2^2*(48*(-4 + d)*(-2 + d)*(-8 + 6*d + 7*d^2 - 6*d^3 + d^4 + 6*J + 
             16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*J^2 + 4*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-192*(-4 + d)*(-2 + d)*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*
                d^2*J - J^2 + 2*d*J^2) + 48*(-4 + d)*(-2 + d)^2*
              (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (48*(-4 + d)*(-2 + d)*(-88 - 14*d + 9*d^2 - 24*J + 8*d*J + 8*
                J^2) - 192*(-4 + d)*(-2 + d)*(8 - 6*d + d^2 - 3*J + d*J + J^
                2)*x)*pj[J, x, d, 6] + (-192*(-4 + d)*(-2 + d)*(2 + 3*d) + 
             384*(-4 + d)^2*(-2 + d)*x)*pj[J, x, d, 7] + 
           (384*(-4 + d)*(-2 + d) - 384*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 8]), 
         m2^2*(3*(-4 + d)*(-2 + d)*(-2 + J)*(-1 + J)*J*(-3 + d + J)*
            (-2 + d + J)*(-1 + d + J)*(12 - 3*d - 3*J + d*J + J^2)*
            pj[J, x, d, 0] - 12*(-4 + d)*(-2 + d)*(-2 + J)*(-1 + J)*J*
            (-3 + d + J)*(-2 + d + J)*(-1 + d + J)*x*pj[J, x, d, 1] + 
           2*(-4 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*(-24*d + 18*d^2 - 
             3*d^3 - 36*J + 18*d*J - 5*d^2*J + d^3*J + 12*J^2 - 2*d*J^2 + 
             d^2*J^2)*pj[J, x, d, 2] - 12*(-4 + d)*(-2 + d)^2*d*
            (4 - d - 3*J + d*J + J^2)*x*pj[J, x, d, 3] + 
           3*(-4 + d)^2*(-2 + d)^2*d*(2 + d)*pj[J, x, d, 4]), 
         m2^2*(8*(-12 + 2*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
            (24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 
             23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 2] + (-16*(-2 + d)*(-3 + J)*(d + J)*(48 - 44*d + 8*
                d^2 + 36*J - 9*d*J - 10*d^2*J + 3*d^3*J - 12*J^2 - d*J^2 + 3*
                d^2*J^2) + 8*(-12 + 2*d + 3*d^2)*(-2 + J)*(-1 + d + J)*
              (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (8*(-576 + 432*d - 72*d^2 - 24*d^3 + 42*d^4 - 21*
                d^5 + 3*d^6 + 144*J - 288*d*J - 4*d^2*J + 136*d^3*J - 45*d^4*
                J + 3*d^5*J - 264*J^2 + 260*d*J^2 + 34*d^2*J^2 - 68*d^3*J^2 + 
               9*d^4*J^2 + 144*J^3 - 72*d*J^3 - 28*d^2*J^3 + 12*d^3*J^3 - 24*
                J^4 + 4*d*J^4 + 6*d^2*J^4) - 16*(288 - 408*d + 180*d^2 - 24*
                d^3 + 72*J - 86*d^2*J + 53*d^3*J - 9*d^4*J - 132*J^2 + 82*d*
                J^2 + 29*d^2*J^2 - 25*d^3*J^2 + 3*d^4*J^2 + 72*J^3 - 36*d*
                J^3 - 14*d^2*J^3 + 6*d^3*J^3 - 12*J^4 + 2*d*J^4 + 3*d^2*J^4)*
              x)*pj[J, x, d, 4] + (-48*(-2 + d)*d*(-16 - 8*d - d^2 + d^3 + 6*
                J - 2*d*J - 2*J^2) + 24*(-2 + d)*d*(16 + 4*d - 6*d^2 + d^3 + 
               12*J - 4*d*J - 4*J^2)*x)*pj[J, x, d, 5] + 
           (48*(-4 + d)*(-2 + d)*d*(2 + d) - 48*(-4 + d)*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 6]), m2^2*(8*(-12 + 2*d + 3*d^2)*(-2 + J)*
            (-1 + d + J)*(24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 
             13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + (16*(-2 + d)*(-3 + J)*(d + J)*
              (48 - 44*d + 8*d^2 + 36*J - 9*d*J - 10*d^2*J + 3*d^3*J - 12*
                J^2 - d*J^2 + 3*d^2*J^2) + 8*(-12 + 2*d + 3*d^2)*(-2 + J)*
              (-1 + d + J)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*
                J^2 + d*J^2)*x)*pj[J, x, d, 3] + 
           (8*(-576 + 432*d - 72*d^2 - 24*d^3 + 42*d^4 - 21*d^5 + 3*d^6 + 144*
                J - 288*d*J - 4*d^2*J + 136*d^3*J - 45*d^4*J + 3*d^5*J - 264*
                J^2 + 260*d*J^2 + 34*d^2*J^2 - 68*d^3*J^2 + 9*d^4*J^2 + 144*
                J^3 - 72*d*J^3 - 28*d^2*J^3 + 12*d^3*J^3 - 24*J^4 + 4*d*J^4 + 
               6*d^2*J^4) + 16*(288 - 408*d + 180*d^2 - 24*d^3 + 72*J - 86*
                d^2*J + 53*d^3*J - 9*d^4*J - 132*J^2 + 82*d*J^2 + 29*d^2*
                J^2 - 25*d^3*J^2 + 3*d^4*J^2 + 72*J^3 - 36*d*J^3 - 14*d^2*
                J^3 + 6*d^3*J^3 - 12*J^4 + 2*d*J^4 + 3*d^2*J^4)*x)*
            pj[J, x, d, 4] + (48*(-2 + d)*d*(-16 - 8*d - d^2 + d^3 + 6*J - 2*
                d*J - 2*J^2) + 24*(-2 + d)*d*(16 + 4*d - 6*d^2 + d^3 + 12*
                J - 4*d*J - 4*J^2)*x)*pj[J, x, d, 5] + 
           (48*(-4 + d)*(-2 + d)*d*(2 + d) + 48*(-4 + d)*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 6]), m2^2*(96*d*(2 + d)*(-8 + 6*d + 7*d^2 - 
             6*d^3 + d^4 + 6*J + 16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 
             12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           96*(-2 + d)*d*(2 + d)*(4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
            pj[J, x, d, 5] + 96*(-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 6]), 
         m2^2*(-192*(-2 + d)*(-4 + 3*d)*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-192*(176 - 84*d - 134*d^2 + 112*d^3 - 19*d^4 - 4*d^5 + d^6 + 12*
                J - 244*d*J + 248*d^2*J - 62*d^3*J - 7*d^4*J + 3*d^5*J - 94*
                J^2 + 176*d*J^2 - 81*d^2*J^2 + 4*d^4*J^2 + 60*J^3 - 44*d*
                J^3 + 2*d^2*J^3 + 2*d^3*J^3 - 10*J^4 + 4*d*J^4 + d^2*J^4) - 
             192*(-4 + 3*d)*(24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 13*
                d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*
                J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-192*(-2 + d)*(32 + 36*d - 35*d^2 + 2*d^3 + d^4 + 24*J - 53*d*
                J + 6*d^2*J + 3*d^3*J - 8*J^2 + 15*d*J^2 + 3*d^2*J^2) - 
             192*(-2 + d)*(-88 + 86*d - 20*d^2 - 3*d^3 + d^4 + 78*J - 44*d*
                J + 2*d^3*J - 26*J^2 + 6*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-192*(-2 + d)*(40 - 26*d + d^3 - 18*J + 2*d^2*
                J + 6*J^2 + 2*d*J^2) - 192*(-2 + d)*(40 - 26*d + d^3 - 18*
                J + 2*d^2*J + 6*J^2 + 2*d*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(192*(-2 + d)*(-4 + 3*d)*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-192*(176 - 84*d - 134*d^2 + 112*d^3 - 19*d^4 - 4*d^5 + d^6 + 12*
                J - 244*d*J + 248*d^2*J - 62*d^3*J - 7*d^4*J + 3*d^5*J - 94*
                J^2 + 176*d*J^2 - 81*d^2*J^2 + 4*d^4*J^2 + 60*J^3 - 44*d*
                J^3 + 2*d^2*J^3 + 2*d^3*J^3 - 10*J^4 + 4*d*J^4 + d^2*J^4) + 
             192*(-4 + 3*d)*(24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 13*
                d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*
                J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (192*(-2 + d)*(32 + 36*d - 35*d^2 + 2*d^3 + d^4 + 24*J - 53*d*J + 
               6*d^2*J + 3*d^3*J - 8*J^2 + 15*d*J^2 + 3*d^2*J^2) - 
             192*(-2 + d)*(-88 + 86*d - 20*d^2 - 3*d^3 + d^4 + 78*J - 44*d*
                J + 2*d^3*J - 26*J^2 + 6*d*J^2 + 2*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-192*(-2 + d)*(40 - 26*d + d^3 - 18*J + 2*d^2*
                J + 6*J^2 + 2*d*J^2) + 192*(-2 + d)*(40 - 26*d + d^3 - 18*
                J + 2*d^2*J + 6*J^2 + 2*d*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(16*(-2 + J)*(-1 + d + J)*(144 - 612*d + 756*d^2 - 429*d^3 + 
             117*d^4 - 12*d^5 - 540*J + 1002*d*J - 778*d^2*J + 312*d^3*J - 
             60*d^4*J + 4*d^5*J + 342*J^2 - 481*d*J^2 + 279*d^2*J^2 - 
             77*d^3*J^2 + 7*d^4*J^2 - 108*J^3 + 102*d*J^3 - 40*d^2*J^3 + 
             6*d^3*J^3 + 18*J^4 - 11*d*J^4 + 3*d^2*J^4)*pj[J, x, d, 2] + 
           32*(-144 + 612*d - 756*d^2 + 429*d^3 - 117*d^4 + 12*d^5 + 612*J - 
             1332*d*J + 1171*d^2*J - 529*d^3*J + 118*d^4*J - 10*d^5*J - 
             636*J^2 + 1006*d*J^2 - 676*d^2*J^2 + 234*d^3*J^2 - 37*d^4*J^2 + 
             2*d^5*J^2 + 288*J^3 - 324*d*J^3 + 166*d^2*J^3 - 42*d^3*J^3 + 
             4*d^4*J^3 - 48*J^4 + 38*d*J^4 - 15*d^2*J^4 + 2*d^3*J^4)*x*
            pj[J, x, d, 3] + 48*(-2 + d)*(-96 + 48*d - 66*d^2 + 11*d^3 - 
             7*d^4 + 2*d^5 + 72*J - 126*d*J + 61*d^2*J - 12*d^3*J + d^4*J - 
             24*J^2 + 34*d*J^2 - 9*d^2*J^2 + d^3*J^2)*pj[J, x, d, 4] + 
           96*(-4 + d)*(-2 + d)*d*(4 + d^2)*x*pj[J, x, d, 5]), 
         m2^2*(-48*(-2 + d)*(-2 + J)*(-1 + J)*(-2 + d + J)*(-1 + d + J)*
            (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*
            pj[J, x, d, 1] + (16*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (72 - 6*d - 51*d^2 + 24*d^3 - 3*d^4 + 18*J - 60*d*J + 42*d^2*
                J - 11*d^3*J + d^4*J - 33*J^2 + 36*d*J^2 - 11*d^2*J^2 + d^3*
                J^2 + 18*J^3 - 6*d*J^3 - 3*J^4) - 48*(-2 + d)*(-2 + J)*
              (-1 + J)*(-2 + d + J)*(-1 + d + J)*(12 - 3*d - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 2] + (16*(-2 + d)*(144 - 108*d + 138*d^2 - 90*
                d^3 + 15*d^4 - 180*J + 306*d*J - 190*d^2*J + 60*d^3*J - 8*d^4*
                J + 168*J^2 - 172*d*J^2 + 69*d^2*J^2 - 16*d^3*J^2 + d^4*J^2 - 
               72*J^3 + 36*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 12*J^4 - 2*d*
                J^4 + d^2*J^4) + 16*(-2 + d)*(-144 + 12*d + 102*d^2 - 48*
                d^3 + 6*d^4 + 36*J + 126*d*J - 136*d^2*J + 45*d^3*J - 5*d^4*
                J + 96*J^2 - 136*d*J^2 + 63*d^2*J^2 - 13*d^3*J^2 + d^4*J^2 - 
               72*J^3 + 36*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 12*J^4 - 2*d*
                J^4 + d^2*J^4)*x)*pj[J, x, d, 3] + 
           (48*(-2 + d)^2*d*(-4 - 7*d - 2*d^2 + d^3 + 9*J - 3*d*J - 3*J^2) - 
             48*(-2 + d)^2*d*(20 - 5*d - 9*J + 3*d*J + 3*J^2)*x)*
            pj[J, x, d, 4] + (48*(-4 + d)*(-2 + d)^2*d*(2 + d) + 
             48*(-4 + d)*(-2 + d)^2*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-384*(-2 + d)*(2 + d)*(-8 + 6*d + 7*d^2 - 6*d^3 + d^4 + 6*J + 
             16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*J^2 + 4*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-768*(-2 + d)*(2 + d)*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*
                d^2*J - J^2 + 2*d*J^2) - 384*(-2 + d)^2*(2 + d)*
              (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (-384*(-2 + d)*(2 + d)*(-16 - 8*d + 3*d^2 - 6*J + 2*d*J + 2*J^2) - 
             768*(-2 + d)*(2 + d)*(8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(-2 + d)*(2 + d) - 
             768*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 7]), 
         m2^2*(192*(-2 + d)^2*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 6*J + 2*d*J + 
             2*J^2)*pj[J, x, d, 3] + (192*(-2 + d)*(-24 - 22*d + 19*d^2 + 9*
                d^3 - 7*d^4 + d^5 - 54*J + 6*d*J + 31*d^2*J - 15*d^3*J + 2*
                d^4*J - 9*J^2 + 22*d*J^2 - 12*d^2*J^2 + 2*d^3*J^2 + 18*J^3 - 
               6*d*J^3 - 3*J^4) + 192*(-2 + d)*(24 - 42*d + 21*d^2 - 3*d^3 - 
               42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-192*(-2 + d)*(184 + 70*d - 29*d^2 - 12*d^3 + 3*d^4 + 66*J + 11*d*
                J - 20*d^2*J + 3*d^3*J - 22*J^2 - 11*d*J^2 + 3*d^2*J^2) + 
             192*(-3 + d)*(-2 + d)^2*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (192*(-2 + d)*(-48 - 44*d - 6*d^2 + 5*d^3 + 12*
                J - 4*d*J - 4*J^2) - 192*(-2 + d)*(80 + 4*d - 18*d^2 + 3*
                d^3 + 12*J - 4*d*J - 4*J^2)*x)*pj[J, x, d, 6] + 
           (-768*(-4 + d)*(-2 + d)*(2 + d) + 768*(-4 + d)*(-2 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(-192*(-2 + d)^2*(-3 + J)*(d + J)*
            (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (192*(-2 + d)*(-24 - 22*d + 19*d^2 + 9*d^3 - 7*d^4 + d^5 - 54*J + 
               6*d*J + 31*d^2*J - 15*d^3*J + 2*d^4*J - 9*J^2 + 22*d*J^2 - 12*
                d^2*J^2 + 2*d^3*J^2 + 18*J^3 - 6*d*J^3 - 3*J^4) - 
             192*(-2 + d)*(24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 13*
                d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*
                J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (192*(-2 + d)*(184 + 70*d - 29*d^2 - 12*d^3 + 3*d^4 + 66*J + 11*d*
                J - 20*d^2*J + 3*d^3*J - 22*J^2 - 11*d*J^2 + 3*d^2*J^2) + 
             192*(-3 + d)*(-2 + d)^2*(-4 - 3*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 5] + (192*(-2 + d)*(-48 - 44*d - 6*d^2 + 5*d^3 + 12*
                J - 4*d*J - 4*J^2) + 192*(-2 + d)*(80 + 4*d - 18*d^2 + 3*
                d^3 + 12*J - 4*d*J - 4*J^2)*x)*pj[J, x, d, 6] + 
           (768*(-4 + d)*(-2 + d)*(2 + d) + 768*(-4 + d)*(-2 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(-384*(-2 + d)*(2 + d)*(-8 + 6*d + 7*d^2 - 
             6*d^3 + d^4 + 6*J + 16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 
             12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (768*(-2 + d)*(2 + d)*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*
                d^2*J - J^2 + 2*d*J^2) - 384*(-2 + d)^2*(2 + d)*
              (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (-384*(-2 + d)*(2 + d)*(-16 - 8*d + 3*d^2 - 6*J + 2*d*J + 2*J^2) + 
             768*(-2 + d)*(2 + d)*(8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (768*(-4 + d)*(-2 + d)*(2 + d) - 
             768*(-4 + d)*(-2 + d)*(2 + d)*x)*pj[J, x, d, 7]), 
         m2^2*(48*(-2 + d)*(-2 + J)*(-1 + J)*(-2 + d + J)*(-1 + d + J)*
            (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*
            pj[J, x, d, 1] + (16*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (72 - 6*d - 51*d^2 + 24*d^3 - 3*d^4 + 18*J - 60*d*J + 42*d^2*
                J - 11*d^3*J + d^4*J - 33*J^2 + 36*d*J^2 - 11*d^2*J^2 + d^3*
                J^2 + 18*J^3 - 6*d*J^3 - 3*J^4) + 48*(-2 + d)*(-2 + J)*
              (-1 + J)*(-2 + d + J)*(-1 + d + J)*(12 - 3*d - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 2] + (-16*(-2 + d)*(144 - 108*d + 138*d^2 - 90*
                d^3 + 15*d^4 - 180*J + 306*d*J - 190*d^2*J + 60*d^3*J - 8*d^4*
                J + 168*J^2 - 172*d*J^2 + 69*d^2*J^2 - 16*d^3*J^2 + d^4*J^2 - 
               72*J^3 + 36*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 12*J^4 - 2*d*
                J^4 + d^2*J^4) + 16*(-2 + d)*(-144 + 12*d + 102*d^2 - 48*
                d^3 + 6*d^4 + 36*J + 126*d*J - 136*d^2*J + 45*d^3*J - 5*d^4*
                J + 96*J^2 - 136*d*J^2 + 63*d^2*J^2 - 13*d^3*J^2 + d^4*J^2 - 
               72*J^3 + 36*d*J^3 - 10*d^2*J^3 + 2*d^3*J^3 + 12*J^4 - 2*d*
                J^4 + d^2*J^4)*x)*pj[J, x, d, 3] + 
           (48*(-2 + d)^2*d*(-4 - 7*d - 2*d^2 + d^3 + 9*J - 3*d*J - 3*J^2) + 
             48*(-2 + d)^2*d*(20 - 5*d - 9*J + 3*d*J + 3*J^2)*x)*
            pj[J, x, d, 4] + (-48*(-4 + d)*(-2 + d)^2*d*(2 + d) + 
             48*(-4 + d)*(-2 + d)^2*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-192*(-4 + d)*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (384*(-2 + d)*(-2 + 3*d)*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 6*J + 2*
                d*J + 2*J^2) - 192*(-4 + d)*(-2 + J)*(-1 + d + J)*
              (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (64*(576 - 432*d + 216*d^2 - 84*d^3 + 24*d^4 - 
               15*d^5 + 3*d^6 - 288*J + 540*d*J - 208*d^2*J + 50*d^3*J - 37*
                d^4*J + 9*d^5*J + 204*J^2 - 184*d*J^2 + 26*d^2*J^2 - 18*d^3*
                J^2 + 11*d^4*J^2 - 72*J^3 - 4*d^2*J^3 + 4*d^3*J^3 + 12*J^4 + 
               4*d*J^4 + 2*d^2*J^4) + 384*(-2 + 3*d)*(24 - 42*d + 21*d^2 - 3*
                d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
               2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-384*(-2 + d)*(-40 - 74*d + 5*d^2 + d^4 - 30*J + 13*d*J - 4*d^2*
                J + d^3*J + 10*J^2 - d*J^2 + d^2*J^2) + 192*(-2 + d)*d*
              (-24 + 6*d - 4*d^2 + d^3 - 6*J - 4*d*J + 2*d^2*J + 2*J^2 + 2*d*
                J^2)*x)*pj[J, x, d, 5] + (384*(-4 + d)*(-2 + d)*d*(2 + d) - 
             384*(-4 + d)*(-2 + d)*(8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-192*(-4 + d)*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-384*(-2 + d)*(-2 + 3*d)*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 6*J + 
               2*d*J + 2*J^2) - 192*(-4 + d)*(-2 + J)*(-1 + d + J)*
              (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (64*(576 - 432*d + 216*d^2 - 84*d^3 + 24*d^4 - 
               15*d^5 + 3*d^6 - 288*J + 540*d*J - 208*d^2*J + 50*d^3*J - 37*
                d^4*J + 9*d^5*J + 204*J^2 - 184*d*J^2 + 26*d^2*J^2 - 18*d^3*
                J^2 + 11*d^4*J^2 - 72*J^3 - 4*d^2*J^3 + 4*d^3*J^3 + 12*J^4 + 
               4*d*J^4 + 2*d^2*J^4) - 384*(-2 + 3*d)*(24 - 42*d + 21*d^2 - 3*
                d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
               2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (384*(-2 + d)*(-40 - 74*d + 5*d^2 + d^4 - 30*J + 13*d*J - 4*d^2*
                J + d^3*J + 10*J^2 - d*J^2 + d^2*J^2) + 192*(-2 + d)*d*
              (-24 + 6*d - 4*d^2 + d^3 - 6*J - 4*d*J + 2*d^2*J + 2*J^2 + 2*d*
                J^2)*x)*pj[J, x, d, 5] + (384*(-4 + d)*(-2 + d)*d*(2 + d) + 
             384*(-4 + d)*(-2 + d)*(8 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-64*(-1 + d)*d*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] - 
           64*(-1 + d)*d*(-2 + J)*(-1 + d + J)*(-24 + 18*d - 3*d^2 + 18*J - 
             9*d*J + d^2*J - 6*J^2 + d*J^2)*x*pj[J, x, d, 3] + 
           128*(-336 - 204*d + 132*d^2 + 117*d^3 - 9*d^4 - 30*d^5 + 6*d^6 - 
             108*J + 96*d*J + 4*d^2*J + 52*d^3*J - 56*d^4*J + 12*d^5*J + 
             144*J^2 - 155*d*J^2 + 55*d^2*J^2 - 33*d^3*J^2 + 13*d^4*J^2 - 
             72*J^3 + 66*d*J^3 - 20*d^2*J^3 + 2*d^3*J^3 + 12*J^4 - 7*d*J^4 + 
             d^2*J^4)*pj[J, x, d, 4] + 768*(-2 + d)*(28 + 5*d - 3*d^2 - 
             4*d^3 + d^4 - 15*J + 5*d*J - 3*d^2*J + d^3*J + 5*J^2 + d^2*J^2)*
            x*pj[J, x, d, 5] + 768*(-4 + d)*(-2 + d)*(4 + 2*d + d^2)*
            pj[J, x, d, 6]), m2^2*(128*(-2 + d)*(-3 + J)*(d + J)*
            (24 + 70*d - 71*d^2 + 13*d^3 + 72*J - 93*d*J + 20*d^2*J + d^3*J - 
             24*J^2 + 23*d*J^2 + d^2*J^2)*pj[J, x, d, 3] + 
           (-384*(-112 - 36*d + 76*d^2 + 9*d^3 - 2*d^4 - 9*d^5 + 2*d^6 - 60*
                J + 98*d*J - 14*d^2*J + 11*d^3*J - 20*d^4*J + 5*d^5*J + 38*
                J^2 - 47*d*J^2 + 13*d^2*J^2 - 12*d^3*J^2 + 6*d^4*J^2 - 12*
                J^3 + 10*d*J^3 - 8*d^2*J^3 + 2*d^3*J^3 + 2*J^4 - d*J^4 + d^2*
                J^4) + 128*(144 + 348*d - 636*d^2 + 291*d^3 - 39*d^4 + 324*
                J - 858*d*J + 616*d^2*J - 152*d^3*J + 10*d^4*J - 270*J^2 + 
               457*d*J^2 - 197*d^2*J^2 + 15*d^3*J^2 + d^4*J^2 + 108*J^3 - 102*
                d*J^3 + 16*d^2*J^3 + 2*d^3*J^3 - 18*J^4 + 11*d*J^4 + d^2*J^4)*
              x)*pj[J, x, d, 4] + (-384*(-2 + d)*(-40 - 90*d - 3*d^2 - d^3 + 
               2*d^4 - 30*J + 19*d*J - 6*d^2*J + d^3*J + 10*J^2 - 3*d*J^2 + 
               d^2*J^2) - 384*(-2 + d)*(56 - 10*d - 5*d^2 - 7*d^3 + 2*d^4 - 
               30*J + d*J - 6*d^2*J + 3*d^3*J + 10*J^2 + 3*d*J^2 + 3*d^2*J^2)*
              x)*pj[J, x, d, 5] + (-768*(-4 + d)*(-2 + d)*(4 + 2*d + d^2) - 
             768*(-4 + d)*(-2 + d)*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-128*(-2 + d)*(-3 + J)*(d + J)*(24 + 70*d - 71*d^2 + 13*d^3 + 
             72*J - 93*d*J + 20*d^2*J + d^3*J - 24*J^2 + 23*d*J^2 + d^2*J^2)*
            pj[J, x, d, 3] + (-384*(-112 - 36*d + 76*d^2 + 9*d^3 - 2*d^4 - 9*
                d^5 + 2*d^6 - 60*J + 98*d*J - 14*d^2*J + 11*d^3*J - 20*d^4*
                J + 5*d^5*J + 38*J^2 - 47*d*J^2 + 13*d^2*J^2 - 12*d^3*J^2 + 6*
                d^4*J^2 - 12*J^3 + 10*d*J^3 - 8*d^2*J^3 + 2*d^3*J^3 + 2*J^4 - 
               d*J^4 + d^2*J^4) - 128*(144 + 348*d - 636*d^2 + 291*d^3 - 39*
                d^4 + 324*J - 858*d*J + 616*d^2*J - 152*d^3*J + 10*d^4*J - 
               270*J^2 + 457*d*J^2 - 197*d^2*J^2 + 15*d^3*J^2 + d^4*J^2 + 108*
                J^3 - 102*d*J^3 + 16*d^2*J^3 + 2*d^3*J^3 - 18*J^4 + 11*d*
                J^4 + d^2*J^4)*x)*pj[J, x, d, 4] + 
           (384*(-2 + d)*(-40 - 90*d - 3*d^2 - d^3 + 2*d^4 - 30*J + 19*d*J - 
               6*d^2*J + d^3*J + 10*J^2 - 3*d*J^2 + d^2*J^2) - 
             384*(-2 + d)*(56 - 10*d - 5*d^2 - 7*d^3 + 2*d^4 - 30*J + d*J - 6*
                d^2*J + 3*d^3*J + 10*J^2 + 3*d*J^2 + 3*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-768*(-4 + d)*(-2 + d)*(4 + 2*d + d^2) + 
             768*(-4 + d)*(-2 + d)*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(384*(-4 + d)*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           384*(-4 + d)*(-2 + J)*(-1 + d + J)*(-24 + 18*d - 3*d^2 + 18*J - 
             9*d*J + d^2*J - 6*J^2 + d*J^2)*x*pj[J, x, d, 3] + 
           128*(-576 + 336*d - 192*d^2 + 204*d^3 - 54*d^4 - 9*d^5 + 3*d^6 + 
             288*J - 468*d*J + 436*d^2*J - 134*d^3*J - 17*d^4*J + 9*d^5*J - 
             204*J^2 + 268*d*J^2 - 128*d^2*J^2 - 6*d^3*J^2 + 13*d^4*J^2 + 
             72*J^3 - 72*d*J^3 - 8*d^2*J^3 + 8*d^3*J^3 - 12*J^4 + 8*d*J^4 + 
             4*d^2*J^4)*pj[J, x, d, 4] + 384*(-2 + d)*d*(40 - 18*d - 2*d^2 + 
             d^3 - 18*J + 2*d^2*J + 6*J^2 + 2*d*J^2)*x*pj[J, x, d, 5]), 
         m2*(384*(-2 + d)^2*(-8 + 6*d + 7*d^2 - 6*d^3 + d^4 + 6*J + 16*d*J - 
             15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (768*(-2 + d)^2*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*d^2*J - 
               J^2 + 2*d*J^2) + 384*(-2 + d)^3*(4 - 5*d + d^2 - 6*J + 2*d*
                J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (384*(-2 + d)^2*(-16 - 8*d + 3*d^2 - 6*J + 2*d*J + 2*J^2) + 
             768*(-2 + d)^2*(8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (768*(-4 + d)*(-2 + d)^2 + 768*(-4 + d)*
              (-2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(384*(-2 + d)^2*(-8 + 6*d + 7*d^2 - 6*d^3 + d^4 + 6*J + 16*d*J - 
             15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-768*(-2 + d)^2*(16 - 4*d - 4*d^2 + d^3 + 3*J - 7*d*J + 2*d^2*
                J - J^2 + 2*d*J^2) + 384*(-2 + d)^3*(4 - 5*d + d^2 - 6*J + 2*
                d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (384*(-2 + d)^2*(-16 - 8*d + 3*d^2 - 6*J + 2*d*J + 2*J^2) - 
             768*(-2 + d)^2*(8 - 6*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(-2 + d)^2 + 768*(-4 + d)*
              (-2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(96*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(24 - 42*d + 21*d^2 - 
             3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           96*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(-24 + 18*d - 3*d^2 + 18*J - 
             9*d*J + d^2*J - 6*J^2 + d*J^2)*x*pj[J, x, d, 3] + 
           96*(-2 + d)^3*(-24 + 2*d - 3*d^2 + d^3 + 18*J - 9*d*J + d^2*J - 
             6*J^2 + d*J^2)*pj[J, x, d, 4] + 96*(-4 + d)*(-2 + d)^3*d*x*
            pj[J, x, d, 5]), m2*(-2304*(-2 + d)^2*(-3 + J)*(d + J)*
            (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-768*(-2 + d)*d*(-8 + 6*d + 7*d^2 - 6*d^3 + d^4 + 6*J + 16*d*J - 
               15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*
                d*J^3 + J^4) - 2304*(-2 + d)*(24 - 42*d + 21*d^2 - 3*d^3 - 42*
                J + 44*d*J - 13*d^2*J + d^3*J + 23*J^2 - 16*d*J^2 + 2*d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (768*(-2 + d)^2*(-36 + d - 2*d^2 + d^3 + 9*J - 6*d*J + d^2*J - 3*
                J^2 + d*J^2) - 768*(-2 + d)^2*d*(4 - 5*d + d^2 - 6*J + 2*d*
                J + 2*J^2)*x)*pj[J, x, d, 5] + (-768*(-4 + d)*(-2 + d)^2*d + 
             768*(-4 + d)*(-2 + d)^2*d*x)*pj[J, x, d, 6]), 
         m2*(2304*(-2 + d)^2*(-3 + J)*(d + J)*(4 - 5*d + d^2 - 6*J + 2*d*J + 
             2*J^2)*pj[J, x, d, 3] + (-768*(-2 + d)*d*(-8 + 6*d + 7*d^2 - 6*
                d^3 + d^4 + 6*J + 16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 12*d*
                J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4) + 2304*(-2 + d)*
              (24 - 42*d + 21*d^2 - 3*d^3 - 42*J + 44*d*J - 13*d^2*J + d^3*
                J + 23*J^2 - 16*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (-768*(-2 + d)^2*(-36 + d - 2*d^2 + d^3 + 9*J - 
               6*d*J + d^2*J - 3*J^2 + d*J^2) - 768*(-2 + d)^2*d*
              (4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x)*pj[J, x, d, 5] + 
           (-768*(-4 + d)*(-2 + d)^2*d - 768*(-4 + d)*(-2 + d)^2*d*x)*
            pj[J, x, d, 6]), m2*(768*(-2 + d)*(-24 - 30*d + 25*d^2 + 16*d^3 - 
             13*d^4 + 2*d^5 - 54*J + 12*d*J + 47*d^2*J - 30*d^3*J + 5*d^4*J - 
             9*J^2 + 29*d*J^2 - 24*d^2*J^2 + 6*d^3*J^2 + 18*J^3 - 12*d*J^3 + 
             2*d^2*J^3 - 3*J^4 + d*J^4)*pj[J, x, d, 4] + 768*(-2 + d)^2*
            (12 + 9*d - 11*d^2 + 2*d^3 + 9*J - 12*d*J + 3*d^2*J - 3*J^2 + 
             3*d*J^2)*x*pj[J, x, d, 5] + 1536*(-4 + d)*(-2 + d)^2*d*
            pj[J, x, d, 6]), 768*(-4 + d)*(-2 + d)*(-8 + 6*d + 7*d^2 - 
            6*d^3 + d^4 + 6*J + 16*d*J - 15*d^2*J + 3*d^3*J + 7*J^2 - 
            12*d*J^2 + 4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
          768*(-4 + d)*(-2 + d)^2*(4 - 5*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
           pj[J, x, d, 5] + 768*(-4 + d)^2*(-2 + d)^2*pj[J, x, d, 6]}}}], 
     exchange[{5 + 2*m, 1}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{(2*(-2 + d))/((-4 + d)*(2 + d)*(-1 + J)*(1 + J)*(-4 + d + J)*
          (-2 + d + J)*m2^5), Sqrt[-2 + d]/(Sqrt[2]*Sqrt[-4 + d]*Sqrt[-1 + d]*
          (2 + d)*Sqrt[-3 + J]*Sqrt[-2 + J]*(-1 + J)*(1 + J)*(-4 + d + J)*
          (-2 + d + J)*Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6)}, 
       {Sqrt[-2 + d]/(Sqrt[2]*Sqrt[-4 + d]*Sqrt[-1 + d]*(2 + d)*Sqrt[-3 + J]*
          Sqrt[-2 + J]*(-1 + J)*(1 + J)*(-4 + d + J)*(-2 + d + J)*
          Sqrt[-1 + d + J]*Sqrt[d + J]*m2^6), 1/(4*(-1 + d)*(2 + d)*(-3 + J)*
          (-2 + J)*(-1 + J)*(1 + J)*(-4 + d + J)*(-2 + d + J)*(-1 + d + J)*
          (d + J)*m2^6)}}, 
      {{{0, 0, 0, m2*((-4 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] - 
           (-4 + d)*(-2 + d)*x*pj[J, x, d, 2]), 
         m2*(4*(-d - 3*J + d*J + J^2)*pj[J, x, d, 2] + (-4*d - 8*x)*
            pj[J, x, d, 3] + (8 - 8*x)*pj[J, x, d, 4]), 
         m2*(-4*(-d - 3*J + d*J + J^2)*pj[J, x, d, 2] + (-4*d + 8*x)*
            pj[J, x, d, 3] + (-8 - 8*x)*pj[J, x, d, 4]), 0, 0, 0, 
         m2*(-8*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           4*(d - 3*J + d*J + J^2)*x*pj[J, x, d, 2] - 16*(-2 + d)*
            pj[J, x, d, 3]), m2*(-8*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (4*(4 - 3*d - 3*J + d*J + J^2) + 4*(d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (-8*(-2 + d) - 8*(-2 + d)*x)*pj[J, x, d, 3]), 0, 
         0, 0, 0, m2*(-8*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-4*(4 - 3*d - 3*J + d*J + J^2) + 4*(d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 2] + (-8*(-2 + d) + 8*(-2 + d)*x)*pj[J, x, d, 3]), 0, 
         0, 0, 0, 0, 0, 0, 0, -16*(-4 + d)*pj[J, x, d, 3], 0, 0, 0, 0}, 
        {m2^3*(16*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           64*(2 + d)*x*pj[J, x, d, 4]), 0, 0, 
         m2^2*(-((-4 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(-d + d^2 - 3*J + 
              d*J + J^2)*pj[J, x, d, 1]) + (-4 + d)*(-2 + d)*d*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 2] - 
           (-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 3]), 
         m2^2*(-4*(-2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-4*(-4 + 4*d + d^2)*(-3 + J)*(d + J) + 
             4*(-2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (-8*(-2 + d)*(-3 + J)*(d + J) + 
             4*(20*d + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (-8*d*(2 + d) + 8*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(4*(-2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-4*(-4 + 4*d + d^2)*(-3 + J)*(d + J) - 
             4*(-2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (8*(-2 + d)*(-3 + J)*(d + J) + 
             4*(20*d + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (-8*d*(2 + d) - 8*d*(2 + d)*x)*pj[J, x, d, 5]), 
         0, m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-32*(2 + d)*(-4 + J)*(1 + d + J) - 16*(2 + d)*(4 + d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 4] + (32*(2 + d) + 16*(2 + d)*(8 + d)*
              x)*pj[J, x, d, 5] + (-32*(2 + d) - 32*(2 + d)*x)*
            pj[J, x, d, 6]), m2^2*(32*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (32*(2 + d)*(-4 + J)*(1 + d + J) - 
             16*(2 + d)*(4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(2 + d) - 16*(2 + d)*(8 + d)*x)*pj[J, x, d, 5] + 
           (32*(2 + d) - 32*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*(8 + d^2 - 12*J + d*J + 
             d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] - 4*(-2 + d)*
            (8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*J + 15*J^2 - 
             3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*pj[J, x, d, 2] + 
           8*(-2 + d)*(4 + 12*d - 7*d^2 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 
             3*d*J^2)*pj[J, x, d, 3] - 4*(2 + d)*(16 - 14*d + 5*d^2)*x*
            pj[J, x, d, 4]), m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*
            (8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (-4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-4 - d + 3*d^2 - 3*J + d*J + J^
                2) - 4*(-2 + d)*(8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*
                J + 15*J^2 - 3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 2] + (16*(-2 + d)*(2 + 3*d - 2*d^2 - 3*d*J + d^2*J + 
               d*J^2) + 4*(-2 + d)*(-8 - 4*d^2 + 3*d^3 - 12*d*J + 4*d^2*J + 4*
                d*J^2)*x)*pj[J, x, d, 3] + (-12*(-2 + d)*d*(2 + d) - 
             12*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 
         m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(2 + d)*(-4 - 3*d - 3*J + d*J + J^2) - 16*(2 + d)*
              (4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2 - 16*(2 + d)*(10 + d)*x)*pj[J, x, d, 5] + 
           (64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-48*(2 + d)*(-4 - 3*d - 3*J + d*J + J^2) - 16*(2 + d)*
              (4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2 + 16*(2 + d)*(10 + d)*x)*pj[J, x, d, 5] + 
           (-64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 0, 
         m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*(8 + d^2 - 12*J + d*J + 
             d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-4 - d + 3*d^2 - 3*J + d*J + J^
                2) - 4*(-2 + d)*(8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*
                J + 15*J^2 - 3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 2] + (16*(-2 + d)*(2 + 3*d - 2*d^2 - 3*d*J + d^2*J + 
               d*J^2) - 4*(-2 + d)*(-8 - 4*d^2 + 3*d^3 - 12*d*J + 4*d^2*J + 4*
                d*J^2)*x)*pj[J, x, d, 3] + (12*(-2 + d)*d*(2 + d) - 
             12*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(-16*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           (-32*d*(2 + d) + 32*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-16*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           (-32*d*(2 + d) - 32*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-48*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(8 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
           64*(-1 + d)*(2 + d)*pj[J, x, d, 5]), 
         m2^2*(-16*(2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 16*(2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 
             4*J^2 + d*J^2)*x*pj[J, x, d, 3] - 32*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 4] + (32*(-2 + d)*(2 + d) + 32*(2 + d)*(-2 + 3*d)*x)*
            pj[J, x, d, 5]), m2^2*(16*(2 + d)*(-2 + J)*(-1 + d + J)*
            (4 + d - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           16*(2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 3] + 32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 4] + 
           (32*(-2 + d)*(2 + d) - 32*(2 + d)*(-2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2^2*(32*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           32*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           64*d*(2 + d)*pj[J, x, d, 5]), 
         m2*(-32*(2 + d)*(-4 - d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(4 + d) + 64*(2 + d)*x)*pj[J, x, d, 5] + 
           (-64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(32*(2 + d)*(-4 - d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(4 + d) - 64*(2 + d)*x)*pj[J, x, d, 5] + 
           (64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(24*(-2 + d)^2*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           8*(-2 + d)*(2 + d)*(-8 + 3*d)*x*pj[J, x, d, 4]), 
         m2*(32*(2 + d)*(-4 - 7*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (64*(-2 + d)*(2 + d) - 128*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-32*(2 + d)*(-4 - 7*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (64*(-2 + d)*(2 + d) + 128*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-64*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           32*(2 + d)*(4 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
           192*(-2 + d)*(2 + d)*pj[J, x, d, 5]), -128*(-4 + d)*(2 + d)*
          pj[J, x, d, 5]}}, 
       {{m2^3*(16*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           64*(2 + d)*x*pj[J, x, d, 4]), 0, 0, 
         m2^2*(-((-4 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(-d + d^2 - 3*J + 
              d*J + J^2)*pj[J, x, d, 1]) + (-4 + d)*(-2 + d)*d*
            (2 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*pj[J, x, d, 2] - 
           (-4 + d)*(-2 + d)*d*(2 + d)*pj[J, x, d, 3]), 
         m2^2*(-4*(-2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-4*(-4 + 4*d + d^2)*(-3 + J)*(d + J) + 
             4*(-2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (-8*(-2 + d)*(-3 + J)*(d + J) + 
             4*(20*d + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (-8*d*(2 + d) + 8*d*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(4*(-2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-4*(-4 + 4*d + d^2)*(-3 + J)*(d + J) - 
             4*(-2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (8*(-2 + d)*(-3 + J)*(d + J) + 
             4*(20*d + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (-8*d*(2 + d) - 8*d*(2 + d)*x)*pj[J, x, d, 5]), 
         0, m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-32*(2 + d)*(-4 + J)*(1 + d + J) - 16*(2 + d)*(4 + d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 4] + (32*(2 + d) + 16*(2 + d)*(8 + d)*
              x)*pj[J, x, d, 5] + (-32*(2 + d) - 32*(2 + d)*x)*
            pj[J, x, d, 6]), m2^2*(32*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (32*(2 + d)*(-4 + J)*(1 + d + J) - 
             16*(2 + d)*(4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(2 + d) - 16*(2 + d)*(8 + d)*x)*pj[J, x, d, 5] + 
           (32*(2 + d) - 32*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*(8 + d^2 - 12*J + d*J + 
             d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] - 4*(-2 + d)*
            (8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*J + 15*J^2 - 
             3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*pj[J, x, d, 2] + 
           8*(-2 + d)*(4 + 12*d - 7*d^2 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 
             3*d*J^2)*pj[J, x, d, 3] - 4*(2 + d)*(16 - 14*d + 5*d^2)*x*
            pj[J, x, d, 4]), m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*
            (8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (-4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-4 - d + 3*d^2 - 3*J + d*J + J^
                2) - 4*(-2 + d)*(8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*
                J + 15*J^2 - 3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 2] + (16*(-2 + d)*(2 + 3*d - 2*d^2 - 3*d*J + d^2*J + 
               d*J^2) + 4*(-2 + d)*(-8 - 4*d^2 + 3*d^3 - 12*d*J + 4*d^2*J + 4*
                d*J^2)*x)*pj[J, x, d, 3] + (-12*(-2 + d)*d*(2 + d) - 
             12*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 0, 
         m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (48*(2 + d)*(-4 - 3*d - 3*J + d*J + J^2) - 16*(2 + d)*
              (4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2 - 16*(2 + d)*(10 + d)*x)*pj[J, x, d, 5] + 
           (64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-48*(2 + d)*(-4 - 3*d - 3*J + d*J + J^2) - 16*(2 + d)*
              (4 + d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2 + 16*(2 + d)*(10 + d)*x)*pj[J, x, d, 5] + 
           (-64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 0, 
         m2^2*(4*(-2 + d)*(-1 + J)*(-2 + d + J)*(8 + d^2 - 12*J + d*J + 
             d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J)*(-4 - d + 3*d^2 - 3*J + d*J + J^
                2) - 4*(-2 + d)*(8 + 2*d - 2*d^2 + d^3 - 18*J - 3*d*J + d^3*
                J + 15*J^2 - 3*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 2] + (16*(-2 + d)*(2 + 3*d - 2*d^2 - 3*d*J + d^2*J + 
               d*J^2) - 4*(-2 + d)*(-8 - 4*d^2 + 3*d^3 - 12*d*J + 4*d^2*J + 4*
                d*J^2)*x)*pj[J, x, d, 3] + (12*(-2 + d)*d*(2 + d) - 
             12*(-2 + d)*d*(2 + d)*x)*pj[J, x, d, 4]), 
         m2^2*(-16*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           (-32*d*(2 + d) + 32*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-16*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           (-32*d*(2 + d) - 32*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2^2*(-48*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           16*(2 + d)*(8 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
           64*(-1 + d)*(2 + d)*pj[J, x, d, 5]), 
         m2^2*(-16*(2 + d)*(-2 + J)*(-1 + d + J)*(4 + d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 16*(2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 
             4*J^2 + d*J^2)*x*pj[J, x, d, 3] - 32*(2 + d)*(-3 + J)*(d + J)*
            pj[J, x, d, 4] + (32*(-2 + d)*(2 + d) + 32*(2 + d)*(-2 + 3*d)*x)*
            pj[J, x, d, 5]), m2^2*(16*(2 + d)*(-2 + J)*(-1 + d + J)*
            (4 + d - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           16*(2 + d)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 3] + 32*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 4] + 
           (32*(-2 + d)*(2 + d) - 32*(2 + d)*(-2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2^2*(32*(2 + d)*(-1 + 2*d)*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           32*(2 + d)*(-8 + d + 2*d^2 - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
           64*d*(2 + d)*pj[J, x, d, 5]), 
         m2*(-32*(2 + d)*(-4 - d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(4 + d) + 64*(2 + d)*x)*pj[J, x, d, 5] + 
           (-64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(32*(2 + d)*(-4 - d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(4 + d) - 64*(2 + d)*x)*pj[J, x, d, 5] + 
           (64*(2 + d) - 64*(2 + d)*x)*pj[J, x, d, 6]), 
         m2*(24*(-2 + d)^2*(-3 + J)*(d + J)*pj[J, x, d, 3] - 
           8*(-2 + d)*(2 + d)*(-8 + 3*d)*x*pj[J, x, d, 4]), 
         m2*(32*(2 + d)*(-4 - 7*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (64*(-2 + d)*(2 + d) - 128*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-32*(2 + d)*(-4 - 7*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (64*(-2 + d)*(2 + d) + 128*(-2 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-64*(2 + d)*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           32*(2 + d)*(4 + d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] - 
           192*(-2 + d)*(2 + d)*pj[J, x, d, 5]), -128*(-4 + d)*(2 + d)*
          pj[J, x, d, 5]}, {m2^3*(128*(2 + d)*(-3 + J)*(d + J)*
            (8 + d - 3*J + d*J + J^2)*pj[J, x, d, 3] - 128*(2 + d)*
            (24 + 2*d + d^2 - 18*J + 3*d*J + d^2*J + 6*J^2 + d*J^2)*x*
            pj[J, x, d, 4] + 1024*(2 + d)^2*pj[J, x, d, 5]), 
         m2^2*(-16*(2 + d)^2*(-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 
             7*J^2 - 9*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (16*(2 + d)^2*(-64 - 48*d - 5*d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2) + 16*(2 + d)^2*(8 + d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-128*(2 + d)^2*(-11 - 4*d - 3*J + d*J + J^2) - 16*(2 + d)^2*
              (32 + 6*d + d^2 - 12*J + 4*d*J + 4*J^2)*x)*pj[J, x, d, 6] + 
           (-128*(2 + d)^2 + 64*(2 + d)^2*(8 + d)*x)*pj[J, x, d, 7] + 
           (-128*(2 + d)^2 - 128*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*(16*(2 + d)^2*(-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 
             7*J^2 - 9*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (16*(2 + d)^2*(-64 - 48*d - 5*d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2) - 16*(2 + d)^2*(8 + d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (128*(2 + d)^2*(-11 - 4*d - 3*J + d*J + J^2) - 16*(2 + d)^2*
              (32 + 6*d + d^2 - 12*J + 4*d*J + 4*J^2)*x)*pj[J, x, d, 6] + 
           (-128*(2 + d)^2 - 64*(2 + d)^2*(8 + d)*x)*pj[J, x, d, 7] + 
           (128*(2 + d)^2 - 128*(2 + d)^2*x)*pj[J, x, d, 8]), 
         m2^2*((-4 + d)*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(d^2 - 2*d^3 + d^4 - 
             12*J - 2*d*J - 7*d^2*J + 3*d^3*J + 13*J^2 - 4*d*J^2 + 
             4*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 1] - 
           (-4 + d)*(-2 + d)^2*(-2*d^2 + 5*d^3 - 4*d^4 + d^5 - 12*J - 8*d*J + 
             13*d^2*J - 15*d^3*J + 4*d^4*J + 22*J^2 + 19*d*J^2 - 19*d^2*J^2 + 
             7*d^3*J^2 - 12*J^3 - 14*d*J^3 + 6*d^2*J^3 + 2*J^4 + 3*d*J^4)*x*
            pj[J, x, d, 2] + (-4 + d)*(-2 + d)*d*(2 + d)*(-12 + 2*d - 6*d^2 + 
             d^3 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*pj[J, x, d, 3] - 
           (-4 + d)*(-2 + d)*d*(2 + d)^3*x*pj[J, x, d, 4]), 
         m2^2*(4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(24 + 2*d + d^3 - 42*J - 
             d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (8*(-3 + J)*(d + J)*(-32 - 40*d + 40*d^2 + 10*d^3 + d^5 - 24*J + 
               32*d*J - 14*d^2*J - 4*d^3*J + 2*d^4*J + 8*J^2 - 8*d*J^2 + 2*
                d^2*J^2 + 2*d^3*J^2) - 4*(-2 + d)^2*(48 + 4*d + 2*d^2 - d^
                3 + d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*
                J^2 - d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*
                J^4)*x)*pj[J, x, d, 3] + (4*(192 - 16*d - 144*d^2 - 240*d^3 - 
               56*d^4 - 15*d^5 - 48*J + 136*d*J - 232*d^2*J + 46*d^3*J - 9*
                d^4*J + 5*d^5*J + 88*J^2 - 160*d*J^2 + 138*d^2*J^2 - 14*d^3*
                J^2 + 7*d^4*J^2 - 48*J^3 + 64*d*J^3 - 28*d^2*J^3 + 4*d^3*
                J^3 + 8*J^4 - 8*d*J^4 + 2*d^2*J^4) - 8*(-96 - 104*d + 104*
                d^2 + 22*d^3 + 10*d^4 + d^6 - 24*J + 116*d*J - 114*d^2*J + 11*
                d^3*J - 4*d^4*J + 3*d^5*J + 44*J^2 - 96*d*J^2 + 63*d^2*J^2 - 
               5*d^3*J^2 + 4*d^4*J^2 - 24*J^3 + 32*d*J^3 - 14*d^2*J^3 + 2*d^3*
                J^3 + 4*J^4 - 4*d*J^4 + d^2*J^4)*x)*pj[J, x, d, 4] + 
           (8*d*(2 + d)*(-16 - 2*d - 7*d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 2*
                J^2 + 3*d*J^2) - 8*d*(2 + d)*(8 + 26*d + 3*d^2 + 2*d^3 + 6*
                J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 5] + 
           (16*d*(2 + d)^3 - 16*d*(2 + d)^3*x)*pj[J, x, d, 6]), 
         m2^2*(-4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(24 + 2*d + d^3 - 42*J - 
             d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (8*(-3 + J)*(d + J)*(-32 - 40*d + 40*d^2 + 10*d^3 + d^5 - 24*J + 
               32*d*J - 14*d^2*J - 4*d^3*J + 2*d^4*J + 8*J^2 - 8*d*J^2 + 2*
                d^2*J^2 + 2*d^3*J^2) + 4*(-2 + d)^2*(48 + 4*d + 2*d^2 - d^
                3 + d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*
                J^2 - d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*
                J^4)*x)*pj[J, x, d, 3] + (-4*(192 - 16*d - 144*d^2 - 240*
                d^3 - 56*d^4 - 15*d^5 - 48*J + 136*d*J - 232*d^2*J + 46*d^3*
                J - 9*d^4*J + 5*d^5*J + 88*J^2 - 160*d*J^2 + 138*d^2*J^2 - 14*
                d^3*J^2 + 7*d^4*J^2 - 48*J^3 + 64*d*J^3 - 28*d^2*J^3 + 4*d^3*
                J^3 + 8*J^4 - 8*d*J^4 + 2*d^2*J^4) - 8*(-96 - 104*d + 104*
                d^2 + 22*d^3 + 10*d^4 + d^6 - 24*J + 116*d*J - 114*d^2*J + 11*
                d^3*J - 4*d^4*J + 3*d^5*J + 44*J^2 - 96*d*J^2 + 63*d^2*J^2 - 
               5*d^3*J^2 + 4*d^4*J^2 - 24*J^3 + 32*d*J^3 - 14*d^2*J^3 + 2*d^3*
                J^3 + 4*J^4 - 4*d*J^4 + d^2*J^4)*x)*pj[J, x, d, 4] + 
           (8*d*(2 + d)*(-16 - 2*d - 7*d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 2*
                J^2 + 3*d*J^2) + 8*d*(2 + d)*(8 + 26*d + 3*d^2 + 2*d^3 + 6*
                J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 5] + 
           (-16*d*(2 + d)^3 - 16*d*(2 + d)^3*x)*pj[J, x, d, 6]), 
         m2^2*(32*d*(2 + d)^2*(-4 - 5*d - 3*J + d*J + J^2)*pj[J, x, d, 5] - 
           32*d*(2 + d)^3*x*pj[J, x, d, 6]), 
         m2^2*(-32*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*(8 + d^2 - 12*J + d*J + 
             d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (16*(2 + d)*(176 + 76*d - 94*d^2 - 28*d^3 - 16*d^4 + 12*J - 136*d*
                J + 71*d^2*J - 21*d^3*J + 4*d^4*J - 94*J^2 + 131*d*J^2 - 37*
                d^2*J^2 + 7*d^3*J^2 + 60*J^3 - 38*d*J^3 + 6*d^2*J^3 - 10*
                J^4 + 3*d*J^4) + 32*(-2 + d)*(2 + d)*(24 + 2*d + d^3 - 42*
                J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(32 + 16*d - 30*d^2 - 9*d^3 + 24*J - 26*d*J - 3*d^2*
                J + 3*d^3*J - 8*J^2 + 6*d*J^2 + 3*d^2*J^2) - 
             16*(2 + d)*(-176 + 92*d + 16*d^2 + 7*d^3 + 4*d^4 + 156*J - 88*d*
                J - 9*d^2*J + 7*d^3*J - 52*J^2 + 12*d*J^2 + 7*d^2*J^2)*x)*
            pj[J, x, d, 5] + (32*(2 + d)*(-40 + 14*d + 9*d^2 + 2*d^3 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2) + 32*(2 + d)*
              (-40 + 14*d + 9*d^2 + 2*d^3 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*
                J^2)*x)*pj[J, x, d, 6]), m2^2*(-32*(-2 + d)*(2 + d)*(-3 + J)*
            (d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-16*(2 + d)*(176 + 76*d - 94*d^2 - 28*d^3 - 16*
                d^4 + 12*J - 136*d*J + 71*d^2*J - 21*d^3*J + 4*d^4*J - 94*
                J^2 + 131*d*J^2 - 37*d^2*J^2 + 7*d^3*J^2 + 60*J^3 - 38*d*
                J^3 + 6*d^2*J^3 - 10*J^4 + 3*d*J^4) + 32*(-2 + d)*(2 + d)*
              (24 + 2*d + d^3 - 42*J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*
                J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(32 + 16*d - 30*d^2 - 9*d^3 + 24*J - 26*d*J - 3*d^2*
                J + 3*d^3*J - 8*J^2 + 6*d*J^2 + 3*d^2*J^2) + 
             16*(2 + d)*(-176 + 92*d + 16*d^2 + 7*d^3 + 4*d^4 + 156*J - 88*d*
                J - 9*d^2*J + 7*d^3*J - 52*J^2 + 12*d*J^2 + 7*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-32*(2 + d)*(-40 + 14*d + 9*d^2 + 2*d^3 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2) + 32*(2 + d)*
              (-40 + 14*d + 9*d^2 + 2*d^3 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*
                J^2)*x)*pj[J, x, d, 6]), m2^2*(-4*(-2 + d)^2*(-1 + J)*
            (-2 + d + J)*(48 + 4*d + 2*d^2 - d^3 + d^4 - 108*J - 3*d^2*J + 
             2*d^3*J + d^4*J + 90*J^2 - 6*d*J^2 - d^2*J^2 + 3*d^3*J^2 - 
             36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*J^4)*pj[J, x, d, 1] + 
           4*(-2 + d)^2*(48 + 4*d + 4*d^3 - 3*d^4 + d^5 - 156*J - 8*d*J + 
             8*d^2*J - 8*d^3*J + d^4*J + d^5*J + 196*J^2 + 5*d*J^2 - 
             7*d^2*J^2 - 5*d^3*J^2 + 4*d^4*J^2 - 123*J^3 + 5*d*J^3 - 
             9*d^2*J^3 + 7*d^3*J^3 + 43*J^4 - 9*d*J^4 + 6*d^2*J^4 - 9*J^5 + 
             3*d*J^5 + J^6)*x*pj[J, x, d, 2] - 4*(192 + 400*d - 272*d^2 + 
             160*d^3 - 260*d^4 + 19*d^5 - 23*d^6 + 144*J - 288*d*J + 
             728*d^2*J - 672*d^3*J + 245*d^4*J - 58*d^5*J + 9*d^6*J - 
             48*J^2 + 440*d*J^2 - 672*d^2*J^2 + 426*d^3*J^2 - 115*d^4*J^2 + 
             19*d^5*J^2 - 240*d*J^3 + 224*d^2*J^3 - 108*d^3*J^3 + 
             20*d^4*J^3 + 40*d*J^4 - 24*d^2*J^4 + 10*d^3*J^4)*
            pj[J, x, d, 3] + 4*(2 + d)*(-192 + 224*d - 180*d^2 + 136*d^3 - 
             23*d^4 + 8*d^5 + 144*J - 324*d*J + 200*d^2*J - 87*d^3*J + 
             17*d^4*J - 48*J^2 + 92*d*J^2 - 36*d^2*J^2 + 17*d^3*J^2)*x*
            pj[J, x, d, 4] - 32*d*(2 + d)^2*(4 + d^2)*pj[J, x, d, 5]), 
         m2^2*(-4*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(48 + 4*d + 2*d^2 - d^3 + 
             d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*J^2 - 
             d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*J^4)*
            pj[J, x, d, 1] + (4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*
              (-24 - 2*d - 2*d^2 - 3*d^3 + 4*d^4 - 6*J - 31*d*J - 16*d^2*J + 
               9*d^3*J + 11*J^2 + 5*d*J^2 + 10*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^
                4) + 4*(-2 + d)^2*(48 + 4*d + 4*d^3 - 3*d^4 + d^5 - 156*J - 8*
                d*J + 8*d^2*J - 8*d^3*J + d^4*J + d^5*J + 196*J^2 + 5*d*J^2 - 
               7*d^2*J^2 - 5*d^3*J^2 + 4*d^4*J^2 - 123*J^3 + 5*d*J^3 - 9*d^2*
                J^3 + 7*d^3*J^3 + 43*J^4 - 9*d*J^4 + 6*d^2*J^4 - 9*J^5 + 3*d*
                J^5 + J^6)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*(-96 - 56*d - 60*d^2 - 158*d^3 - 15*d^4 - 11*d^5 + 
               120*J - 100*d*J - 238*d^2*J + 101*d^3*J - 20*d^4*J + 5*d^5*
                J - 112*J^2 - 4*d*J^2 + 180*d^2*J^2 - 49*d^3*J^2 + 11*d^4*
                J^2 + 48*J^3 + 32*d*J^3 - 52*d^2*J^3 + 12*d^3*J^3 - 8*J^4 - 8*
                d*J^4 + 6*d^2*J^4) - 4*(-2 + d)^2*(-48 - 4*d + d^3 - 7*d^4 + 
               4*d^5 + 12*J - 52*d*J - 17*d^2*J - 28*d^3*J + 13*d^4*J + 32*
                J^2 + 46*d*J^2 - 21*d^2*J^2 + 19*d^3*J^2 - 24*J^3 - 28*d*
                J^3 + 12*d^2*J^3 + 4*J^4 + 6*d*J^4)*x)*pj[J, x, d, 3] + 
           (4*(-2 + d)*d*(2 + d)*(-72 - 18*d - 19*d^2 + 4*d^3 + 18*J - 33*d*
                J + 9*d^2*J - 6*J^2 + 9*d*J^2) + 4*(-2 + d)*d*(2 + d)*
              (24 + 62*d - 3*d^2 + 4*d^3 + 18*J - 33*d*J + 9*d^2*J - 6*J^2 + 
               9*d*J^2)*x)*pj[J, x, d, 4] + (-16*(-2 + d)*d*(2 + d)^3 - 
             16*(-2 + d)*d*(2 + d)^3*x)*pj[J, x, d, 5]), 
         m2^2*(-64*(2 + d)^2*(-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 
             7*J^2 - 9*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (128*(2 + d)^2*(-16 - 15*d - 5*d^2 - 3*J - 2*d*
                J + d^2*J + J^2 + d*J^2) + 64*(2 + d)^2*(8 + d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-128*(2 + d)^2*(-8 - 7*d - 3*J + d*J + J^2) - 128*(2 + d)^2*
              (8 + 3*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 6] + 
           (256*(2 + d)^3 + 256*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-16*(2 + d)*(-2 + 3*d)*(-3 + J)*(d + J)*(8 + d^2 - 12*J + 
             d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-16*(2 + d)*(-48 - 332*d - 266*d^2 - 52*d^3 - 16*d^4 - 108*J - 96*
                d*J + 125*d^2*J - 39*d^3*J + 4*d^4*J - 18*J^2 + 161*d*J^2 - 
               87*d^2*J^2 + 13*d^3*J^2 + 36*J^3 - 66*d*J^3 + 18*d^2*J^3 - 6*
                J^4 + 9*d*J^4) + 16*(2 + d)*(-2 + 3*d)*(24 + 2*d + d^3 - 42*
                J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2*(-184 - 182*d - 57*d^2 - 66*J - 23*d*J + 15*d^2*
                J + 22*J^2 + 15*d*J^2) + 16*(2 + d)*(48 + 260*d + 32*d^2 + 13*
                d^3 + 4*d^4 + 36*J - 168*d*J + 13*d^2*J + 13*d^3*J - 12*J^2 + 
               52*d*J^2 + 13*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (-64*(2 + d)*(-24 - 10*d - 9*d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 
               2*J^2 + 3*d*J^2) + 64*(2 + d)*(40 + 62*d + 15*d^2 + 3*d^3 + 6*
                J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 6] + 
           (-256*(2 + d)^3 + 256*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-16*(2 + d)*(-2 + 3*d)*(-3 + J)*(d + J)*(8 + d^2 - 12*J + 
             d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (16*(2 + d)*(-48 - 332*d - 266*d^2 - 52*d^3 - 16*d^4 - 108*J - 96*
                d*J + 125*d^2*J - 39*d^3*J + 4*d^4*J - 18*J^2 + 161*d*J^2 - 
               87*d^2*J^2 + 13*d^3*J^2 + 36*J^3 - 66*d*J^3 + 18*d^2*J^3 - 6*
                J^4 + 9*d*J^4) + 16*(2 + d)*(-2 + 3*d)*(24 + 2*d + d^3 - 42*
                J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-16*(2 + d)^2*(-184 - 182*d - 57*d^2 - 66*J - 23*d*J + 15*d^2*
                J + 22*J^2 + 15*d*J^2) - 16*(2 + d)*(48 + 260*d + 32*d^2 + 13*
                d^3 + 4*d^4 + 36*J - 168*d*J + 13*d^2*J + 13*d^3*J - 12*J^2 + 
               52*d*J^2 + 13*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (64*(2 + d)*(-24 - 10*d - 9*d^2 + d^3 + 6*J - 11*d*J + 3*d^2*J - 2*
                J^2 + 3*d*J^2) + 64*(2 + d)*(40 + 62*d + 15*d^2 + 3*d^3 + 6*
                J - 11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 6] + 
           (-256*(2 + d)^3 - 256*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(64*(2 + d)^2*(-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 
             7*J^2 - 9*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (128*(2 + d)^2*(-16 - 15*d - 5*d^2 - 3*J - 2*d*
                J + d^2*J + J^2 + d*J^2) - 64*(2 + d)^2*(8 + d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (128*(2 + d)^2*(-8 - 7*d - 3*J + d*J + J^2) - 128*(2 + d)^2*
              (8 + 3*d + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 6] + 
           (256*(2 + d)^3 - 256*(2 + d)^3*x)*pj[J, x, d, 7]), 
         m2^2*(-4*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(48 + 4*d + 2*d^2 - d^3 + 
             d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*J^2 - 
             d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*J^4)*
            pj[J, x, d, 1] + (-4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*
              (-24 - 2*d - 2*d^2 - 3*d^3 + 4*d^4 - 6*J - 31*d*J - 16*d^2*J + 
               9*d^3*J + 11*J^2 + 5*d*J^2 + 10*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^
                4) + 4*(-2 + d)^2*(48 + 4*d + 4*d^3 - 3*d^4 + d^5 - 156*J - 8*
                d*J + 8*d^2*J - 8*d^3*J + d^4*J + d^5*J + 196*J^2 + 5*d*J^2 - 
               7*d^2*J^2 - 5*d^3*J^2 + 4*d^4*J^2 - 123*J^3 + 5*d*J^3 - 9*d^2*
                J^3 + 7*d^3*J^3 + 43*J^4 - 9*d*J^4 + 6*d^2*J^4 - 9*J^5 + 3*d*
                J^5 + J^6)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)*(-96 - 56*d - 60*d^2 - 158*d^3 - 15*d^4 - 11*d^5 + 
               120*J - 100*d*J - 238*d^2*J + 101*d^3*J - 20*d^4*J + 5*d^5*
                J - 112*J^2 - 4*d*J^2 + 180*d^2*J^2 - 49*d^3*J^2 + 11*d^4*
                J^2 + 48*J^3 + 32*d*J^3 - 52*d^2*J^3 + 12*d^3*J^3 - 8*J^4 - 8*
                d*J^4 + 6*d^2*J^4) + 4*(-2 + d)^2*(-48 - 4*d + d^3 - 7*d^4 + 
               4*d^5 + 12*J - 52*d*J - 17*d^2*J - 28*d^3*J + 13*d^4*J + 32*
                J^2 + 46*d*J^2 - 21*d^2*J^2 + 19*d^3*J^2 - 24*J^3 - 28*d*
                J^3 + 12*d^2*J^3 + 4*J^4 + 6*d*J^4)*x)*pj[J, x, d, 3] + 
           (-4*(-2 + d)*d*(2 + d)*(-72 - 18*d - 19*d^2 + 4*d^3 + 18*J - 33*d*
                J + 9*d^2*J - 6*J^2 + 9*d*J^2) + 4*(-2 + d)*d*(2 + d)*
              (24 + 62*d - 3*d^2 + 4*d^3 + 18*J - 33*d*J + 9*d^2*J - 6*J^2 + 
               9*d*J^2)*x)*pj[J, x, d, 4] + (-16*(-2 + d)*d*(2 + d)^3 + 
             16*(-2 + d)*d*(2 + d)^3*x)*pj[J, x, d, 5]), 
         m2^2*(32*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*(-16 - 3*d - d^2 + 
             2*d^3 - 3*J - 8*d*J + 3*d^2*J + J^2 + 3*d*J^2)*pj[J, x, d, 3] + 
           (32*(2 + d)^2*(-56 - 34*d + 12*d^2 - 16*d^3 - 30*J + 43*d*J - 23*
                d^2*J + 4*d^3*J + 19*J^2 - 17*d*J^2 + 5*d^2*J^2 - 6*J^3 + 2*d*
                J^3 + J^4) - 32*(-2 + d)*(2 + d)*(-48 - 4*d - 3*d^2 - d^3 + 2*
                d^4 + 12*J - 22*d*J - 9*d^2*J + 5*d^3*J + 5*J^2 + 6*d^2*J^2 - 
               6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (32*d*(2 + d)*(-72 - 50*d - 15*d^2 + 2*d^3 - 6*J - 13*d*J + 5*d^2*
                J + 2*J^2 + 5*d*J^2) - 32*(2 + d)*(112 + 4*d + 16*d^2 + 5*
                d^3 + 4*d^4 - 60*J + 8*d*J - 11*d^2*J + 5*d^3*J + 20*J^2 + 4*
                d*J^2 + 5*d^2*J^2)*x)*pj[J, x, d, 5] + 
           (128*(2 + d)^2*(8 + 2*d + d^2) - 128*d*(2 + d)^3*x)*
            pj[J, x, d, 6]), m2^2*(32*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*
            (-16 - 3*d - d^2 + 2*d^3 - 3*J - 8*d*J + 3*d^2*J + J^2 + 3*d*J^2)*
            pj[J, x, d, 3] + (-32*(2 + d)^2*(-56 - 34*d + 12*d^2 - 16*d^3 - 
               30*J + 43*d*J - 23*d^2*J + 4*d^3*J + 19*J^2 - 17*d*J^2 + 5*d^2*
                J^2 - 6*J^3 + 2*d*J^3 + J^4) - 32*(-2 + d)*(2 + d)*
              (-48 - 4*d - 3*d^2 - d^3 + 2*d^4 + 12*J - 22*d*J - 9*d^2*J + 5*
                d^3*J + 5*J^2 + 6*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*
            pj[J, x, d, 4] + (32*d*(2 + d)*(-72 - 50*d - 15*d^2 + 2*d^3 - 6*
                J - 13*d*J + 5*d^2*J + 2*J^2 + 5*d*J^2) + 
             32*(2 + d)*(112 + 4*d + 16*d^2 + 5*d^3 + 4*d^4 - 60*J + 8*d*J - 
               11*d^2*J + 5*d^3*J + 20*J^2 + 4*d*J^2 + 5*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-128*(2 + d)^2*(8 + 2*d + d^2) - 
             128*d*(2 + d)^3*x)*pj[J, x, d, 6]), 
         m2^2*(32*(2 + d)*(-3 + J)*(d + J)*(16 + 42*d + 3*d^2 + 2*d^3 - 6*J - 
             31*d*J + 5*d^2*J + 2*d^3*J + 2*J^2 + 11*d*J^2 + 2*d^2*J^2)*
            pj[J, x, d, 3] - 32*(2 + d)*(48 + 124*d + 12*d^2 + 3*d^3 + 
             2*d^4 - 36*J - 132*d*J + 9*d^2*J + 7*d^3*J + 2*d^4*J + 12*J^2 + 
             66*d*J^2 + d^2*J^2 + 4*d^3*J^2 - 12*d*J^3 + 4*d^2*J^3 + 2*d*J^4)*
            x*pj[J, x, d, 4] + 64*(2 + d)*(-40 - 42*d - 13*d^2 - 19*d^3 - 
             30*J + d*J - 12*d^2*J + 5*d^3*J + 10*J^2 + 3*d*J^2 + 5*d^2*J^2)*
            pj[J, x, d, 5] - 256*(2 + d)^2*(4 + 2*d + d^2)*x*pj[J, x, d, 6]), 
         m2^2*(32*(-2 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(24 + 2*d + d^3 - 
             42*J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-32*(2 + d)^2*(-3 + J)*(d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*
                J^2 + d*J^2) - 32*(-2 + d)*(2 + d)*(48 + 4*d + 2*d^2 - d^3 + 
               d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*J^2 - 
               d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*J^4)*x)*
            pj[J, x, d, 3] + (32*(2 + d)*(-208 - 196*d - 78*d^2 - 42*d^3 - 31*
                d^4 - 36*J - 24*d*J + 21*d^2*J - 30*d^3*J + 9*d^4*J - 6*J^2 + 
               51*d*J^2 - 23*d^2*J^2 + 12*d^3*J^2 + 12*J^3 - 22*d*J^3 + 6*d^2*
                J^3 - 2*J^4 + 3*d*J^4) + 32*(2 + d)^2*(24 + 2*d + d^3 - 42*
                J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*
                J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(-80 - 124*d - 72*d^2 - 39*d^3 - 60*J - 16*d*J - 15*
                d^2*J + 9*d^3*J + 20*J^2 + 12*d*J^2 + 9*d^2*J^2) - 
             32*(2 + d)*(112 + 20*d + 68*d^2 + 11*d^3 + 8*d^4 - 60*J + 20*d*
                J - 33*d^2*J + 11*d^3*J + 20*J^2 + 11*d^2*J^2)*x)*
            pj[J, x, d, 5] + (256*(2 + d)^2*(4 + 2*d + d^2) + 
             256*(2 + d)^2*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-32*(-2 + d)*(2 + d)*(-2 + J)*(-1 + d + J)*(24 + 2*d + d^3 - 
             42*J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-32*(2 + d)^2*(-3 + J)*(d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*
                J^2 + d*J^2) + 32*(-2 + d)*(2 + d)*(48 + 4*d + 2*d^2 - d^3 + 
               d^4 - 108*J - 3*d^2*J + 2*d^3*J + d^4*J + 90*J^2 - 6*d*J^2 - 
               d^2*J^2 + 3*d^3*J^2 - 36*J^3 + 4*d^2*J^3 + 6*J^4 + 2*d*J^4)*x)*
            pj[J, x, d, 3] + (-32*(2 + d)*(-208 - 196*d - 78*d^2 - 42*d^3 - 
               31*d^4 - 36*J - 24*d*J + 21*d^2*J - 30*d^3*J + 9*d^4*J - 6*
                J^2 + 51*d*J^2 - 23*d^2*J^2 + 12*d^3*J^2 + 12*J^3 - 22*d*
                J^3 + 6*d^2*J^3 - 2*J^4 + 3*d*J^4) + 32*(2 + d)^2*
              (24 + 2*d + d^3 - 42*J - d*J + 2*d^2*J + d^3*J + 23*J^2 - d*
                J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (-32*(2 + d)*(-80 - 124*d - 72*d^2 - 39*d^3 - 60*J - 16*d*J - 15*
                d^2*J + 9*d^3*J + 20*J^2 + 12*d*J^2 + 9*d^2*J^2) + 
             32*(2 + d)*(112 + 20*d + 68*d^2 + 11*d^3 + 8*d^4 - 60*J + 20*d*
                J - 33*d^2*J + 11*d^3*J + 20*J^2 + 11*d^2*J^2)*x)*
            pj[J, x, d, 5] + (-256*(2 + d)^2*(4 + 2*d + d^2) + 
             256*(2 + d)^2*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-64*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*(-16 - 3*d - d^2 + 
             2*d^3 - 3*J - 8*d*J + 3*d^2*J + J^2 + 3*d*J^2)*pj[J, x, d, 3] + 
           64*(-2 + d)*(2 + d)*(-48 - 4*d - 3*d^2 - d^3 + 2*d^4 + 12*J - 
             22*d*J - 9*d^2*J + 5*d^3*J + 5*J^2 + 6*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*x*pj[J, x, d, 4] - 64*d*(2 + d)*
            (-40 + 6*d + 5*d^2 + 2*d^3 + 18*J - 9*d*J + d^2*J - 6*J^2 + 
             d*J^2)*pj[J, x, d, 5]), m2*(64*(-2 + d)*(2 + d)*
            (-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 7*J^2 - 9*d*J^2 + 
             d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-128*(-2 + d)*(2 + d)*(-16 - 15*d - 5*d^2 - 3*J - 2*d*J + d^2*
                J + J^2 + d*J^2) - 64*(-2 + d)*(2 + d)*(8 + d^2 - 12*J + d*
                J + d^2*J + 4*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (128*(-2 + d)*(2 + d)*(-8 - 7*d - 3*J + d*J + J^2) + 
             128*(-2 + d)*(2 + d)*(8 + 3*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-256*(-2 + d)*(2 + d)^2 - 256*(-2 + d)*
              (2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(-64*(-2 + d)*(2 + d)*(-8 - 6*d - 4*d^2 + 6*J + 7*d*J - 3*d^2*J + 
             7*J^2 - 9*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
            pj[J, x, d, 4] + (-128*(-2 + d)*(2 + d)*(-16 - 15*d - 5*d^2 - 3*
                J - 2*d*J + d^2*J + J^2 + d*J^2) + 64*(-2 + d)*(2 + d)*
              (8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 5] + (-128*(-2 + d)*(2 + d)*(-8 - 7*d - 3*J + d*J + J^
                2) + 128*(-2 + d)*(2 + d)*(8 + 3*d + d^2 - 3*J + d*J + J^2)*
              x)*pj[J, x, d, 6] + (-256*(-2 + d)*(2 + d)^2 + 
             256*(-2 + d)*(2 + d)^2*x)*pj[J, x, d, 7]), 
         m2*(-32*(-2 + d)^2*(-3 + J)*(d + J)*(-8 - d - d^2 + d^3 + 3*J - 
             4*d*J + d^2*J - J^2 + d*J^2)*pj[J, x, d, 3] + 
           32*(-2 + d)^2*(2 + d)*(-12 + 5*d - 3*d^2 + d^3 + 9*J - 9*d*J + 
             2*d^2*J - 3*J^2 + 2*d*J^2)*x*pj[J, x, d, 4] - 
           32*(-2 + d)^2*d*(2 + d)^2*pj[J, x, d, 5]), 
         m2*(-64*(-2 + d)*(2 + d)*(72 + 94*d + 12*d^2 - 16*d^3 + 66*J + 
             11*d*J - 23*d^2*J + 4*d^3*J - 13*J^2 - 17*d*J^2 + 5*d^2*J^2 - 
             6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-256*(-2 + d)*d*(2 + d)*(-4 - 5*d - 3*J + d*J + J^2) + 
             64*(-2 + d)*(2 + d)*(-72 - 10*d - 3*d^2 + 4*d^3 + 18*J - 21*d*
                J + 5*d^2*J - 6*J^2 + 5*d*J^2)*x)*pj[J, x, d, 5] + 
           (-256*(-2 + d)*d*(2 + d)^2 + 256*(-2 + d)*d*(2 + d)^2*x)*
            pj[J, x, d, 6]), m2*(64*(-2 + d)*(2 + d)*(72 + 94*d + 12*d^2 - 
             16*d^3 + 66*J + 11*d*J - 23*d^2*J + 4*d^3*J - 13*J^2 - 
             17*d*J^2 + 5*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-256*(-2 + d)*d*(2 + d)*(-4 - 5*d - 3*J + d*J + J^2) - 
             64*(-2 + d)*(2 + d)*(-72 - 10*d - 3*d^2 + 4*d^3 + 18*J - 21*d*
                J + 5*d^2*J - 6*J^2 + 5*d*J^2)*x)*pj[J, x, d, 5] + 
           (256*(-2 + d)*d*(2 + d)^2 + 256*(-2 + d)*d*(2 + d)^2*x)*
            pj[J, x, d, 6]), m2*(64*(-2 + d)*(2 + d)*(-3 + J)*(d + J)*
            (8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 3] - 
           64*(-2 + d)*(2 + d)*(24 + 2*d + d^3 - 42*J - d*J + 2*d^2*J + 
             d^3*J + 23*J^2 - d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*
            pj[J, x, d, 4] + 192*(-2 + d)*(2 + d)*(8 + 2*d - 13*d^2 + 6*J - 
             11*d*J + 3*d^2*J - 2*J^2 + 3*d*J^2)*pj[J, x, d, 5] - 
           512*(-2 + d)*d*(2 + d)^2*x*pj[J, x, d, 6]), 
         256*(-4 + d)*(-2 + d)*(2 + d)*(-4 - 5*d - 3*J + d*J + J^2)*
           pj[J, x, d, 5] - 256*(-4 + d)*(-2 + d)*(2 + d)^2*x*
           pj[J, x, d, 6]}}}], exchange[{5 + 2*m, 3}, 
      {GGGG[d], s, 1 + (2*t)/s}, 
      {{1/(12*(-1 + d)*(-3 + J)*(-1 + J)*J*(1 + J)*(-4 + d + J)*(-3 + d + J)*
          (-2 + d + J)*(d + J)*m2^6)}}, 
      {{{m2^3*(128*(-4 + d)*(-3 + J)*(d + J)*(14 - 5*d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] - 384*(-56 + 34*d - 5*d^2 + 30*J - 19*d*J + 
             3*d^2*J - 10*J^2 + 3*d*J^2)*x*pj[J, x, d, 4] + 
           3072*(-4 + d)*pj[J, x, d, 5]), 
         m2^2*(-48*(-4 + d)*(-24 - 6*d + 15*d^2 - 3*d^3 - 6*J + 26*d*J - 
             11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-48*(-4 + d)*(112 + 20*d - 16*d^2 + d^3 + 30*J - 25*d*J + 5*d^2*
                J - 10*J^2 + 5*d*J^2) - 48*(-4 + d)*(-24 + 18*d - 3*d^2 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-192*(-4 + d)*(-24 - 7*d + d^2 - 6*J + 2*d*J + 2*J^2) - 
             48*(-4 + d)*(56 - 18*d + d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 6] + (-384*(-4 + d)*d - 192*(-10 + d)*(-4 + d)*x)*
            pj[J, x, d, 7] + (-384*(-4 + d) - 384*(-4 + d)*x)*
            pj[J, x, d, 8]), m2^2*(48*(-4 + d)*(-24 - 6*d + 15*d^2 - 3*d^3 - 
             6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-48*(-4 + d)*(112 + 20*d - 16*d^2 + d^3 + 30*J - 25*d*J + 5*d^2*
                J - 10*J^2 + 5*d*J^2) + 48*(-4 + d)*(-24 + 18*d - 3*d^2 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (192*(-4 + d)*(-24 - 7*d + d^2 - 6*J + 2*d*J + 2*J^2) - 
             48*(-4 + d)*(56 - 18*d + d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 6] + (-384*(-4 + d)*d + 192*(-10 + d)*(-4 + d)*x)*
            pj[J, x, d, 7] + (384*(-4 + d) - 384*(-4 + d)*x)*pj[J, x, d, 8]), 
         m2^2*((-4 + d)*(-2 + d)*(-1 + J)*J*(-3 + d + J)*(-2 + d + J)*
            (8 + d - 3*J + d*J + J^2)*pj[J, x, d, 1] - (-4 + d)*(-2 + d)*J*
            (-3 + d + J)*(8 + d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x*
            pj[J, x, d, 2] + 3*(-4 + d)*(-2 + d)*d*(8 + 10*d - 3*d^2 + 6*J - 
             5*d*J + d^2*J - 2*J^2 + d*J^2)*pj[J, x, d, 3] - 
           3*(-4 + d)^2*(-2 + d)*d*(2 + d)*x*pj[J, x, d, 4]), 
         m2^2*(4*(-4 + 3*d)*(-2 + J)*(-1 + d + J)*(72 - 54*d + 9*d^2 - 78*J + 
             44*d*J - 6*d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (8*(-3 + J)*(d + J)*(96 - 80*d + 2*d^2 + 3*d^3 + 36*J - 36*d*J + 8*
                d^2*J - 12*J^2 + 8*d*J^2) - 8*(-4 + 3*d)*(72 - 54*d + 9*d^2 - 
               114*J + 71*d*J - 11*d^2*J + 74*J^2 - 35*d*J^2 + 4*d^2*J^2 - 24*
                J^3 + 8*d*J^3 + 4*J^4)*x)*pj[J, x, d, 3] + 
           (4*(-576 + 672*d + 252*d^2 - 60*d^3 - 9*d^4 + 48*J + 44*d*J + 34*
                d^2*J - 27*d^3*J + 3*d^4*J - 88*J^2 + 82*d*J^2 - 62*d^2*J^2 + 
               9*d^3*J^2 + 48*J^3 - 52*d*J^3 + 12*d^2*J^3 - 8*J^4 + 6*d*
                J^4) - 8*(288 - 240*d + 6*d^2 + 9*d^3 + 24*J - 14*d*J + 2*d^2*
                J - 44*J^2 + 53*d*J^2 - 22*d^2*J^2 + 3*d^3*J^2 + 24*J^3 - 26*
                d*J^3 + 6*d^2*J^3 - 4*J^4 + 3*d*J^4)*x)*pj[J, x, d, 4] + 
           (-24*d*(-8 - 18*d + d^2 + d^3 - 6*J + 5*d*J - d^2*J + 2*J^2 - d*
                J^2) - 24*d*(-40 - 2*d + 3*d^2 + 6*J - 5*d*J + d^2*J - 2*
                J^2 + d*J^2)*x)*pj[J, x, d, 5] + (48*(-4 + d)*d*(2 + d) - 
             48*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-4*(-4 + 3*d)*(-2 + J)*(-1 + d + J)*(72 - 54*d + 9*d^2 - 
             78*J + 44*d*J - 6*d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (8*(-3 + J)*(d + J)*(96 - 80*d + 2*d^2 + 3*d^3 + 36*J - 36*d*J + 8*
                d^2*J - 12*J^2 + 8*d*J^2) + 8*(-4 + 3*d)*(72 - 54*d + 9*d^2 - 
               114*J + 71*d*J - 11*d^2*J + 74*J^2 - 35*d*J^2 + 4*d^2*J^2 - 24*
                J^3 + 8*d*J^3 + 4*J^4)*x)*pj[J, x, d, 3] + 
           (-4*(-576 + 672*d + 252*d^2 - 60*d^3 - 9*d^4 + 48*J + 44*d*J + 34*
                d^2*J - 27*d^3*J + 3*d^4*J - 88*J^2 + 82*d*J^2 - 62*d^2*J^2 + 
               9*d^3*J^2 + 48*J^3 - 52*d*J^3 + 12*d^2*J^3 - 8*J^4 + 6*d*
                J^4) - 8*(288 - 240*d + 6*d^2 + 9*d^3 + 24*J - 14*d*J + 2*d^2*
                J - 44*J^2 + 53*d*J^2 - 22*d^2*J^2 + 3*d^3*J^2 + 24*J^3 - 26*
                d*J^3 + 6*d^2*J^3 - 4*J^4 + 3*d*J^4)*x)*pj[J, x, d, 4] + 
           (-24*d*(-8 - 18*d + d^2 + d^3 - 6*J + 5*d*J - d^2*J + 2*J^2 - d*
                J^2) + 24*d*(-40 - 2*d + 3*d^2 + 6*J - 5*d*J + d^2*J - 2*
                J^2 + d*J^2)*x)*pj[J, x, d, 5] + (-48*(-4 + d)*d*(2 + d) - 
             48*(-4 + d)*d*(2 + d)*x)*pj[J, x, d, 6]), 
         m2^2*(-96*d*(2 + d)*(-8 - 2*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 5] - 96*(-4 + d)*d*(2 + d)*x*pj[J, x, d, 6]), 
         m2^2*(96*(-3 + J)*(d + J)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*J + 
             d^2*J - 6*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (48*(-256 - 24*d + 202*d^2 - 33*d^3 - 3*d^4 - 144*J + 294*d*J - 76*
                d^2*J - 5*d^3*J + d^4*J + 84*J^2 - 79*d*J^2 - 16*d^2*J^2 + 4*
                d^3*J^2 - 24*J^3 - 10*d*J^3 + 6*d^2*J^3 + 4*J^4 + 3*d*J^4) + 
             96*(72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*d^2*J + 35*J^2 - 12*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (96*(40 + 2*d - 35*d^2 + 2*d^4 + 30*J - 37*d*J + 3*d^2*J + 2*d^3*
                J - 10*J^2 + 9*d*J^2 + 2*d^2*J^2) + 48*(-256 + 232*d - 30*
                d^2 - 3*d^3 + 96*J - 26*d*J - 5*d^2*J + d^3*J - 32*J^2 - 2*d*
                J^2 + d^2*J^2)*x)*pj[J, x, d, 5] + 
           (96*(56 - 42*d - d^2 + 2*d^3 - 6*J - 7*d*J + 3*d^2*J + 2*J^2 + 3*d*
                J^2) + 96*(56 - 42*d - d^2 + 2*d^3 - 6*J - 7*d*J + 3*d^2*J + 
               2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(96*(-3 + J)*(d + J)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*J + 
             d^2*J - 6*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-48*(-256 - 24*d + 202*d^2 - 33*d^3 - 3*d^4 - 144*J + 294*d*J - 
               76*d^2*J - 5*d^3*J + d^4*J + 84*J^2 - 79*d*J^2 - 16*d^2*J^2 + 
               4*d^3*J^2 - 24*J^3 - 10*d*J^3 + 6*d^2*J^3 + 4*J^4 + 3*d*J^4) + 
             96*(72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*d^2*J + 35*J^2 - 12*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (96*(40 + 2*d - 35*d^2 + 2*d^4 + 30*J - 37*d*J + 3*d^2*J + 2*d^3*
                J - 10*J^2 + 9*d*J^2 + 2*d^2*J^2) - 48*(-256 + 232*d - 30*
                d^2 - 3*d^3 + 96*J - 26*d*J - 5*d^2*J + d^3*J - 32*J^2 - 2*d*
                J^2 + d^2*J^2)*x)*pj[J, x, d, 5] + 
           (-96*(56 - 42*d - d^2 + 2*d^3 - 6*J - 7*d*J + 3*d^2*J + 2*J^2 + 3*
                d*J^2) + 96*(56 - 42*d - d^2 + 2*d^3 - 6*J - 7*d*J + 3*d^2*
                J + 2*J^2 + 3*d*J^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-8*(-2 + d)*(-1 + J)*(-2 + d + J)*(72 - 54*d + 9*d^2 - 114*J + 
             71*d*J - 11*d^2*J + 74*J^2 - 35*d*J^2 + 4*d^2*J^2 - 24*J^3 + 
             8*d*J^3 + 4*J^4)*pj[J, x, d, 1] + 4*(-2 + d)*(-1 + J)*
            (-2 + d + J)*(72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 
             5*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*pj[J, x, d, 2] - 
           8*(-144 - 252*d + 276*d^2 + 33*d^3 - 21*d^4 - 204*J + 236*d*J - 
             89*d^2*J - d^3*J + 4*d^4*J - 4*J^2 - 62*d*J^2 + 48*d^2*J^2 - 
             8*d^3*J^2 + d^4*J^2 + 48*J^3 + 20*d*J^3 - 18*d^2*J^3 + 
             2*d^3*J^3 - 8*J^4 - 6*d*J^4 + d^2*J^4)*pj[J, x, d, 3] + 
           12*(192 - 160*d - 4*d^2 - 4*d^3 + 3*d^4 - 48*J + 124*d*J - 
             12*d^2*J - 17*d^3*J + 3*d^4*J + 16*J^2 - 36*d*J^2 - 8*d^2*J^2 + 
             3*d^3*J^2)*x*pj[J, x, d, 4] - 96*(-4 + d)*d*(4 + d^2)*
            pj[J, x, d, 5]), m2^2*(-8*(-2 + d)*(-1 + J)*(-2 + d + J)*
            (72 - 54*d + 9*d^2 - 114*J + 71*d*J - 11*d^2*J + 74*J^2 - 
             35*d*J^2 + 4*d^2*J^2 - 24*J^3 + 8*d*J^3 + 4*J^4)*
            pj[J, x, d, 1] + (4*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (-72 + 54*d - 9*d^2 - 42*J - 10*d*J + 8*d^2*J + 23*J^2 + 2*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4) + 4*(-2 + d)*(-1 + J)*
              (-2 + d + J)*(72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*(72 + 18*d + 147*d^2 - 39*d^3 - 42*J + 185*d*J - 87*
                d^2*J + 10*d^3*J + 50*J^2 - 72*d*J^2 + 8*d^2*J^2 + d^3*J^2 - 
               24*J^3 + 2*d*J^3 + 2*d^2*J^3 + 4*J^4 + d*J^4) - 
             8*(-2 + d)*(-72 + 54*d - 9*d^2 - 6*J - 43*d*J + 12*d^2*J + d^3*
                J + 38*J^2 - d^2*J^2 + d^3*J^2 - 24*J^3 + 2*d*J^3 + 2*d^2*
                J^3 + 4*J^4 + d*J^4)*x)*pj[J, x, d, 3] + 
           (12*(-2 + d)*d*(88 + 30*d - 13*d^2 + 18*J - 15*d*J + 3*d^2*J - 6*
                J^2 + 3*d*J^2) + 12*(-2 + d)*d*(-104 + 14*d + 3*d^2 + 18*J - 
               15*d*J + 3*d^2*J - 6*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (-48*(-4 + d)*(-2 + d)*d*(2 + d) - 48*(-4 + d)*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 5]), m2^2*(192*(2 + d)*(-24 - 6*d + 15*d^2 - 
             3*d^3 - 6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (384*(2 + d)*(40 + 2*d - 7*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*
                J^2 + 2*d*J^2) + 192*(2 + d)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*
                J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (384*(2 + d)*(-12 - 5*d + 2*d^2 - 3*J + d*J + J^2) + 
             384*(2 + d)*(20 - 9*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (768*(-4 + d)*(2 + d) + 768*(-4 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(48*(-2 + d)*(-3 + J)*(d + J)*
            (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*
            pj[J, x, d, 3] + (48*(-496 - 388*d + 148*d^2 + 31*d^3 - 9*d^4 - 
               300*J + 238*d*J - 46*d^2*J - 9*d^3*J + 3*d^4*J + 154*J^2 - 109*
                d*J^2 + 24*d^2*J^2 - 36*J^3 + 30*d*J^3 - 6*d^2*J^3 + 6*J^4 - 
               3*d*J^4) + 48*(-2 + d)*(72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*
                d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
              x)*pj[J, x, d, 4] + (-48*(816 + 580*d - 88*d^2 - 43*d^3 + 4*
                d^4 + 324*J - 72*d*J - 39*d^2*J + 9*d^3*J - 108*J^2 - 12*d*
                J^2 + 9*d^2*J^2) + 48*(-496 + 108*d + 40*d^2 - 9*d^3 + 204*
                J - 104*d*J + 3*d^2*J + 3*d^3*J - 68*J^2 + 12*d*J^2 + 3*d^2*
                J^2)*x)*pj[J, x, d, 5] + (192*(-8 - 34*d - 3*d^2 + 3*d^3 - 6*
                J + 5*d*J - d^2*J + 2*J^2 - d*J^2) - 192*(120 + 14*d - 15*
                d^2 + d^3 - 6*J + 5*d*J - d^2*J + 2*J^2 - d*J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(2 + d) + 768*(-4 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(48*(-2 + d)*(-3 + J)*(d + J)*
            (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-48*(-496 - 388*d + 148*d^2 + 31*d^3 - 9*d^4 - 
               300*J + 238*d*J - 46*d^2*J - 9*d^3*J + 3*d^4*J + 154*J^2 - 109*
                d*J^2 + 24*d^2*J^2 - 36*J^3 + 30*d*J^3 - 6*d^2*J^3 + 6*J^4 - 
               3*d*J^4) + 48*(-2 + d)*(72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*
                d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
              x)*pj[J, x, d, 4] + (-48*(816 + 580*d - 88*d^2 - 43*d^3 + 4*
                d^4 + 324*J - 72*d*J - 39*d^2*J + 9*d^3*J - 108*J^2 - 12*d*
                J^2 + 9*d^2*J^2) - 48*(-496 + 108*d + 40*d^2 - 9*d^3 + 204*
                J - 104*d*J + 3*d^2*J + 3*d^3*J - 68*J^2 + 12*d*J^2 + 3*d^2*
                J^2)*x)*pj[J, x, d, 5] + (-192*(-8 - 34*d - 3*d^2 + 3*d^3 - 6*
                J + 5*d*J - d^2*J + 2*J^2 - d*J^2) - 192*(120 + 14*d - 15*
                d^2 + d^3 - 6*J + 5*d*J - d^2*J + 2*J^2 - d*J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(2 + d) - 768*(-4 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(-192*(2 + d)*(-24 - 6*d + 15*d^2 - 3*d^3 - 
             6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (384*(2 + d)*(40 + 2*d - 7*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*J - 4*
                J^2 + 2*d*J^2) - 192*(2 + d)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*
                J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-384*(2 + d)*(-12 - 5*d + 2*d^2 - 3*J + d*J + J^2) + 
             384*(2 + d)*(20 - 9*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (768*(-4 + d)*(2 + d) - 768*(-4 + d)*(2 + d)*x)*
            pj[J, x, d, 7]), m2^2*(-8*(-2 + d)*(-1 + J)*(-2 + d + J)*
            (72 - 54*d + 9*d^2 - 114*J + 71*d*J - 11*d^2*J + 74*J^2 - 
             35*d*J^2 + 4*d^2*J^2 - 24*J^3 + 8*d*J^3 + 4*J^4)*
            pj[J, x, d, 1] + (-4*(-2 + d)*(-2 + J)*(-1 + d + J)*
              (-72 + 54*d - 9*d^2 - 42*J - 10*d*J + 8*d^2*J + 23*J^2 + 2*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4) + 4*(-2 + d)*(-1 + J)*
              (-2 + d + J)*(72 - 18*d - 78*J + 23*d*J + d^2*J + 35*J^2 - 5*d*
                J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-8*(-2 + d)*(72 + 18*d + 147*d^2 - 39*d^3 - 42*J + 185*d*J - 87*
                d^2*J + 10*d^3*J + 50*J^2 - 72*d*J^2 + 8*d^2*J^2 + d^3*J^2 - 
               24*J^3 + 2*d*J^3 + 2*d^2*J^3 + 4*J^4 + d*J^4) + 
             8*(-2 + d)*(-72 + 54*d - 9*d^2 - 6*J - 43*d*J + 12*d^2*J + d^3*
                J + 38*J^2 - d^2*J^2 + d^3*J^2 - 24*J^3 + 2*d*J^3 + 2*d^2*
                J^3 + 4*J^4 + d*J^4)*x)*pj[J, x, d, 3] + 
           (-12*(-2 + d)*d*(88 + 30*d - 13*d^2 + 18*J - 15*d*J + 3*d^2*J - 6*
                J^2 + 3*d*J^2) + 12*(-2 + d)*d*(-104 + 14*d + 3*d^2 + 18*J - 
               15*d*J + 3*d^2*J - 6*J^2 + 3*d*J^2)*x)*pj[J, x, d, 4] + 
           (-48*(-4 + d)*(-2 + d)*d*(2 + d) + 48*(-4 + d)*(-2 + d)*d*(2 + d)*
              x)*pj[J, x, d, 5]), m2^2*(192*(-3 + J)*(d + J)*
            (-24 + 18*d - 3*d^2 - 6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (96*(272 + 108*d - 128*d^2 + 33*d^3 - 3*d^4 + 180*J - 222*d*J + 66*
                d^2*J - 7*d^3*J + d^4*J - 78*J^2 + 57*d*J^2 + 12*J^3 + 2*d*
                J^3 - 2*d^2*J^3 - 2*J^4 - d*J^4) + 32*(432 - 324*d + 54*d^2 - 
               12*J + 82*d*J - 29*d^2*J + d^3*J - 32*J^2 + 7*d*J^2 - 9*d^2*
                J^2 + d^3*J^2 + 24*J^3 - 14*d*J^3 + 2*d^2*J^3 - 4*J^4 + d*
                J^4)*x)*pj[J, x, d, 4] + (-96*d*(-120 - 22*d + 5*d^2 + 2*
                d^3 - 18*J + 3*d*J + d^2*J + 6*J^2 + d*J^2) + 
             96*(272 - 164*d + 36*d^2 - 3*d^3 - 84*J + 28*d*J - 3*d^2*J + d^3*
                J + 28*J^2 + d^2*J^2)*x)*pj[J, x, d, 5] + 
           (384*(-4 + d)*(8 + 2*d + d^2) - 384*(-4 + d)*d*(2 + d)*x)*
            pj[J, x, d, 6]), m2^2*(192*(-3 + J)*(d + J)*(-24 + 18*d - 3*d^2 - 
             6*J + 2*d*J + 2*J^2)*pj[J, x, d, 3] + 
           (-96*(272 + 108*d - 128*d^2 + 33*d^3 - 3*d^4 + 180*J - 222*d*J + 
               66*d^2*J - 7*d^3*J + d^4*J - 78*J^2 + 57*d*J^2 + 12*J^3 + 2*d*
                J^3 - 2*d^2*J^3 - 2*J^4 - d*J^4) + 32*(432 - 324*d + 54*d^2 - 
               12*J + 82*d*J - 29*d^2*J + d^3*J - 32*J^2 + 7*d*J^2 - 9*d^2*
                J^2 + d^3*J^2 + 24*J^3 - 14*d*J^3 + 2*d^2*J^3 - 4*J^4 + d*
                J^4)*x)*pj[J, x, d, 4] + (-96*d*(-120 - 22*d + 5*d^2 + 2*
                d^3 - 18*J + 3*d*J + d^2*J + 6*J^2 + d*J^2) - 
             96*(272 - 164*d + 36*d^2 - 3*d^3 - 84*J + 28*d*J - 3*d^2*J + d^3*
                J + 28*J^2 + d^2*J^2)*x)*pj[J, x, d, 5] + 
           (-384*(-4 + d)*(8 + 2*d + d^2) - 384*(-4 + d)*d*(2 + d)*x)*
            pj[J, x, d, 6]), m2^2*(32*(-3 + J)*(d + J)*(-192 - 104*d + 
             130*d^2 - 23*d^3 + 72*J + 60*d*J - 49*d^2*J + 7*d^3*J - 24*J^2 - 
             28*d*J^2 + 7*d^2*J^2)*pj[J, x, d, 3] + 
           32*(576 + 312*d - 390*d^2 + 69*d^3 - 408*J - 272*d*J + 277*d^2*J - 
             47*d^3*J + 154*J^2 + 160*d*J^2 - 69*d^2*J^2 + 4*d^3*J^2 - 
             12*J^3 - 20*d*J^3 + 8*d^2*J^3 + 2*J^4 + 4*d*J^4)*x*
            pj[J, x, d, 4] - 192*(-56 - 14*d - 45*d^2 - 3*d^3 + 4*d^4 - 
             42*J + 5*d*J + d^3*J + 14*J^2 + 3*d*J^2 + d^2*J^2)*
            pj[J, x, d, 5] - 768*(-4 + d)*(4 + 2*d + d^2)*x*pj[J, x, d, 6]), 
         m2^2*(-32*(-4 + d)*(-2 + J)*(-1 + d + J)*(72 - 54*d + 9*d^2 - 78*J + 
             44*d*J - 6*d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 2] + (-96*(2 + d)*(-3 + J)*(d + J)*
              (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2) + 
             64*(-4 + d)*(72 - 54*d + 9*d^2 - 114*J + 71*d*J - 11*d^2*J + 74*
                J^2 - 35*d*J^2 + 4*d^2*J^2 - 24*J^3 + 8*d*J^3 + 4*J^4)*x)*
            pj[J, x, d, 3] + (32*(1392 + 420*d - 204*d^2 + 75*d^3 - 18*d^4 + 
               492*J - 374*d*J + 76*d^2*J - 20*d^3*J + 6*d^4*J - 146*J^2 + 13*
                d*J^2 + 30*d^2*J^2 + d^3*J^2 - 12*J^3 + 34*d*J^3 - 10*d^2*
                J^3 + 2*J^4 - 5*d*J^4) - 96*(2 + d)*(72 - 54*d + 9*d^2 - 78*
                J + 44*d*J - 6*d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 
               2*d*J^3 + J^4)*x)*pj[J, x, d, 4] + 
           (96*(-112 - 132*d - 76*d^2 - 3*d^3 + 8*d^4 - 84*J + 4*d*J - 7*d^2*
                J + 5*d^3*J + 28*J^2 + 8*d*J^2 + 5*d^2*J^2) - 
             96*(-272 + 84*d - 40*d^2 + 9*d^3 + 84*J - 16*d*J - 7*d^2*J + d^3*
                J - 28*J^2 - 4*d*J^2 + d^2*J^2)*x)*pj[J, x, d, 5] + 
           (768*(-4 + d)*(4 + 2*d + d^2) + 768*(-4 + d)*(4 + 2*d + d^2)*x)*
            pj[J, x, d, 6]), m2^2*(32*(-4 + d)*(-2 + J)*(-1 + d + J)*
            (72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*d^2*J + 35*J^2 - 
             12*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 2] + 
           (-96*(2 + d)*(-3 + J)*(d + J)*(-24 + 18*d - 3*d^2 + 18*J - 9*d*
                J + d^2*J - 6*J^2 + d*J^2) - 64*(-4 + d)*(72 - 54*d + 9*d^2 - 
               114*J + 71*d*J - 11*d^2*J + 74*J^2 - 35*d*J^2 + 4*d^2*J^2 - 24*
                J^3 + 8*d*J^3 + 4*J^4)*x)*pj[J, x, d, 3] + 
           (-32*(1392 + 420*d - 204*d^2 + 75*d^3 - 18*d^4 + 492*J - 374*d*
                J + 76*d^2*J - 20*d^3*J + 6*d^4*J - 146*J^2 + 13*d*J^2 + 30*
                d^2*J^2 + d^3*J^2 - 12*J^3 + 34*d*J^3 - 10*d^2*J^3 + 2*J^4 - 
               5*d*J^4) - 96*(2 + d)*(72 - 54*d + 9*d^2 - 78*J + 44*d*J - 6*
                d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*
              x)*pj[J, x, d, 4] + (96*(-112 - 132*d - 76*d^2 - 3*d^3 + 8*
                d^4 - 84*J + 4*d*J - 7*d^2*J + 5*d^3*J + 28*J^2 + 8*d*J^2 + 5*
                d^2*J^2) + 96*(-272 + 84*d - 40*d^2 + 9*d^3 + 84*J - 16*d*
                J - 7*d^2*J + d^3*J - 28*J^2 - 4*d*J^2 + d^2*J^2)*x)*
            pj[J, x, d, 5] + (-768*(-4 + d)*(4 + 2*d + d^2) + 
             768*(-4 + d)*(4 + 2*d + d^2)*x)*pj[J, x, d, 6]), 
         m2^2*(-384*(-3 + J)*(d + J)*(-24 + 18*d - 3*d^2 - 6*J + 2*d*J + 
             2*J^2)*pj[J, x, d, 3] - 64*(432 - 324*d + 54*d^2 - 12*J + 
             82*d*J - 29*d^2*J + d^3*J - 32*J^2 + 7*d*J^2 - 9*d^2*J^2 + 
             d^3*J^2 + 24*J^3 - 14*d*J^3 + 2*d^2*J^3 - 4*J^4 + d*J^4)*x*
            pj[J, x, d, 4] - 192*d*(56 - 26*d - 5*d^2 + 2*d^3 - 6*J - 7*d*J + 
             3*d^2*J + 2*J^2 + 3*d*J^2)*pj[J, x, d, 5]), 
         m2*(-192*(-2 + d)*(-24 - 6*d + 15*d^2 - 3*d^3 - 6*J + 26*d*J - 
             11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 2*d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-384*(-2 + d)*(40 + 2*d - 7*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*
                J - 4*J^2 + 2*d*J^2) - 192*(-2 + d)*(-24 + 18*d - 3*d^2 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-384*(-2 + d)*(-12 - 5*d + 2*d^2 - 3*J + d*J + J^2) - 
             384*(-2 + d)*(20 - 9*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(-2 + d) - 768*(-4 + d)*(-2 + d)*
              x)*pj[J, x, d, 7]), m2*(192*(-2 + d)*(-24 - 6*d + 15*d^2 - 
             3*d^3 - 6*J + 26*d*J - 11*d^2*J + d^3*J + 11*J^2 - 14*d*J^2 + 
             2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*pj[J, x, d, 4] + 
           (-384*(-2 + d)*(40 + 2*d - 7*d^2 + d^3 + 12*J - 10*d*J + 2*d^2*
                J - 4*J^2 + 2*d*J^2) + 192*(-2 + d)*(-24 + 18*d - 3*d^2 + 18*
                J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (384*(-2 + d)*(-12 - 5*d + 2*d^2 - 3*J + d*J + J^2) - 
             384*(-2 + d)*(20 - 9*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 6] + (-768*(-4 + d)*(-2 + d) + 768*(-4 + d)*(-2 + d)*
              x)*pj[J, x, d, 7]), m2*(96*(-4 + d)*(-2 + d)^2*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + 96*(-2 + d)^2*(12 - 3*d - 3*J + d*J + J^2)*x*
            pj[J, x, d, 4] - 96*(-4 + d)*(-2 + d)^2*d*pj[J, x, d, 5]), 
         m2*(-192*(-2 + d)*(-120 - 78*d + 39*d^2 - 3*d^3 - 102*J + 52*d*J - 
             9*d^2*J + d^3*J + 25*J^2 + 6*J^3 - 2*d*J^3 - J^4)*
            pj[J, x, d, 4] + (768*(-2 + d)*d*(-8 - 2*d + d^2 - 3*J + d*J + J^
                2) - 192*(-2 + d)*(-120 + 42*d - 3*d^2 + 6*J - 5*d*J + d^2*
                J - 2*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (-768*(-4 + d)*(-2 + d)*d + 768*(-4 + d)*(-2 + d)*d*x)*
            pj[J, x, d, 6]), m2*(192*(-2 + d)*(-120 - 78*d + 39*d^2 - 3*d^3 - 
             102*J + 52*d*J - 9*d^2*J + d^3*J + 25*J^2 + 6*J^3 - 2*d*J^3 - 
             J^4)*pj[J, x, d, 4] + (768*(-2 + d)*d*(-8 - 2*d + d^2 - 3*J + d*
                J + J^2) + 192*(-2 + d)*(-120 + 42*d - 3*d^2 + 6*J - 5*d*J + 
               d^2*J - 2*J^2 + d*J^2)*x)*pj[J, x, d, 5] + 
           (768*(-4 + d)*(-2 + d)*d + 768*(-4 + d)*(-2 + d)*d*x)*
            pj[J, x, d, 6]), m2*(192*(-2 + d)*(-3 + J)*(d + J)*
            (-24 + 18*d - 3*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*
            pj[J, x, d, 3] + 192*(-2 + d)*(72 - 54*d + 9*d^2 - 78*J + 
             44*d*J - 6*d^2*J + 35*J^2 - 12*d*J^2 + d^2*J^2 - 6*J^3 + 
             2*d*J^3 + J^4)*x*pj[J, x, d, 4] - 192*(-2 + d)*
            (72 - 70*d - 19*d^2 + 8*d^3 + 6*J - 17*d*J + 5*d^2*J - 2*J^2 + 
             5*d*J^2)*pj[J, x, d, 5] - 1536*(-4 + d)*(-2 + d)*d*x*
            pj[J, x, d, 6]), -768*(-4 + d)*(-2 + d)*(-8 - 2*d + d^2 - 3*J + 
            d*J + J^2)*pj[J, x, d, 5] - 768*(-4 + d)^2*(-2 + d)*x*
           pj[J, x, d, 6]}}}], exchange[{1, 1, 1}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1}}, {{{0, 0, 0, 2/(3*d*m2^4), 0, 0, 0, 0, 0, 8/(3*d*m2^4), 
         8/(3*d*m2^4), 0, 0, 0, 0, 8/(3*d*m2^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0}}}], exchange[{2 + 2*m, 2, 2}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1/(3*(-5 + d)*(-4 + d)*(1 + J)*(2 + J)*(-5 + d + J)*(-4 + d + J)*
          m2^4)}}, {{{m2*(16*(-4 + d)*(8 - 7*d + d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 16*(-6 + d)*(-4 + d)*x*pj[J, x, d, 3]), 0, 0, 
         (-6 + d)*(-5 + d)*(-4 + d)*(-2 + d)*pj[J, x, d, 2], 
         -4*(-6 + d)*(8 - 7*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          (8*(-6 + d)*(-2 + d) - 4*(-6 + d)^2*x)*pj[J, x, d, 3] + 
          (-8*(-6 + d) + 8*(-6 + d)*x)*pj[J, x, d, 4], 
         -4*(-6 + d)*(8 - 7*d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          (-8*(-6 + d)*(-2 + d) - 4*(-6 + d)^2*x)*pj[J, x, d, 3] + 
          (-8*(-6 + d) - 8*(-6 + d)*x)*pj[J, x, d, 4], 0, 0, 0, 
         8*(-6 + d)*(-22 + 24*d - 9*d^2 + d^3 - 3*J + d*J + J^2)*
           pj[J, x, d, 2] + 8*(-6 + d)*(4 - 6*d + d^2)*x*pj[J, x, d, 3], 
         8*(-6 + d)*(-5 + d)*(-3 + d)*(-2 + d)*pj[J, x, d, 2] + 
          (8*(-6 + d)*(-5 + d)*(-2 + d) + 8*(-6 + d)*(-5 + d)*(-2 + d)*x)*
           pj[J, x, d, 3], 0, 0, 0, 0, 8*(-6 + d)*(-5 + d)*(-3 + d)*(-2 + d)*
           pj[J, x, d, 2] + (-8*(-6 + d)*(-5 + d)*(-2 + d) + 
            8*(-6 + d)*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 3], 
         16*(-6 + d)*(-4 + d)*pj[J, x, d, 4], 16*(-6 + d)*(-4 + d)*
          pj[J, x, d, 4], 16*(-6 + d)*(-4 + d)*(8 - 7*d + d^2 - 3*J + d*J + 
            J^2)*pj[J, x, d, 2] + 16*(-6 + d)^2*(-4 + d)*x*pj[J, x, d, 3] + 
          16*(-6 + d)*(-4 + d)*pj[J, x, d, 4], -32*(-6 + d)*(-4 + d)*(-2 + d)*
           pj[J, x, d, 3] - 32*(-6 + d)*(-4 + d)*x*pj[J, x, d, 4], 
         32*(-6 + d)*(-4 + d)*(-2 + d)*pj[J, x, d, 3] + 32*(-6 + d)*(-4 + d)*
           x*pj[J, x, d, 4], -32*(-6 + d)*(-4 + d)*pj[J, x, d, 4], 0, 0, 0, 
         0, 0, 0, 0}}}], exchange[{3 + 2*m, 1, 1}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{2/(d*(2 + J)*(-5 + d + J)*m2^4), 1/(Sqrt[-1 + d]*d*Sqrt[-2 + J]*
          Sqrt[-1 + J]*(2 + J)*(-5 + d + J)*Sqrt[-2 + d + J]*Sqrt[-1 + d + J]*
          m2^5)}, {1/(Sqrt[-1 + d]*d*Sqrt[-2 + J]*Sqrt[-1 + J]*(2 + J)*
          (-5 + d + J)*Sqrt[-2 + d + J]*Sqrt[-1 + d + J]*m2^5), 
        1/(2*(-1 + d)*d*(-2 + J)*(-1 + J)*(2 + J)*(-5 + d + J)*(-2 + d + J)*
          (-1 + d + J)*m2^5)}}, {{{0, 0, 0, (-4 + d)*pj[J, x, d, 1], 0, 0, 0, 
         0, 0, 4*(-4 + d)*pj[J, x, d, 1] + 4*x*pj[J, x, d, 2], 
         4*(-4 + d)*pj[J, x, d, 1] + (4 + 4*x)*pj[J, x, d, 2], 0, 0, 0, 0, 
         4*(-4 + d)*pj[J, x, d, 1] + (-4 + 4*x)*pj[J, x, d, 2], 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 
         m2*(-((-4 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1]) + 
           (-4 + d)*(-2 + d)*d*x*pj[J, x, d, 2]), 0, 0, 0, 0, 0, 
         m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] - 
           4*(-2 + d)*(2 + 2*d - 3*J + d*J + J^2)*x*pj[J, x, d, 2] + 
           8*(-2 + d)*d*pj[J, x, d, 3]), 
         m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-4*(-2 + d)*(-2 + J)*(-1 + d + J) - 4*(-2 + d)*(2 + 2*d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 2] + (8*(-2 + d)*d + 8*(-2 + d)*d*x)*
            pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J) - 4*(-2 + d)*(2 + 2*d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 2] + (8*(-2 + d)*d - 8*(-2 + d)*d*x)*
            pj[J, x, d, 3]), 16*d*m2*x*pj[J, x, d, 4], 
         16*d*m2*x*pj[J, x, d, 4], m2*(16*(-2 + d)*d*pj[J, x, d, 3] + 
           16*d*x*pj[J, x, d, 4]), m2*(-16*d*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 64*d*x*pj[J, x, d, 3] - 32*d*pj[J, x, d, 4]), 
         m2*(16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           64*d*x*pj[J, x, d, 3] + 32*d*pj[J, x, d, 4]), 
         -32*d*m2*x*pj[J, x, d, 4], 0, 0, 8*(-2 + d)*d*pj[J, x, d, 3], 
         32*d*pj[J, x, d, 4], -32*d*pj[J, x, d, 4], 
         32*(-2 + d)*d*pj[J, x, d, 3] + 32*d*x*pj[J, x, d, 4], 0}}, 
       {{0, 0, 0, m2*(-((-4 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*
             pj[J, x, d, 1]) + (-4 + d)*(-2 + d)*d*x*pj[J, x, d, 2]), 0, 0, 
         0, 0, 0, m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] - 
           4*(-2 + d)*(2 + 2*d - 3*J + d*J + J^2)*x*pj[J, x, d, 2] + 
           8*(-2 + d)*d*pj[J, x, d, 3]), 
         m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (-4*(-2 + d)*(-2 + J)*(-1 + d + J) - 4*(-2 + d)*(2 + 2*d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 2] + (8*(-2 + d)*d + 8*(-2 + d)*d*x)*
            pj[J, x, d, 3]), 0, 0, 0, 0, 
         m2*(16*(-2 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
           (4*(-2 + d)*(-2 + J)*(-1 + d + J) - 4*(-2 + d)*(2 + 2*d - 3*J + d*
                J + J^2)*x)*pj[J, x, d, 2] + (8*(-2 + d)*d - 8*(-2 + d)*d*x)*
            pj[J, x, d, 3]), 16*d*m2*x*pj[J, x, d, 4], 
         16*d*m2*x*pj[J, x, d, 4], m2*(16*(-2 + d)*d*pj[J, x, d, 3] + 
           16*d*x*pj[J, x, d, 4]), m2*(-16*d*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] + 64*d*x*pj[J, x, d, 3] - 32*d*pj[J, x, d, 4]), 
         m2*(16*d*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] - 
           64*d*x*pj[J, x, d, 3] + 32*d*pj[J, x, d, 4]), 
         -32*d*m2*x*pj[J, x, d, 4], 0, 0, 8*(-2 + d)*d*pj[J, x, d, 3], 
         32*d*pj[J, x, d, 4], -32*d*pj[J, x, d, 4], 
         32*(-2 + d)*d*pj[J, x, d, 3] + 32*d*x*pj[J, x, d, 4], 0}, 
        {0, 0, 0, m2*((-4 + d)*(-2 + d)^2*(-1 + J)*(-2 + d + J)*
            (2 - d + d^2 - 3*J + d*J + J^2)*pj[J, x, d, 1] - 
           (-4 + d)*(-2 + d)^2*d*(4 - 3*d + d^2 - 6*J + 2*d*J + 2*J^2)*x*
            pj[J, x, d, 2] + (-4 + d)*(-2 + d)*d^3*pj[J, x, d, 3]), 
         m2*(4*d^2*(-4 + 2*d - 3*d^2 - 3*d*J + d^2*J + d*J^2)*
            pj[J, x, d, 3] + (-16*(-1 + d)*d^2 - 4*d^2*(4 + d^2)*x)*
            pj[J, x, d, 4] + (8*d^3 - 8*d^3*x)*pj[J, x, d, 5]), 
         m2*(4*d^2*(-4 + 2*d - 3*d^2 - 3*d*J + d^2*J + d*J^2)*
            pj[J, x, d, 3] + (16*(-1 + d)*d^2 - 4*d^2*(4 + d^2)*x)*
            pj[J, x, d, 4] + (8*d^3 + 8*d^3*x)*pj[J, x, d, 5]), 0, 
         m2*(16*d^2*(-2 - 4*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
           (64*d^2 - 16*d^2*(2 + d)*x)*pj[J, x, d, 5] + (32*d^2 + 32*d^2*x)*
            pj[J, x, d, 6]), m2*(-16*d^2*(-2 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 4] + (64*d^2 + 16*d^2*(2 + d)*x)*pj[J, x, d, 5] + 
           (-32*d^2 + 32*d^2*x)*pj[J, x, d, 6]), 
         m2*(-4*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(8 - 2*d + 2*d^2 - 12*J + 
             d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           4*(-2 + d)^2*(4 + 8*d - 6*d^2 + 2*d^3 - 12*J - 8*d*J + d^2*J + 
             d^3*J + 13*J^2 - 2*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*d*J^3 + J^4)*x*
            pj[J, x, d, 2] - 4*d*(32 - 68*d + 40*d^2 - 13*d^3 - 48*J + 
             64*d*J - 34*d^2*J + 6*d^3*J + 16*J^2 - 16*d*J^2 + 6*d^2*J^2)*
            pj[J, x, d, 3] + 4*d^2*(8 - 6*d + 5*d^2)*x*pj[J, x, d, 4]), 
         m2*(-4*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(8 - 2*d + 2*d^2 - 12*J + 
             d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(2 - 2*d + 3*d^2 - 3*J + d*
                J + J^2) + 4*(-2 + d)^2*(4 + 8*d - 6*d^2 + 2*d^3 - 12*J - 8*d*
                J + d^2*J + d^3*J + 13*J^2 - 2*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*
                d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)^2*d*(8 - 7*d - 12*J + 4*d*J + 4*J^2) - 
             4*(-2 + d)^2*d*(8 - 5*d + 3*d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 3] + (12*(-2 + d)*d^3 + 12*(-2 + d)*d^3*x)*
            pj[J, x, d, 4]), 0, m2*(-32*d^2*(2 - 4*d - 3*J + d*J + J^2)*
            pj[J, x, d, 3] + (-16*d^2*(-14 - 8*d - 9*J + 3*d*J + 3*J^2) + 
             16*d^2*(2 + 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*d^2*(2 + d) + 16*d^2*(10 + d)*x)*pj[J, x, d, 5] + 
           (-64*d^2 + 64*d^2*x)*pj[J, x, d, 6]), 
         m2*(-32*d^2*(2 - 4*d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
           (16*d^2*(-14 - 8*d - 9*J + 3*d*J + 3*J^2) + 
             16*d^2*(2 + 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*d^2*(2 + d) - 16*d^2*(10 + d)*x)*pj[J, x, d, 5] + 
           (64*d^2 + 64*d^2*x)*pj[J, x, d, 6]), 0, 
         m2*(-4*(-2 + d)^2*(-1 + J)*(-2 + d + J)*(8 - 2*d + 2*d^2 - 12*J + 
             d*J + d^2*J + 4*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (-4*(-2 + d)^2*(-2 + J)*(-1 + d + J)*(2 - 2*d + 3*d^2 - 3*J + d*
                J + J^2) + 4*(-2 + d)^2*(4 + 8*d - 6*d^2 + 2*d^3 - 12*J - 8*d*
                J + d^2*J + d^3*J + 13*J^2 - 2*d*J^2 + 2*d^2*J^2 - 6*J^3 + 2*
                d*J^3 + J^4)*x)*pj[J, x, d, 2] + 
           (-4*(-2 + d)^2*d*(8 - 7*d - 12*J + 4*d*J + 4*J^2) + 
             4*(-2 + d)^2*d*(8 - 5*d + 3*d^2 - 12*J + 4*d*J + 4*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-2 + d)*d^3 + 12*(-2 + d)*d^3*x)*
            pj[J, x, d, 4]), m2*(32*(-2 + d)*d^2*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + (32*d^2*(-2 - 4*d - 3*J + d*J + J^2) - 
             32*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*d^3 - 32*d^2*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(32*(-2 + d)*d^2*(-3 + J)*(d + J)*pj[J, x, d, 3] + 
           (-32*d^2*(-2 - 4*d - 3*J + d*J + J^2) - 32*(-2 + d)*d*
              (2 + d^2 - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*d^3 + 32*d^2*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(64*d*(-4 + 10*d - 10*d^2 + 6*J - 11*d*J + 3*d^2*J - 2*J^2 + 
             3*d*J^2)*pj[J, x, d, 3] - 64*d*(-2 + 4*d + 2*d^2 + 3*J - 4*d*J + 
             d^2*J - J^2 + d*J^2)*x*pj[J, x, d, 4] + 64*d^2*(1 + d)*
            pj[J, x, d, 5]), m2*(32*(-2 + d)*d*(-2 + J)*(-1 + d + J)*
            (2 + 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-64*d^2*(2 - 4*d - 3*J + d*J + J^2) - 32*(-2 + d)*d*
              (8 - 2*d + 2*d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (32*d*(-8 + 6*d - 8*d^2 + 12*J - 13*d*J + 3*d^2*
                J - 4*J^2 + 3*d*J^2) + 32*d^2*(2 + 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-32*d^2*(2 + d) - 32*d^2*(2 + 3*d)*x)*
            pj[J, x, d, 5]), m2*(-32*(-2 + d)*d*(-2 + J)*(-1 + d + J)*
            (2 + 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
           (-64*d^2*(2 - 4*d - 3*J + d*J + J^2) + 32*(-2 + d)*d*
              (8 - 2*d + 2*d^2 - 12*J + d*J + d^2*J + 4*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (-32*d*(-8 + 6*d - 8*d^2 + 12*J - 13*d*J + 3*d^2*
                J - 4*J^2 + 3*d*J^2) + 32*d^2*(2 + 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-32*d^2*(2 + d) + 32*d^2*(2 + 3*d)*x)*
            pj[J, x, d, 5]), m2*(-64*(-2 + d)*d^2*(-3 + J)*(d + J)*
            pj[J, x, d, 3] + 64*(-2 + d)*d*(2 + d^2 - 3*J + d*J + J^2)*x*
            pj[J, x, d, 4] - 64*d^3*pj[J, x, d, 5]), 0, 0, 
         -16*(-2 + d)^2*d*(2 - 3*d - 3*J + d*J + J^2)*pj[J, x, d, 3] + 
          16*(-2 + d)^2*d^2*x*pj[J, x, d, 4], 
         -64*(-2 + d)*d*(2 - 4*d - 3*J + d*J + J^2)*pj[J, x, d, 4] + 
          64*(-2 + d)*d^2*x*pj[J, x, d, 5], 
         64*(-2 + d)*d*(2 - 4*d - 3*J + d*J + J^2)*pj[J, x, d, 4] - 
          64*(-2 + d)*d^2*x*pj[J, x, d, 5], 
         128*(-2 + d)*d*(2 - 4*d - 3*J + d*J + J^2)*pj[J, x, d, 3] - 
          64*(-2 + d)*d*(2 + 2*d - 3*J + d*J + J^2)*x*pj[J, x, d, 4] + 
          64*(-2 + d)*d^2*pj[J, x, d, 5], 0}}}], exchange[{3 + 2*m, 2, 1}, 
      {GGGG[d], s, 1 + (2*t)/s}, 
      {{2/(3*(-4 + d)*J*(2 + J)*(-5 + d + J)*(-3 + d + J)*m2^4)}}, 
      {{{-16*(-4 + d)*m2*pj[J, x, d, 3], 0, 0, (-5 + d)*(-4 + d)*(-1 + J)*
           (-2 + d + J)*pj[J, x, d, 1] - (-5 + d)*(-4 + d)*(-2 + d)*x*
           pj[J, x, d, 2], -4*(-4 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          (4*d + 8*x)*pj[J, x, d, 3] + (-8 + 8*x)*pj[J, x, d, 4], 
         4*(-4 - 3*J + d*J + J^2)*pj[J, x, d, 2] + (4*d - 8*x)*
           pj[J, x, d, 3] + (8 + 8*x)*pj[J, x, d, 4], 0, 0, 0, 
         -8*(-5 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
          4*(-5 + d)*(-4 + 2*d - 3*J + d*J + J^2)*x*pj[J, x, d, 2] - 
          8*(4 - 6*d + d^2)*pj[J, x, d, 3], -8*(-5 + d)*(-1 + J)*(-2 + d + J)*
           pj[J, x, d, 1] + (4*(-5 + d)*(8 - 4*d - 3*J + d*J + J^2) + 
            4*(-5 + d)*(-4 + 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
          (-8*(-5 + d)*(-2 + d) - 8*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 3], 0, 
         0, 0, 0, -8*(-5 + d)*(-1 + J)*(-2 + d + J)*pj[J, x, d, 1] + 
          (-4*(-5 + d)*(8 - 4*d - 3*J + d*J + J^2) + 4*(-5 + d)*
             (-4 + 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
          (-8*(-5 + d)*(-2 + d) + 8*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 3], 
         -48*(-4 + d)*pj[J, x, d, 3] - 16*(-4 + d)*x*pj[J, x, d, 4], 
         -48*(-4 + d)*pj[J, x, d, 3] - 16*(-4 + d)*x*pj[J, x, d, 4], 
         -16*(-4 + d)*(-3 + d)*pj[J, x, d, 3] - 16*(-4 + d)*x*pj[J, x, d, 4], 
         16*(-4 + d)*(-4 - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
          32*(-4 + d)*x*pj[J, x, d, 3] + 32*(-4 + d)*pj[J, x, d, 4], 
         -16*(-4 + d)*(-4 - 3*J + d*J + J^2)*pj[J, x, d, 2] + 
          32*(-4 + d)*x*pj[J, x, d, 3] - 32*(-4 + d)*pj[J, x, d, 4], 
         96*(-4 + d)*pj[J, x, d, 3] + 32*(-4 + d)*x*pj[J, x, d, 4], 0, 0, 0, 
         0, 0, 0, 0}}}], exchange[{3 + 2*m, 3, 1}, {GGGG[d], s, 1 + (2*t)/s}, 
      {{1/(4*(-3 + d)*(-1 + d)*(-1 + J)*J*(2 + J)*(-5 + d + J)*(-3 + d + J)*
          (-2 + d + J)*m2^5)}}, 
      {{{0, 0, 0, m2*((-5 + d)*(-4 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*
            (4 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 1] - 2*(-5 + d)*(-4 + d)*
            (-2 + d)*(-1 + J)*(-2 + d + J)*x*pj[J, x, d, 2] + 
           (-5 + d)*(-4 + d)*(-2 + d)^2*d*pj[J, x, d, 3]), 
         m2*(-8*(-1 + d)*(-2 + J)*(-1 + d + J)*(10 - 7*d + d^2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (4*(-2 + d)*(20*d + 6*d^2 - 7*d^3 + d^4 + 
               12*J - d*J - 4*d^2*J + d^3*J - 4*J^2 - d*J^2 + d^2*J^2) - 
             8*(-1 + d)*(-20 + 14*d - 2*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + 
               d*J^2)*x)*pj[J, x, d, 3] + 
           (-8*(-1 + d)*(20 - 4*d - 5*d^2 + d^3 - 6*J + 2*d*J + 2*J^2) + 
             4*(-40 + 8*d + 20*d^2 - 9*d^3 + d^4 + 12*J - 16*d*J + 4*d^2*J - 
               4*J^2 + 4*d*J^2)*x)*pj[J, x, d, 4] + 
           (8*(-5 + d)*(-2 + d)*d - 8*(-5 + d)*(-2 + d)*d*x)*pj[J, x, d, 5]), 
         m2*(8*(-1 + d)*(-2 + J)*(-1 + d + J)*(10 - 7*d + d^2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (4*(-2 + d)*(20*d + 6*d^2 - 7*d^3 + d^4 + 
               12*J - d*J - 4*d^2*J + d^3*J - 4*J^2 - d*J^2 + d^2*J^2) + 
             8*(-1 + d)*(-20 + 14*d - 2*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + 
               d*J^2)*x)*pj[J, x, d, 3] + 
           (8*(-1 + d)*(20 - 4*d - 5*d^2 + d^3 - 6*J + 2*d*J + 2*J^2) + 
             4*(-40 + 8*d + 20*d^2 - 9*d^3 + d^4 + 12*J - 16*d*J + 4*d^2*J - 
               4*J^2 + 4*d*J^2)*x)*pj[J, x, d, 4] + 
           (8*(-5 + d)*(-2 + d)*d + 8*(-5 + d)*(-2 + d)*d*x)*pj[J, x, d, 5]), 
         0, m2*(-32*(-2 + d)*(-1 + d)*(-5*d + d^2 - 6*J + 2*d*J + 2*J^2)*
            pj[J, x, d, 3] + (16*(-40 - 2*d + 27*d^2 - 10*d^3 + d^4 - 36*J + 
               39*d*J - 12*d^2*J + d^3*J + 12*J^2 - 9*d*J^2 + d^2*J^2) - 
             32*(-1 + d)*(10 - 7*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (32*(-5 + d)*(-2 + d)*(1 + d) + 
             16*(-5 + d)*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 5] + 
           (32*(-5 + d)*(-2 + d) + 32*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(-32*(-2 + d)*(-1 + d)*(-5*d + d^2 - 6*J + 2*d*J + 2*J^2)*
            pj[J, x, d, 3] + (-16*(-40 - 2*d + 27*d^2 - 10*d^3 + d^4 - 36*
                J + 39*d*J - 12*d^2*J + d^3*J + 12*J^2 - 9*d*J^2 + d^2*J^2) - 
             32*(-1 + d)*(10 - 7*d + d^2 - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (32*(-5 + d)*(-2 + d)*(1 + d) - 
             16*(-5 + d)*(-4 + d)*(-2 + d)*x)*pj[J, x, d, 5] + 
           (-32*(-5 + d)*(-2 + d) + 32*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(-20 + 14*d - 2*d^2 + 
             18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*pj[J, x, d, 1] + 
           4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(10 - 2*d - 3*J + d*J + 
             J^2)*x*pj[J, x, d, 2] + 4*(-2 + d)*(20 - 94*d + 68*d^2 - 
             35*d^3 + 5*d^4 - 96*J + 62*d*J - 16*d^2*J + 2*d^3*J + 32*J^2 - 
             10*d*J^2 + 2*d^2*J^2)*pj[J, x, d, 3] + 4*(-5 + d)*(-2 + d)*
            (8 - 6*d + 5*d^2)*x*pj[J, x, d, 4]), 
         m2*(4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(-20 + 14*d - 2*d^2 + 
             18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (4*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*(6 - 3*d - 3*J + d*J + 
               J^2) + 4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*
              (10 - 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (4*(-5 + d)*(-2 + d)*(-4 + 10*d - 10*d^2 + 3*d^3 + 12*J - 4*d*J - 
               4*J^2) - 8*(-5 + d)*(-2 + d)*(6 - 3*d - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 3] + (12*(-5 + d)*(-2 + d)^2*d + 
             12*(-5 + d)*(-2 + d)^2*d*x)*pj[J, x, d, 4]), 0, 
         m2*(16*(-5 + d)*(-2 + d)^2*(-5*d + d^2 - 6*J + 2*d*J + 2*J^2)*
            pj[J, x, d, 3] + (-16*(-5 + d)*(-2 + d)*(-14 - 11*d + 3*d^2 - 9*
                J + 3*d*J + 3*J^2) + 16*(-5 + d)*(-2 + d)*(10 - 7*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(-5 + d)*(-2 + d)*(-2 + 5*d) - 16*(-5 + d)*(-2 + d)*
              (-14 + 3*d)*x)*pj[J, x, d, 5] + (-64*(-5 + d)*(-2 + d) + 
             64*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 6]), 
         m2*(16*(-5 + d)*(-2 + d)^2*(-5*d + d^2 - 6*J + 2*d*J + 2*J^2)*
            pj[J, x, d, 3] + (16*(-5 + d)*(-2 + d)*(-14 - 11*d + 3*d^2 - 9*
                J + 3*d*J + 3*J^2) + 16*(-5 + d)*(-2 + d)*(10 - 7*d + d^2 - 3*
                J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (16*(-5 + d)*(-2 + d)*(-2 + 5*d) + 16*(-5 + d)*(-2 + d)*
              (-14 + 3*d)*x)*pj[J, x, d, 5] + (64*(-5 + d)*(-2 + d) + 
             64*(-5 + d)*(-2 + d)*x)*pj[J, x, d, 6]), 0, 
         m2*(4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*(-20 + 14*d - 2*d^2 + 
             18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*pj[J, x, d, 1] + 
           (-4*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*(6 - 3*d - 3*J + d*
                J + J^2) + 4*(-5 + d)*(-2 + d)*(-1 + J)*(-2 + d + J)*
              (10 - 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 2] + 
           (4*(-5 + d)*(-2 + d)*(-4 + 10*d - 10*d^2 + 3*d^3 + 12*J - 4*d*J - 
               4*J^2) + 8*(-5 + d)*(-2 + d)*(6 - 3*d - 6*J + 2*d*J + 2*J^2)*
              x)*pj[J, x, d, 3] + (-12*(-5 + d)*(-2 + d)^2*d + 
             12*(-5 + d)*(-2 + d)^2*d*x)*pj[J, x, d, 4]), 
         m2*(-32*(-2 + d)*(20*d - 9*d^2 + d^3 + 21*J - 16*d*J + 3*d^2*J - 
             7*J^2 + 3*d*J^2)*pj[J, x, d, 3] + 
           (-32*(20 + 16*d - 9*d^2 - 4*d^3 + d^4 + 6*J + 7*d*J - 6*d^2*J + 
               d^3*J - 2*J^2 - 3*d*J^2 + d^2*J^2) - 32*(-40 + 38*d - 11*d^2 + 
               d^3 + 18*J - 12*d*J + 2*d^2*J - 6*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (32*(-5 + d)*(-2 + d)*d - 32*(-5 + d)*(-2 + d)*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-32*(-2 + d)*(20*d - 9*d^2 + d^3 + 21*J - 16*d*J + 3*d^2*J - 
             7*J^2 + 3*d*J^2)*pj[J, x, d, 3] + 
           (32*(20 + 16*d - 9*d^2 - 4*d^3 + d^4 + 6*J + 7*d*J - 6*d^2*J + d^3*
                J - 2*J^2 - 3*d*J^2 + d^2*J^2) - 32*(-40 + 38*d - 11*d^2 + d^
                3 + 18*J - 12*d*J + 2*d^2*J - 6*J^2 + 2*d*J^2)*x)*
            pj[J, x, d, 4] + (32*(-5 + d)*(-2 + d)*d + 32*(-5 + d)*(-2 + d)*
              (2 + d)*x)*pj[J, x, d, 5]), 
         m2*(32*(-2 + d)*(10*d + 38*d^2 - 18*d^3 + 2*d^4 - 3*J + 37*d*J - 
             21*d^2*J + 3*d^3*J + J^2 - 12*d*J^2 + 3*d^2*J^2)*
            pj[J, x, d, 3] + 32*(-20 - 66*d + 74*d^2 - 22*d^3 + 2*d^4 - 
             12*J + 19*d*J - 8*d^2*J + d^3*J + 4*J^2 - 5*d*J^2 + d^2*J^2)*x*
            pj[J, x, d, 4] + 64*(-5 + d)*(-2 + d)*(1 + d)*pj[J, x, d, 5]), 
         m2*(64*(-3 + d)*(-2 + J)*(-1 + d + J)*(10 - 7*d + d^2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (-32*(-2 + d)*(-2 - 3*d + d^2)*
              (-5*d + d^2 - 6*J + 2*d*J + 2*J^2) + 64*(-3 + d)*
              (-20 + 14*d - 2*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (-32*(-5 + d)*(-2 + d)*(6 + d + 3*d^2 - 3*J + d*
                J + J^2) - 32*(-2 - 3*d + d^2)*(10 - 7*d + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (-32*(-5 + d)*(-2 + d)*(2 + d) - 
             32*(-5 + d)*(-2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2*(-64*(-3 + d)*(-2 + J)*(-1 + d + J)*(10 - 7*d + d^2 - 3*J + d*J + 
             J^2)*pj[J, x, d, 2] + (-32*(-2 + d)*(-2 - 3*d + d^2)*
              (-5*d + d^2 - 6*J + 2*d*J + 2*J^2) - 64*(-3 + d)*
              (-20 + 14*d - 2*d^2 + 18*J - 9*d*J + d^2*J - 6*J^2 + d*J^2)*x)*
            pj[J, x, d, 3] + (32*(-5 + d)*(-2 + d)*(6 + d + 3*d^2 - 3*J + d*
                J + J^2) - 32*(-2 - 3*d + d^2)*(10 - 7*d + d^2 - 3*J + d*J + 
               J^2)*x)*pj[J, x, d, 4] + (-32*(-5 + d)*(-2 + d)*(2 + d) + 
             32*(-5 + d)*(-2 + d)*(2 + 3*d)*x)*pj[J, x, d, 5]), 
         m2*(64*(-2 + d)*(20*d - 9*d^2 + d^3 + 21*J - 16*d*J + 3*d^2*J - 
             7*J^2 + 3*d*J^2)*pj[J, x, d, 3] + 64*(-40 + 38*d - 11*d^2 + 
             d^3 + 18*J - 12*d*J + 2*d^2*J - 6*J^2 + 2*d*J^2)*x*
            pj[J, x, d, 4] - 64*(-5 + d)*(-2 + d)*d*pj[J, x, d, 5]), 0, 0, 
         16*(-5 + d)*(-2 + d)^2*(-2*d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 3] + 16*(-5 + d)*(-2 + d)^3*x*pj[J, x, d, 4], 
         64*(-5 + d)*(-2 + d)*(-2 - d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 4] + 64*(-5 + d)*(-2 + d)^2*x*pj[J, x, d, 5], 
         -64*(-5 + d)*(-2 + d)*(-2 - d + d^2 - 3*J + d*J + J^2)*
           pj[J, x, d, 4] - 64*(-5 + d)*(-2 + d)^2*x*pj[J, x, d, 5], 
         64*(-5 + d)*(-2 + d)^2*(-5*d + d^2 - 6*J + 2*d*J + 2*J^2)*
           pj[J, x, d, 3] + 64*(-5 + d)*(-2 + d)*(10 - 7*d + d^2 - 3*J + 
            d*J + J^2)*x*pj[J, x, d, 4] + 64*(-5 + d)*(-2 + d)^2*
           pj[J, x, d, 5], 0}}}], exchange[{4 + 2*m, 2, 1}, 
      {GGGG[d], s, 1 + (2*t)/s}, 
      {{2/(3*(-4 + d)*(-2 + J)*J*(2 + J)*(-5 + d + J)*(-3 + d + J)*
          (-1 + d + J)*m2^5)}}, 
      {{{0, 0, 0, m2*((-5 + d)*(-4 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*
            pj[J, x, d, 2] - (-5 + d)*(-4 + d)*(-2 + d)*d*x*pj[J, x, d, 3]), 
         m2*(-4*(-2 + J)*(-1 + d + J)*(10 - 2*d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (4*(20*d + 6*d^2 - 2*d^3 + 12*J + 8*d*J - 7*d^2*
                J + d^3*J - 4*J^2 - 4*d*J^2 + d^2*J^2) + 
             8*(10 - 2*d - 9*J + 3*d*J + 3*J^2)*x)*pj[J, x, d, 3] + 
           (-4*(20 - 14*d - 3*d^2 + d^3 - 6*J + 2*d*J + 2*J^2) - 
             8*(-10 - 3*d + d^2 + 3*J - d*J - J^2)*x)*pj[J, x, d, 4] + 
           (8*(-5 + d)*d - 8*(-5 + d)*d*x)*pj[J, x, d, 5]), 
         m2*(-4*(-2 + J)*(-1 + d + J)*(10 - 2*d - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + (-4*(20*d + 6*d^2 - 2*d^3 + 12*J + 8*d*J - 7*d^2*
                J + d^3*J - 4*J^2 - 4*d*J^2 + d^2*J^2) + 
             8*(10 - 2*d - 9*J + 3*d*J + 3*J^2)*x)*pj[J, x, d, 3] + 
           (-4*(20 - 14*d - 3*d^2 + d^3 - 6*J + 2*d*J + 2*J^2) + 
             8*(-10 - 3*d + d^2 + 3*J - d*J - J^2)*x)*pj[J, x, d, 4] + 
           (-8*(-5 + d)*d - 8*(-5 + d)*d*x)*pj[J, x, d, 5]), 0, 
         m2*(16*(10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-16*(20 + 16*d - 4*d^2 + 18*J - 9*d*J + d^2*
                J - 6*J^2 + d*J^2) + 16*(10 - 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-16*(-5 + d)*(2 + d) + 64*(-5 + d)*x)*
            pj[J, x, d, 5] + (-32*(-5 + d) - 32*(-5 + d)*x)*pj[J, x, d, 6]), 
         m2*(-16*(10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*
            pj[J, x, d, 3] + (-16*(20 + 16*d - 4*d^2 + 18*J - 9*d*J + d^2*
                J - 6*J^2 + d*J^2) - 16*(10 - 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (16*(-5 + d)*(2 + d) + 64*(-5 + d)*x)*
            pj[J, x, d, 5] + (-32*(-5 + d) + 32*(-5 + d)*x)*pj[J, x, d, 6]), 
         m2*(8*(-2 + J)*(-1 + d + J)*(-20 + 19*d - 3*d^2 - 3*J + d*J + J^2)*
            pj[J, x, d, 2] + 4*(20 - 4*d - 15*d^2 + 3*d^3 - 24*J + 50*d*J - 
             20*d^2*J + 2*d^3*J + 8*J^2 - 14*d*J^2 + 2*d^2*J^2)*x*
            pj[J, x, d, 3] - 4*(-5 + d)*(8 - 6*d + 5*d^2)*pj[J, x, d, 4]), 
         m2*(-24*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           (4*(-5 + d)*(-2 + d)*(2 - 7*d - 6*J + 2*d*J + 2*J^2) + 
             4*(-5 + d)*(-2 + d)*(6 + 3*d - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-5 + d)*(-2 + d)*d - 12*(-5 + d)*(-2 + d)*
              d*x)*pj[J, x, d, 4]), 0, 
         m2*(16*(-5 + d)*(10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + 
             d*J^2)*pj[J, x, d, 3] + (-16*(-5 + d)*(-14 - 10*d + d^2 - 9*J + 
               3*d*J + 3*J^2) + 16*(-5 + d)*(10 - 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (16*(-5 + d)*(-2 + 3*d) - 16*(-14 + d)*(-5 + d)*
              x)*pj[J, x, d, 5] + (-64*(-5 + d) + 64*(-5 + d)*x)*
            pj[J, x, d, 6]), m2*(-16*(-5 + d)*(10*d - 2*d^2 + 12*J - 7*d*J + 
             d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (-16*(-5 + d)*(-14 - 10*d + d^2 - 9*J + 3*d*J + 3*J^2) - 
             16*(-5 + d)*(10 - 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-16*(-5 + d)*(-2 + 3*d) - 16*(-14 + d)*(-5 + d)*x)*
            pj[J, x, d, 5] + (-64*(-5 + d) - 64*(-5 + d)*x)*pj[J, x, d, 6]), 
         0, m2*(-24*(-5 + d)*(-2 + d)*(-2 + J)*(-1 + d + J)*pj[J, x, d, 2] + 
           (-4*(-5 + d)*(-2 + d)*(2 - 7*d - 6*J + 2*d*J + 2*J^2) + 
             4*(-5 + d)*(-2 + d)*(6 + 3*d - 6*J + 2*d*J + 2*J^2)*x)*
            pj[J, x, d, 3] + (-12*(-5 + d)*(-2 + d)*d + 12*(-5 + d)*(-2 + d)*
              d*x)*pj[J, x, d, 4]), m2*(32*(10*d - 2*d^2 + 12*J - 7*d*J + 
             d^2*J - 4*J^2 + d*J^2)*pj[J, x, d, 3] + 
           (16*(20 + 16*d - 4*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2) + 
             32*(10 - 2*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(-5 + d)*(2 + d) - 32*(-5 + d)*d*x)*pj[J, x, d, 5]), 
         m2*(-32*(10*d - 2*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*
            pj[J, x, d, 3] + (16*(20 + 16*d - 4*d^2 + 12*J - 7*d*J + d^2*J - 
               4*J^2 + d*J^2) - 32*(10 - 2*d - 3*J + d*J + J^2)*x)*
            pj[J, x, d, 4] + (-32*(-5 + d)*(2 + d) - 32*(-5 + d)*d*x)*
            pj[J, x, d, 5]), m2*(16*(-4 + d)*(-2 + J)*(-1 + d + J)*
            (10 - 2*d - 3*J + d*J + J^2)*pj[J, x, d, 2] - 
           32*(-4 + d)*(10 - 2*d - 9*J + 3*d*J + 3*J^2)*x*pj[J, x, d, 3] - 
           16*(20*d - 24*d^2 + 4*d^3 - 18*J + 9*d*J - d^2*J + 6*J^2 - d*J^2)*
            pj[J, x, d, 4] - 64*(-5 + d)*(1 + d)*x*pj[J, x, d, 5]), 
         m2*(16*(80*d - 6*d^2 - 2*d^3 + 72*J - 24*d*J - 3*d^2*J + d^3*J - 
             24*J^2 + d^2*J^2)*pj[J, x, d, 3] + 
           (32*(-10 + 2*d - 5*d^2 + d^3 - 3*J + d*J + J^2) - 
             32*(-5 + d)*(2 + 4*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (32*(-5 + d)*(2 + 3*d) + 32*(-5 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-16*(80*d - 6*d^2 - 2*d^3 + 72*J - 24*d*J - 3*d^2*J + d^3*J - 
             24*J^2 + d^2*J^2)*pj[J, x, d, 3] + 
           (32*(-10 + 2*d - 5*d^2 + d^3 - 3*J + d*J + J^2) + 
             32*(-5 + d)*(2 + 4*d - 3*J + d*J + J^2)*x)*pj[J, x, d, 4] + 
           (-32*(-5 + d)*(2 + 3*d) + 32*(-5 + d)*(2 + d)*x)*pj[J, x, d, 5]), 
         m2*(-32*(20 + 16*d - 4*d^2 + 12*J - 7*d*J + d^2*J - 4*J^2 + d*J^2)*
            pj[J, x, d, 4] + 64*(-5 + d)*d*x*pj[J, x, d, 5]), 0, 0, 
         -16*(-5 + d)*(-2 + d)^2*pj[J, x, d, 4], -64*(-5 + d)*(-2 + d)*
          pj[J, x, d, 5], 64*(-5 + d)*(-2 + d)*pj[J, x, d, 5], 
         -64*(-5 + d)*(-2 + d)^2*pj[J, x, d, 4] - 64*(-5 + d)*(-2 + d)*x*
           pj[J, x, d, 5], 0}}}]}
 
sumrules[bkimp[GGGG[d], 2]] = {(2*m2 - p2)*M[GGGG[d], {3, SUSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {10, FULLSYM}][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {2, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {8, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {9, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {9, SUSYM}, ust][s, -t][p2], 
     (2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][p2] + 
      (2*m2 - p2)*M[GGGG[d], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[d], {4, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[d], {4, SUSYM}, ust][s, -t][p2], 
     M[GGGG[d], {6, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[d], {6, SUSYM}, ust][s, -t][p2], 
     M[GGGG[d], {9, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[d], {9, SUSYM}, ust][s, -t][p2], 
     M[GGGG[d], {5, NOSYM}][s, -t][p2] - M[GGGG[d], {5, NOSYM}, uts][s, -t][
       p2], (-2*p2^2*M[GGGG[d], {1, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {1, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[d], {7, SUSYM}][s, -t][0]/m2 - 
      M[GGGG[d], {6, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[d], {6, SUSYM}, ust][s, -t][0]/(m2 + p2) + 
      M[GGGG[d], {7, SUSYM}, tus][s, -t][0]/(2*m2) + 
      M[GGGG[d], {7, SUSYM}, ust][s, -t][0]/(2*m2), 
     ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[d], {7, SUSYM}, tus][s, -t][0]/(m2 - p2) - 
      M[GGGG[d], {7, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-4*p2^3*Derivative[1][M[GGGG[d], {8, SUSYM}][s, -t]][0])/(3*m2^3) + 
      (2*p2^3*Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][0])/
       (3*m2^3) + (2*p2^3*Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, -t]][
         0])/(3*m2^3) - (2*p2^3*M[GGGG[d], {8, SUSYM}][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[d], {8, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     (-2*(2*m2^2 - p2^2)*M[GGGG[d], {3, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/
       (m2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, tus][s, -t][p2])/
       (m2*(m2 - p2)) - (p2*M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*(2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - M[GGGG[d], {5, NOSYM}][s, -t][0]/(m2 + p2) + 
      (2*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2 - p2) + 
      (2*M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2 + p2) - 
      M[GGGG[d], {5, NOSYM}, sut][s, -t][0]/(m2 + p2) + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][0]/(m2 - p2) - 
      M[GGGG[d], {5, NOSYM}, uts][s, -t][0]/(m2 - p2), 
     -(M[GGGG[d], {5, NOSYM}][s, -t][0]/(m2*(m2 + p2))) + 
      M[GGGG[d], {5, NOSYM}, sut][s, -t][0]/(m2*(m2 + p2)) + 
      M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[d], {5, NOSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][0]/(m2*(m2 - p2)) + 
      M[GGGG[d], {5, NOSYM}, uts][s, -t][0]/(m2*(m2 - p2)), 
     -(Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[d], 3]] = {M[GGGG[d], {2, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[d], {2, SUSYM}, ust][s, -t][p2], 
     M[GGGG[d], {5, NOSYM}, sut][s, -t][p2] - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][p2], 
     M[GGGG[d], {8, SUSYM}, tus][s, -t][p2] - 
      M[GGGG[d], {8, SUSYM}, ust][s, -t][p2], 
     (-2*Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[d], {3, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[d], {3, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[d], {3, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[d], {3, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), (-2*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       m2 - (2*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/m2 - 
      (2*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/m2 - 
      ((m2^2 + 2*m2*p2 - p2^2)*M[GGGG[d], {7, SUSYM}][s, -t][0])/
       (m2^2*(m2 - p2)*(m2 + p2)) - (2*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/
       m2^2 + (p2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[d], {7, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[d], {7, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^2*M[GGGG[d], {4, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) + 
      (p2^2*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/m2^3 + 
      (p2^2*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^3 - 
      (p2^2*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^3, 
     (2*p2*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/m2 + 
      (2*p2*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/m2 - 
      ((4*m2^3 - m2^2*p2 - 2*m2*p2^2 + p2^3)*M[GGGG[d], {7, SUSYM}][s, -t][
         0])/(m2^2*(m2 - p2)*(m2 + p2)) - 
      (2*(2*m2 - p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/m2^2 - 
      (4*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2 - 
      (p2^2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^2 - 
      (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^2 + 
      ((m2 - p2)*p2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/
       (m2^3*(m2 + p2)) - (p2^3*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) - ((2*m2^3 + p2^3)*M[GGGG[d], {5, NOSYM}, ust][s, -t][
         0])/(m2^3*(m2 + p2)) - 
      (p2*(m2 + p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/m2^3 + 
      (p2^3*Derivative[2][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[2][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/(2*m2^2) + 
      (p2^3*Derivative[3][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/(3*m2) + 
      (p2^3*Derivative[3][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/(3*m2) + 
      ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      ((m2^4 - 2*m2*p2^3 + 2*p2^4)*M[GGGG[d], {9, SUSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - M[GGGG[d], {9, SUSYM}, ust][s, -t][0]/(m2 + p2), 
     -(Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2)}
 
sumrules[bkimp[GGGG[d], 4]] = {(-2*p2^2*M[GGGG[d], {3, SUSYM}][s, -t][0])/
       m2^3 + ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}][s, -t][p2])/
       (m2*(m2 - p2)) - (p2^3*M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)) + (p2^3*M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/
       (m2^3*(m2 + p2)), (-2*p2^2*M[GGGG[d], {10, FULLSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {10, FULLSYM}][s, -t][p2])/(m2*(m2 - p2)), 
     -((p2^2*(m2^2 + 2*p2^2)*Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, 
            -t]][0])/m2^4) + ((m2 - p2)*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^4*Derivative[2][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^4*Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^6*M[GGGG[d], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^4 - 2*m2^3*p2 - 2*m2^2*p2^2 - 2*m2*p2^3 - 2*p2^4)*
        M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2*M[GGGG[d], {2, SUSYM}, ust][s, -t][0])/(m2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^3 + 
      ((m2 - p2)*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       m2^3 - (p2^2*(m2 + p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, 
           -t]][0])/m2^3 + 
      (p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^3 - 
      (p2^2*(2*m2^2 - 3*m2*p2 + 2*p2^2)*M[GGGG[d], {5, NOSYM}][s, -t][0])/
       (m2^4*(m2 - p2)) + ((m2 - p2)*p2*(m2 + 2*p2)*
        M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^4*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/(m2^4*(m2 - p2)) - 
      (p2^4*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/(m2^4*(m2 + p2)) - 
      (p2*(m2^2 + m2*p2 + p2^2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*(2*m2^2 - p2^2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/
       (m2^4*(m2 + p2)), 
     -((p2^2*Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][0])/m2^2) + 
      (p2^2*Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0])/m2^2 - 
      (2*p2^4*M[GGGG[d], {8, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^2 - 2*m2*p2 - 2*p2^2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][
         p2])/(m2*(m2 - p2)) - (p2*M[GGGG[d], {8, SUSYM}, ust][s, -t][0])/
       (m2*(m2 - p2)) + ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}, ust][s, -t][p2])/
       (m2*(m2 - p2)), (-2*p2^2*M[GGGG[d], {9, SUSYM}][s, -t][0])/
       (m2*(m2 - p2)*(m2 + p2)) - (p2^2*M[GGGG[d], {9, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {9, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)), 
     (-2*p2^4*M[GGGG[d], {6, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^2*M[GGGG[d], {7, SUSYM}][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}, ust][s, -t][p2])/(m2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)) - 
      (p2^2*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^2*(m2 + p2)), 
     (-2*p2^3*M[GGGG[d], {4, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[d], {4, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[d], {4, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2^3*M[GGGG[d], {6, SUSYM}][s, -t][0])/(m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[d], {7, SUSYM}][s, -t][0])/m2^3 + 
      (p2*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[d], {6, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[d], {6, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2*M[GGGG[d], {9, SUSYM}][s, -t][0])/(m2*(m2 - p2)*(m2 + p2)) + 
      (p2*M[GGGG[d], {9, SUSYM}, tus][s, -t][0])/(m2^2*(m2 + p2)) + 
      M[GGGG[d], {9, SUSYM}, tus][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2*M[GGGG[d], {9, SUSYM}, ust][s, -t][0])/(m2^2*(m2 - p2)) - 
      M[GGGG[d], {9, SUSYM}, ust][s, -t][p2]/(m2*(m2 - p2)), 
     (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^3 - 
      (p2*(m2 + p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       m2^3 + ((m2 - p2)*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][
         0])/m2^3 + (p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][
         0])/m2^3 + (p2*(m2 + 2*p2)*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^4 + 
      M[GGGG[d], {5, NOSYM}][s, -t][p2]/(m2*(m2 - p2)) - 
      (p2*(2*m2^2 + m2*p2 - 2*p2^2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       (m2^4*(m2 - p2)) + (p2^3*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2^3*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/
       (m2^4*(m2 - p2)) - (p2^3*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/
       (m2^4*(m2 + p2)) + (p2*(m2 + p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][
         0])/m2^4 - M[GGGG[d], {5, NOSYM}, uts][s, -t][p2]/(m2*(m2 - p2)), 
     (-2*p2^3*Derivative[1][M[GGGG[d], {1, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[d], {1, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {1, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/m2^3) - 
      (p2*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      (p2*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/(2*m2^3) + 
      (p2*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/(2*m2^3) + 
      ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (3*p2*M[GGGG[d], {7, SUSYM}][s, -t][0])/(2*m2^4) - 
      ((3*m2 - 2*p2)*p2*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (3*p2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/
       (2*m2^4), -((p2*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[d], {7, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     -(Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][0]/(m2*(m2 - p2))) + 
      Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0]/(m2*(m2 + p2)) + 
      ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/(m2^2*(m2 - p2)^2), 
     (-2*p2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {3, SUSYM}, tus][s, -t]][0])/
       (m2^3*(m2 + p2)) - (p2^2*Derivative[1][M[GGGG[d], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^3*(m2 - p2)) - 
      ((4*m2^3 - 2*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[d], {3, SUSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      (3*p2*M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/m2^4 + 
      ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[d], {3, SUSYM}, ust][s, 
          -t][0])/(m2^3*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
        (m2^2*(m2 + p2))) + 
      (2*p2*Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^2*(m2 - p2)) + (2*p2*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^2*(m2 + p2)) + 
      ((2*m2 + p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (m2^2*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^2*(m2 - p2)) - (p2*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, 
           -t]][0])/(m2^2*(m2 - p2)) - 
      (2*(2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^3 + 
      (2*(3*m2 - 2*p2)*p2*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/
       (m2^3*(m2 - p2)^2) + (2*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^3 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2])/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tus][s, -t][
         p2])/(m2^2*(m2 - p2)^2) - 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)^2) - ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][
         0])/(m2^2*(m2 - p2)^2), Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][
        0]/(m2^2*(m2 + p2)) - Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, 
          -t]][0]/(m2^2*(m2 + p2)) - 
      Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0]/(m2^2*(m2 - p2)) + 
      Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0]/(m2^2*(m2 - p2)) + 
      (2*M[GGGG[d], {5, NOSYM}][s, -t][0])/(m2^3*(m2 + p2)) - 
      (2*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/(m2^3*(m2 + p2)) + 
      M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[d], {5, NOSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][0]/(m2^2*(m2 - p2)^2) + 
      M[GGGG[d], {5, NOSYM}, uts][s, -t][0]/(m2^2*(m2 - p2)^2), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/
        (m2^3*(m2 - p2)^2)) - Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, 
          -t]][0]/(m2^3*(m2 + p2)) - 
      Derivative[2][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0]/
       (2*m2^2*(m2 - p2)) - Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, -t]][
        0]/(2*m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/(m2^3*(m2 - p2)^3)}
 
sumrules[bkimp[GGGG[d], 5]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/(2*m2^3) - 
      (p2^3*Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/(2*m2^3) - 
      (2*p2^5*M[GGGG[d], {2, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2*(m2^3 - 2*m2*p2^2 - 2*p2^3)*M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[d], {2, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[d], {2, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[d], {2, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -((p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][
          0])/m2^4) + (2*p2^2*(m2 + p2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^4 + 
      (p2^2*(2*m2 + p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       m2^4 + (p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       m2^4 + (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^3) + (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^3) - (p2^2*(2*m2^2 + 2*m2*p2 - 3*p2^2)*
        M[GGGG[d], {5, NOSYM}][s, -t][0])/(m2^5*(m2 - p2)) + 
      (p2*(m2^2 + 3*m2*p2 + 3*p2^2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       m2^5 + M[GGGG[d], {5, NOSYM}, sut][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^4*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/(m2^5*(m2 - p2)) - 
      (p2^4*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/(m2^5*(m2 + p2)) + 
      (p2*(m2^2 + 3*m2*p2 + p2^2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/
       m2^5 - M[GGGG[d], {5, NOSYM}, ust][s, -t][p2]/(m2*(m2 - p2)) + 
      (p2^2*(2*m2^2 + 2*m2*p2 + p2^2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/
       (m2^5*(m2 + p2)), (-2*p2^3*M[GGGG[d], {8, SUSYM}][s, -t][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + (p2*M[GGGG[d], {8, SUSYM}, tus][s, -t][
         0])/(m2^2*(m2 + p2)) + M[GGGG[d], {8, SUSYM}, tus][s, -t][p2]/
       (m2*(m2 - p2)) + (p2*M[GGGG[d], {8, SUSYM}, ust][s, -t][0])/
       (m2^2*(m2 - p2)) - M[GGGG[d], {8, SUSYM}, ust][s, -t][p2]/
       (m2*(m2 - p2)), -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*
         Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
        (m2^4*(m2 - p2)*(m2 + p2))) + 
      (p2^2*Derivative[1][M[GGGG[d], {3, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[d], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*Derivative[2][M[GGGG[d], {3, SUSYM}][s, -t]][0])/m2^3 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[d], {3, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[d], {3, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[d], {3, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[d], {3, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     -(((2*m2^3 + 3*m2^2*p2 - 3*p2^3)*Derivative[1][M[GGGG[d], {7, SUSYM}][s, 
            -t]][0])/(m2^4*(m2 - p2)*(m2 + p2))) - 
      (2*(m2 + 2*p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       m2^4 - (2*(m2 + p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][
         0])/m2^4 + (p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][
         0])/(m2^4*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2*Derivative[2][M[GGGG[d], {7, SUSYM}][s, -t]][
         0])/m2^3 - (p2*Derivative[2][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       m2^3 - (p2*Derivative[2][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/
       m2^3 + (4*p2*M[GGGG[d], {6, SUSYM}][s, -t][0])/m2^5 - 
      ((3*m2^4 + m2^3*p2 - 2*m2^2*p2^2 - 4*m2*p2^3 + 4*p2^4)*
        M[GGGG[d], {7, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) - 
      (4*(m2 + p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/m2^5 - 
      (2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2^4 + 
      (2*p2*(m2 + 2*p2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[d], {7, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + ((2*m2 - p2)*p2*M[GGGG[d], {7, SUSYM}, ust][s, 
          -t][0])/(m2^4*(m2 - p2)^2) - M[GGGG[d], {7, SUSYM}, ust][s, -t][p2]/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (2*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^4 + 
      (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (4*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][
           s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^4 - 
      (2*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^3 - 
      (p2^2*(4*m2^3 - 8*m2^2*p2 + 10*m2*p2^2 - 5*p2^3)*
        M[GGGG[d], {4, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      (6*p2^2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^5 + 
      (p2*(m2^2 - 5*p2^2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (6*p2^2*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       m2^5 + (2*p2^2*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/m2^5 + 
      (2*p2^2*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^5 - 
      (2*p2^2*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^5, 
     (p2*(2*m2^3 + 3*m2^2*p2 - 4*m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       (m2^4*(m2 - p2)*(m2 + p2)) + 
      (2*p2*(m2 + 2*p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       m2^4 + (2*p2*(m2 + p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/m2^4 - 
      (p2^3*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) + 
      (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/m2^3 + 
      (p2^2*Derivative[2][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/m2^3 - 
      (4*p2^2*M[GGGG[d], {6, SUSYM}][s, -t][0])/m2^5 + 
      ((m2 - 2*p2)*p2*(3*m2^2 - 2*p2^2)*M[GGGG[d], {7, SUSYM}][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*(m2 + p2)*M[GGGG[d], {6, SUSYM}, tus][s, 
          -t][0])/m2^5 + (2*p2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2^4 - 
      (4*p2^2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (2*p2^3*Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/m2^5 + 
      (3*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^4 - 
      (3*p2^3*Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/m2^5 + 
      (p2^3*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/m2^5 + 
      (p2*(2*m2^2 - 8*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2*(2*m2^2 + 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (3*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][
           s, -t]][0])/m2^4 - 
      (p2^3*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^3 - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^3 + 
      (5*p2^3*M[GGGG[d], {4, SUSYM}][s, -t][0])/m2^6 - 
      ((m2 - 8*p2)*p2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (5*p2^3*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/m2^6 + 
      (p2*(2*m2^3 - 16*m2^2*p2 + 21*m2*p2^2 - 8*p2^3)*
        M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      ((5*m2 - 4*p2)*p2^3*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^2) + (4*p2*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/
       m2^4 + ((m2 - 4*p2)*p2*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     -((p2*Derivative[1][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/
        (m2^2*(m2 - p2))) - 
      (p2*Derivative[1][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/
       (m2^2*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - ((3*m2 - 2*p2)*p2*M[GGGG[d], {9, SUSYM}, tus][s, 
          -t][0])/(m2^3*(m2 - p2)^2), 
     Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0]/m2^4 - 
      ((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)^2) + 
      (p2*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, 
           -t]][0])/m2^4 - Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][
        0]/m2^4 - Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0]/m2^4 - 
      (p2*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) - Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][
        0]/(2*m2^3) - Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0]/
       (2*m2^3) - (2*M[GGGG[d], {4, SUSYM}][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) + 
      (3*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^5 - 
      (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 - p2)^3) - (3*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^5 + 
      M[GGGG[d], {5, NOSYM}, tsu][s, -t][0]/m2^5 + 
      M[GGGG[d], {5, NOSYM}, tus][s, -t][0]/m2^5 - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][0]/m2^5 - 
      M[GGGG[d], {5, NOSYM}, uts][s, -t][0]/m2^5}
 
sumrules[bkimp[GGGG[d], 6]] = 
    {(-2*p2^3*Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^4*Derivative[1][M[GGGG[d], {3, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[d], {3, SUSYM}, ust][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      (p2^2*(4*m2 + 5*p2)*M[GGGG[d], {3, SUSYM}][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 4*m2*p2 - 4*p2^2)*M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2^3*M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/
       m2^6, (-2*p2^3*Derivative[1][M[GGGG[d], {10, FULLSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - ((4*m2 - 3*p2)*p2^2*
        M[GGGG[d], {10, FULLSYM}][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {10, FULLSYM}][s, -t][p2])/(m2^2*(m2 - p2)^2), 
     (-2*p2^7*Derivative[1][M[GGGG[d], {2, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^4 - 3*m2^3*p2 - 9*m2^2*p2^2 - 
         11*m2*p2^3 - 5*p2^4)*Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) - 
      (p2^2*(m2^4 - m2^3*p2 - 5*m2^2*p2^2 + 8*m2*p2^3 - 2*p2^4)*
        Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^3*(m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[2][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2^2 + 6*m2*p2 - 2*p2^2)*
        Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^4*(3*m2 + p2)*Derivative[3][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/
       (6*m2^5) + ((3*m2 - p2)*p2^4*Derivative[3][M[GGGG[d], {2, SUSYM}, ust][
           s, -t]][0])/(6*m2^5) - ((8*m2 - 7*p2)*p2^6*
        M[GGGG[d], {2, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^4 - 5*m2^2*p2^2 - 6*m2*p2^3 - 7*p2^4)*
        M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[d], {2, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (p2^3*(2*m2^2 - 3*p2^2)*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
       (m2^6*(m2 - p2)) + ((m2 - p2)*p2^2*(m2 + 3*p2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (p2^5*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^6*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, 
           -t]][0])/(m2^6*(m2 + p2)) - (p2^2*(m2^2 + 2*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^6 + 
      (p2^3*(2*m2 + p2)*(m2 + 2*p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][
           s, -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/(2*m2^5) + 
      ((m2 - p2)*p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) - (p2^3*(m2 + p2)*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/(2*m2^5) - 
      (p2^2*(2*m2^4 - 6*m2^3*p2 + 6*m2^2*p2^2 + 5*m2*p2^3 - 6*p2^4)*
        M[GGGG[d], {5, NOSYM}][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + m2*p2^2 - 6*p2^3)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       m2^7 + ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^4*(3*m2^2 + m2*p2 - 3*p2^2)*
        M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/(m2^7*(m2 - p2)^2) - 
      (3*p2^4*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/m2^7 - 
      (p2*(m2^3 + 4*m2^2*p2 + m2*p2^2 + 3*p2^3)*
        M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^7 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^2 - 8*m2*p2 - 3*p2^2)*
        M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^7, 
     (-2*p2^5*Derivative[1][M[GGGG[d], {8, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^2 - 3*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*(m2^2 - m2*p2 + p2^2)*
        Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)) - (p2^3*Derivative[2][M[GGGG[d], {8, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4) + 
      (p2^3*Derivative[2][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0])/(2*m2^4) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[d], {8, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) + (p2*(m2^2 - 5*p2^2)*
        M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2*(m2^2 + 2*m2*p2 - 2*p2^2)*
        M[GGGG[d], {8, SUSYM}, ust][s, -t][0])/(m2^4*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^3*Derivative[1][M[GGGG[d], {9, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[d], {9, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^2*(2*m2^2 + m2*p2 - 2*p2^2)*
        M[GGGG[d], {9, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      (3*p2^2*M[GGGG[d], {9, SUSYM}, tus][s, -t][0])/m2^5 + 
      ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        M[GGGG[d], {9, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2), 
     (-2*p2^5*Derivative[1][M[GGGG[d], {6, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - 
      (p2^3*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/m2^5 - 
      (p2^3*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2^3*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2^3*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) - (p2^3*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) - 
      ((6*m2 - 5*p2)*p2^4*M[GGGG[d], {6, SUSYM}][s, -t][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(6*m2 + 5*p2)*M[GGGG[d], {7, SUSYM}][s, -t][
         0])/(2*m2^6) + ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2 + p2)*M[GGGG[d], {6, SUSYM}, tus][s, 
          -t][0])/m2^6 + ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(3*m2^3 - 2*m2^2*p2 + m2*p2^2 - p2^3)*
        M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) + 
      ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}, ust][s, -t][p2])/
       (m2^2*(m2 - p2)^2) - (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - p2^3)*
        M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(2*m2^6*(m2 - p2)^2) - 
      (p2^2*(2*m2 + p2)*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^4*Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[d], {4, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[d], {4, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[d], {4, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (-2*p2^4*Derivative[1][M[GGGG[d], {6, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/m2^5 + 
      (p2^2*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[d], {6, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(2*m2 + 5*p2)*M[GGGG[d], {7, SUSYM}][s, -t][0])/(2*m2^6) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[d], {6, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[d], {6, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(2*m2^6) + 
      (p2^2*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(2*m2^6), 
     (-2*p2^2*Derivative[1][M[GGGG[d], {9, SUSYM}][s, -t]][0])/
       (m2^3*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {9, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[d], {9, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - 
      (p2*(2*m2^3 + 3*m2^2*p2 - 5*m2*p2^2 + 2*p2^3)*
        M[GGGG[d], {9, SUSYM}][s, -t][0])/(m2^5*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2 + 3*p2)*M[GGGG[d], {9, SUSYM}, tus][s, -t][0])/
       (m2^5*(m2 + p2)) + M[GGGG[d], {9, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^2 + m2*p2 - p2^2)*
        M[GGGG[d], {9, SUSYM}, ust][s, -t][0])/(m2^5*(m2 - p2)^2) - 
      M[GGGG[d], {9, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     (3*p2^2*(m2 + p2)*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
       m2^6 - (p2*(m2^3 + 2*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2^4*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, 
           -t]][0])/(m2^6*(m2 + p2)) + 
      (p2^4*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/
       (m2^6*(m2 - p2)) + (p2*(m2^3 + 2*m2^2*p2 - 2*p2^3)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) + (p2^2*(3*m2 + 2*p2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*(m2 + p2)*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^5) + ((m2 - p2)*p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][
           s, -t]][0])/(2*m2^5) + 
      (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/(2*m2^5) + 
      (p2*(m2^2 + 8*m2*p2 + 6*p2^2)*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^7 + 
      M[GGGG[d], {5, NOSYM}][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2*(3*m2^4 + m2^3*p2 - m2^2*p2^2 - 8*m2*p2^3 + 6*p2^4)*
        M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2^3*(m2 + 3*p2)*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/
       (m2^7*(m2 + p2)) + (p2^3*(m2^2 + 3*m2*p2 - 3*p2^2)*
        M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/(m2^7*(m2 - p2)^2) + 
      (p2*(m2^3 + 3*m2^2*p2 + m2*p2^2 - 3*p2^3)*
        M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/(m2^7*(m2 + p2)) + 
      (p2*(m2^2 + 7*m2*p2 + 3*p2^2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/
       m2^7 - M[GGGG[d], {5, NOSYM}, uts][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(4*m2^2 + 3*m2*p2 - 5*p2^2)*
         Derivative[1][M[GGGG[d], {1, FULLSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) - 
      (p2^4*Derivative[2][M[GGGG[d], {1, FULLSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 
         3*p2^3)*M[GGGG[d], {1, FULLSYM}][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[d], {1, FULLSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3), 
     (-5*p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][
         0])/(m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + (2*p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][
           s, -t]][0])/m2^6 + 
      (p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}][s, -t]][0])/(2*m2^5) - 
      (p2^2*Derivative[2][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/(4*m2^5) + 
      (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/(4*m2^5) + 
      ((2*m2 - p2)*M[GGGG[d], {6, SUSYM}][s, -t][p2])/(m2^3*(m2 - p2)^3) - 
      (9*p2^2*M[GGGG[d], {7, SUSYM}][s, -t][0])/(2*m2^7) - 
      (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2^6 + 
      (9*p2^2*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(2*m2^7), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/m2^6, 
     -(((3*m2 - 2*p2)*p2*Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][
          0])/(m2^4*(m2 - p2)^2)) + 
      (p2*Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0])/
       (m2^4*(m2 + p2)) - (p2*Derivative[2][M[GGGG[d], {8, SUSYM}, tus][s, 
           -t]][0])/(2*m2^3*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[d], {8, SUSYM}, ust][s, -t]][0])/
       (2*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {8, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(5*m2^2 - 6*m2*p2 + 2*p2^2)*
        M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/(m2^5*(m2 - p2)^3), 
     -((p2*(4*m2^4 + 6*m2^3*p2 - 10*m2^2*p2^2 - 3*m2*p2^3 + 5*p2^4)*
         Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
        (m2^6*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(3*m2 + 4*p2)*Derivative[1][M[GGGG[d], {3, SUSYM}, tus][s, -t]][
         0])/(m2^6*(m2 + p2)) - (p2^2*(3*m2^2 - m2*p2 - p2^2)*
        Derivative[1][M[GGGG[d], {3, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 - p2)^2) - (p2^2*(2*m2^2 - p2^2)*
        Derivative[2][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[d], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^5*(m2 + p2)) - 
      (p2^3*Derivative[2][M[GGGG[d], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^5*(m2 - p2)) - ((4*m2^5 - 2*m2^4*p2 - 14*m2^2*p2^3 + 
         22*m2*p2^4 - 9*p2^5)*M[GGGG[d], {3, SUSYM}][s, -t][0])/
       (m2^7*(m2 - p2)^3) + (3*p2*(m2 + 3*p2)*M[GGGG[d], {3, SUSYM}, tus][s, 
          -t][0])/m2^7 + ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(3*m2^3 - 4*m2*p2^2 + 2*p2^3)*
        M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[d], {3, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -((p2*(4*m2 + 5*p2)*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
        (m2^5*(m2 + p2))) + (2*(4*m2 - 3*p2)*p2^2*
        Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + 
      (2*p2^2*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) + ((2*m2^2 + 6*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (m2^5*(m2 + p2)) - ((2*m2^3 - 2*m2*p2^2 + p2^3)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - ((2*m2 - p2)^2*p2*
        Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + 
      (p2^2*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 - p2)) + (p2^2*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 + p2)) + 
      (p2*(2*m2 + p2)*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - ((2*m2 - p2)*p2*
        Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) - (2*(2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - ((2*m2 + 11*p2)*M[GGGG[d], {5, NOSYM}][s, -t][0])/
       m2^6 + (2*p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      (2*p2*M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/m2^6 + 
      ((4*m2 + 7*p2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^6 + 
      ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2])/
       (m2^3*(m2 - p2)^3) + ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, tus][s, -t][
         p2])/(m2^3*(m2 - p2)^3) - ((4*m2^4 - 5*m2^3*p2 + 4*m2*p2^3 - 2*p2^4)*
        M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) - 
      ((2*m2^4 + 3*m2^3*p2 - 12*m2^2*p2^2 + 12*m2*p2^3 - 4*p2^4)*
        M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     ((2*m2 + 5*p2)*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
       (m2^5*(m2 + p2)) - (3*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, 
           -t]][0])/(m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + ((2*m2^2 - 2*m2*p2 + p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (m2^5*(m2 - p2)^2) + (p2*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][
         0])/(2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^4*(m2 + p2)) - 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^4*(m2 - p2)) + ((5*m2 + 11*p2)*M[GGGG[d], {5, NOSYM}][s, -t][0])/
       (m2^6*(m2 + p2)) - ((m2 + 7*p2)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[d], {5, NOSYM}, tsu][s, -t][p2]/
       (m2^3*(m2 - p2)^3) - M[GGGG[d], {5, NOSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + ((m2^3 - 6*m2^2*p2 + 6*m2*p2^2 - 2*p2^3)*
        M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      ((5*m2^3 - 12*m2^2*p2 + 12*m2*p2^2 - 4*p2^3)*
        M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/(m2^6*(m2 - p2)^3), 
     -(((2*m2 - p2)*Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/
        (m2^4*(m2 - p2)^3)) + 
      (2*Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - 
      ((2*m2 - p2)*Derivative[2][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/
       (2*m2^4*(m2 - p2)^2) + Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, 
          -t]][0]/(m2^4*(m2 + p2)) - 
      Derivative[3][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0]/
       (6*m2^3*(m2 - p2)) + Derivative[3][M[GGGG[d], {2, SUSYM}, ust][s, -t]][
        0]/(6*m2^3*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}][s, -t][
         p2])/(m2^4*(m2 - p2)^4) - 
      ((2*m2 - p2)*M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/(m2^4*(m2 - p2)^4)}
 
sumrules[bkimp[GGGG[d], 7]] = 
    {(-2*p2^6*Derivative[1][M[GGGG[d], {2, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + (p2^2*(m2^3 - 5*m2*p2^2 - 5*p2^3)*
        Derivative[1][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 + p2)) + (p2^2*(m2^3 - 2*m2*p2^2 + 2*p2^3)*
        Derivative[1][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)) - (3*p2^4*Derivative[2][M[GGGG[d], {2, SUSYM}, tus][
           s, -t]][0])/(2*m2^6) - 
      (p2^4*Derivative[2][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[d], {2, SUSYM}, tus][s, -t]][0])/(6*m2^5) - 
      (p2^4*Derivative[3][M[GGGG[d], {2, SUSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (p2^5*(4*m2^2 + 5*m2*p2 - 7*p2^2)*M[GGGG[d], {2, SUSYM}][s, -t][0])/
       (m2^8*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^4 + 2*m2^3*p2 - m2^2*p2^2 - 7*m2*p2^3 - 7*p2^4)*
        M[GGGG[d], {2, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[d], {2, SUSYM}, tus][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[d], {2, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[d], {2, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -((p2^3*(2*m2^2 + 3*m2*p2 - 4*p2^2)*Derivative[1][M[GGGG[d], {5, NOSYM}][
            s, -t]][0])/(m2^7*(m2 - p2))) + 
      (p2^2*(m2 + 2*p2)*(m2 + 3*p2)*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][
           s, -t]][0])/m2^7 + 
      (p2^5*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 - p2)) - (p2^5*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, 
           -t]][0])/(m2^7*(m2 + p2)) + (p2^2*(m2^2 + 5*m2*p2 + 3*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^3*(2*m2^2 + 3*m2*p2 + 2*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (m2^7*(m2 + p2)) - (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][
         0])/(2*m2^6) + (p2^3*(2*m2 + 3*p2)*
        Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/(2*m2^6) + 
      (p2^3*(m2 + p2)*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       m2^6 + (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) + (p2^4*Derivative[3][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (6*m2^5) + (p2^4*Derivative[3][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (6*m2^5) + (2*p2^3*M[GGGG[d], {4, SUSYM}][s, -t][0])/m2^7 - 
      (p2^2*(m2^4 + 7*m2^3*p2 - 2*m2^2*p2^2 - 15*m2*p2^3 + 10*p2^4)*
        M[GGGG[d], {5, NOSYM}][s, -t][0])/(m2^8*(m2 - p2)^2) + 
      (p2*(m2^3 + m2^2*p2 + 7*m2*p2^2 + 10*p2^3)*
        M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^8 + 
      M[GGGG[d], {5, NOSYM}, sut][s, -t][p2]/(m2^2*(m2 - p2)^2) - 
      (p2^3*(m2^3 - 3*m2^2*p2 - 3*m2*p2^2 + 4*p2^3)*
        M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/(m2^8*(m2 - p2)^2) - 
      (p2^3*(m2^2 + 2*m2*p2 + 3*p2^2)*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + (p2*(m2 + p2)*(m2^2 + 3*m2*p2 + 4*p2^2)*
        M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      M[GGGG[d], {5, NOSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2) + 
      (p2^2*(m2 + 3*p2)*(m2^2 + m2*p2 + p2^2)*M[GGGG[d], {5, NOSYM}, uts][s, 
          -t][0])/(m2^8*(m2 + p2)), 
     (-2*p2^4*Derivative[1][M[GGGG[d], {8, SUSYM}][s, -t]][0])/
       (m2^5*(m2 - p2)*(m2 + p2)) + 
      (p2^2*Derivative[1][M[GGGG[d], {8, SUSYM}, tus][s, -t]][0])/
       (m2^4*(m2 + p2)) + (p2^2*Derivative[1][M[GGGG[d], {8, SUSYM}, ust][s, 
           -t]][0])/(m2^4*(m2 - p2)) - (p2^3*(2*m2^2 + 5*m2*p2 - 5*p2^2)*
        M[GGGG[d], {8, SUSYM}][s, -t][0])/(m2^6*(m2 - p2)^2*(m2 + p2)) + 
      (p2*(m2^2 + 2*m2*p2 - p2^2)*M[GGGG[d], {8, SUSYM}, tus][s, -t][0])/
       (m2^6*(m2 + p2)) + M[GGGG[d], {8, SUSYM}, tus][s, -t][p2]/
       (m2^2*(m2 - p2)^2) + (p2*(m2^3 + 2*m2^2*p2 - 3*m2*p2^2 + p2^3)*
        M[GGGG[d], {8, SUSYM}, ust][s, -t][0])/(m2^6*(m2 - p2)^2) - 
      M[GGGG[d], {8, SUSYM}, ust][s, -t][p2]/(m2^2*(m2 - p2)^2), 
     -(((2*m2^5 + 3*m2^4*p2 + 2*m2^3*p2^2 - 5*m2^2*p2^3 - 9*m2*p2^4 + 9*p2^5)*
         Derivative[1][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
        (m2^7*(m2 - p2)^2*(m2 + p2))) + 
      (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[d], {3, SUSYM}, tus][s, -t]][
         0])/(m2^7*(m2 + p2)) + (p2^2*(2*m2^2 - p2^2)*
        Derivative[1][M[GGGG[d], {3, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[d], {3, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[d], {3, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[d], {3, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[d], {3, SUSYM}][s, -t]][0])/(3*m2^5) - 
      ((5*m2^6 - 3*m2^5*p2 - 2*m2^3*p2^3 - 14*m2^2*p2^4 + 30*m2*p2^5 - 
         14*p2^6)*M[GGGG[d], {3, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*
        (m2 + p2)) + (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*
        M[GGGG[d], {3, SUSYM}, tus][s, -t][0])/(m2^8*(m2 + p2)) + 
      M[GGGG[d], {3, SUSYM}, tus][s, -t][p2]/(m2^3*(m2 - p2)^3) + 
      (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*M[GGGG[d], {3, SUSYM}, ust][s, -t][0])/
       (m2^7*(m2 - p2)^3) - M[GGGG[d], {3, SUSYM}, ust][s, -t][p2]/
       (m2^3*(m2 - p2)^3), 
     (4*p2^2*Derivative[1][M[GGGG[d], {6, SUSYM}][s, -t]][0])/m2^7 - 
      (p2*(5*m2^4 + 4*m2^3*p2 - 7*m2^2*p2^2 - 9*m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) - (2*p2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/m2^7 - 
      (4*p2*(m2 + p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/
       m2^7 + (p2^2*(2*m2 + 5*p2)*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) + 
      (p2^2*(2*m2^2 - p2^2)*Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][
         0])/(m2^7*(m2 - p2)^2) - (p2*(2*m2^3 + 5*m2^2*p2 - 5*p2^3)*
        Derivative[2][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) - 
      (p2*(m2 + 3*p2)*Derivative[2][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       m2^6 - (p2*(m2 + 2*p2)*Derivative[2][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/m2^6 + 
      (p2^3*Derivative[2][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^2*Derivative[3][M[GGGG[d], {7, SUSYM}][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/(3*m2^5) - 
      (p2^2*Derivative[3][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/(3*m2^5) + 
      (2*p2*(2*m2 + 7*p2)*M[GGGG[d], {6, SUSYM}][s, -t][0])/m2^8 - 
      (p2*(7*m2^5 - 12*m2^3*p2^2 - 9*m2^2*p2^3 + 30*m2*p2^4 - 14*p2^5)*
        M[GGGG[d], {7, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3*(m2 + p2)) - 
      (2*p2*(4*m2 + 7*p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/m2^8 - 
      (2*p2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2^7 + 
      (2*p2*(m2^2 + 5*m2*p2 + 7*p2^2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/
       (m2^8*(m2 + p2)) + M[GGGG[d], {7, SUSYM}, tus][s, -t][p2]/
       (m2^3*(m2 - p2)^3) + (p2*(2*m2^3 - 2*m2*p2^2 + p2^3)*
        M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) - 
      M[GGGG[d], {7, SUSYM}, ust][s, -t][p2]/(m2^3*(m2 - p2)^3), 
     -((p2^3*(4*m2^4 - 4*m2^3*p2 + 2*m2^2*p2^2 + 7*m2*p2^3 - 7*p2^4)*
         Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/
        (m2^8*(m2 - p2)^2*(m2 + p2))) + 
      (8*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(m2^3 + 2*m2^2*p2 - 9*m2*p2^2 - 9*p2^3)*
        Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^8*(m2 + p2)) - (p2^2*(m2^4 + 3*m2^3*p2 - 5*m2^2*p2^2 + 4*m2*p2^3 - 
         2*p2^4)*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^8*(m2 - p2)^2) - 
      (12*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (2*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (6*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (4*p2^3*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^7 - 
      (p2^6*Derivative[2][M[GGGG[d], {4, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)*(m2 + p2)) + 
      (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^6 + 
      (p2^3*(m2^2 - 4*m2*p2 - 4*p2^2)*
        Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (2*m2^7*(m2 + p2)) - (p2^3*(m2^2 - 2*m2*p2 + 2*p2^2)*
        Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (2*m2^7*(m2 - p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/m2^6 - 
      (2*p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^6 - 
      (p2^4*Derivative[3][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/(6*m2^6) + 
      (p2^4*Derivative[3][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/(6*m2^6) - 
      (p2^3*Derivative[3][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/(3*m2^5) - 
      (p2^3*Derivative[3][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (p2^3*(14*m2^4 - 38*m2^3*p2 + 57*m2^2*p2^2 - 48*m2*p2^3 + 16*p2^4)*
        M[GGGG[d], {4, SUSYM}][s, -t][0])/(m2^9*(m2 - p2)^3) + 
      (20*p2^3*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^8 + 
      (p2*(m2^3 - m2^2*p2 - 16*p2^3)*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/
       m2^9 + ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^4 + 4*m2^3*p2 - 4*m2^2*p2^2 - 2*m2*p2^3 + 
         2*p2^4)*M[GGGG[d], {4, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (20*p2^3*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       m2^8 + (8*p2^3*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (6*p2^3*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/m2^8 - 
      (8*p2^3*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      (6*p2^3*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^8, 
     (-4*p2^3*Derivative[1][M[GGGG[d], {6, SUSYM}][s, -t]][0])/m2^7 + 
      (p2^2*(5*m2^4 - 17*m2^2*p2^2 + m2*p2^3 + 9*p2^4)*
        Derivative[1][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       (m2^7*(m2 - p2)^2*(m2 + p2)) + (2*p2^2*(3*m2 + 5*p2)*
        Derivative[1][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (4*p2^2*(m2 + p2)*Derivative[1][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/
       m2^7 - (p2^3*(4*m2 + 5*p2)*Derivative[1][M[GGGG[d], {7, SUSYM}, tus][
           s, -t]][0])/(m2^7*(m2 + p2)) - (p2^3*(4*m2^2 - 2*m2*p2 - p2^2)*
        Derivative[1][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(2*m2^3 + 5*m2^2*p2 - 4*m2*p2^2 - 5*p2^3)*
        Derivative[2][M[GGGG[d], {7, SUSYM}][s, -t]][0])/
       (2*m2^6*(m2 - p2)*(m2 + p2)) + 
      (p2^2*(m2 + 3*p2)*Derivative[2][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/
       m2^6 + (p2^2*(m2 + 2*p2)*Derivative[2][M[GGGG[d], {6, SUSYM}, ust][s, 
           -t]][0])/m2^6 - 
      (p2^4*Derivative[2][M[GGGG[d], {7, SUSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[d], {7, SUSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + 
      (p2^3*Derivative[3][M[GGGG[d], {7, SUSYM}][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[d], {6, SUSYM}, tus][s, -t]][0])/(3*m2^5) + 
      (p2^3*Derivative[3][M[GGGG[d], {6, SUSYM}, ust][s, -t]][0])/(3*m2^5) - 
      (2*p2^2*(2*m2 + 7*p2)*M[GGGG[d], {6, SUSYM}][s, -t][0])/m2^8 + 
      (p2^2*(3*m2^4 - 9*m2^3*p2 - 11*m2^2*p2^2 + 30*m2*p2^3 - 14*p2^4)*
        M[GGGG[d], {7, SUSYM}][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2^2*(4*m2 + 7*p2)*M[GGGG[d], {6, SUSYM}, tus][s, -t][0])/m2^8 + 
      (2*p2^2*M[GGGG[d], {6, SUSYM}, ust][s, -t][0])/m2^7 - 
      (2*p2^2*(3*m2 + 7*p2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, tus][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2^2*(6*m2^3 - 4*m2^2*p2 - 4*m2*p2^2 + 3*p2^3)*
        M[GGGG[d], {7, SUSYM}, ust][s, -t][0])/(m2^7*(m2 - p2)^3) + 
      ((2*m2 - p2)*M[GGGG[d], {7, SUSYM}, ust][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     (7*p2^4*Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/m2^8 - 
      ((m2 - 11*p2)*p2^2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/
       m2^7 - (9*p2^4*Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       m2^8 + (2*p2^4*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       m2^8 + (p2^2*(4*m2^3 - 28*m2^2*p2 + 38*m2*p2^2 - 15*p2^3)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (m2^7*(m2 - p2)^2) - 
      (p2^4*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/
       (m2^7*(m2 + p2)) - ((6*m2 - 5*p2)*p2^4*
        Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^2) + (p2^2*(6*m2^2 + 4*m2*p2 - 3*p2^2)*
        Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) + ((m2 - 7*p2)*p2^2*
        Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[d], {4, SUSYM}][s, -t]][0])/m2^7 + 
      (3*p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/(2*m2^6) - 
      (2*p2^4*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/m2^7 + 
      (p2^4*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/m2^7 + 
      (p2^2*(2*m2^2 - 10*m2*p2 + 7*p2^2)*
        Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (2*m2^6*(m2 - p2)) - 
      (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (p2^4*Derivative[2][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/
       (2*m2^6*(m2 - p2)) + (p2^2*(2*m2^2 - 3*p2^2)*
        Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (2*m2^6*(m2 + p2)) - 
      (3*p2^3*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/
       (2*m2^6) - (p2^4*Derivative[3][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (6*m2^6) + (p2^4*Derivative[3][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (6*m2^6) - (p2^3*Derivative[3][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/
       (3*m2^5) - (p2^3*Derivative[3][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/
       (3*m2^5) + (8*p2^2*(m2^2 + 2*p2^2)*M[GGGG[d], {4, SUSYM}][s, -t][0])/
       m2^9 + (p2*(m2^2 - 7*m2*p2 + 26*p2^2)*M[GGGG[d], {5, NOSYM}][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (16*p2^4*M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/
       m2^9 - (p2*(2*m2^5 - 8*m2^4*p2 + 52*m2^3*p2^2 - 108*m2^2*p2^3 + 
         89*m2*p2^4 - 26*p2^5)*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/
       (m2^8*(m2 - p2)^3) - (2*(2*m2 - p2)*p2^2*
        M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/m2^8 - 
      (p2^2*(4*m2^4 - 10*m2^3*p2 + 26*m2^2*p2^2 - 31*m2*p2^3 + 12*p2^4)*
        M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^3) + 
      (2*p2*(m2^2 + 4*m2*p2 - p2^2)*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/
       m2^8 - (p2*(m2^2 + m2*p2 + 12*p2^2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][
         0])/m2^8 + ((2*m2 - p2)*M[GGGG[d], {5, NOSYM}, uts][s, -t][p2])/
       (m2^3*(m2 - p2)^3), 
     -(((4*m2 - 3*p2)*p2^2*Derivative[1][M[GGGG[d], {9, SUSYM}, tus][s, -t]][
          0])/(m2^5*(m2 - p2)^2)) - 
      (p2^2*Derivative[1][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/
       (m2^5*(m2 + p2)) - (p2^2*Derivative[2][M[GGGG[d], {9, SUSYM}, tus][s, 
           -t]][0])/(2*m2^4*(m2 - p2)) - 
      (p2^2*Derivative[2][M[GGGG[d], {9, SUSYM}, ust][s, -t]][0])/
       (2*m2^4*(m2 + p2)) + ((2*m2 - p2)*M[GGGG[d], {9, SUSYM}][s, -t][p2])/
       (m2^3*(m2 - p2)^3) - (p2*(m2^3 + 6*m2^2*p2 - 10*m2*p2^2 + 4*p2^3)*
        M[GGGG[d], {9, SUSYM}, tus][s, -t][0])/(m2^6*(m2 - p2)^3) + 
      (p2*M[GGGG[d], {9, SUSYM}, ust][s, -t][0])/m2^6, 
     (-2*p2*Derivative[1][M[GGGG[d], {4, SUSYM}][s, -t]][0])/m2^7 + 
      (4*p2*Derivative[1][M[GGGG[d], {5, NOSYM}][s, -t]][0])/m2^7 - 
      (p2^2*(9*m2^2 - 13*m2*p2 + 5*p2^2)*
        Derivative[1][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (m2^7*(m2 - p2)^3) + 
      (2*p2^2*Derivative[1][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^7*(m2 + p2)) - (6*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, sut][s, 
           -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[d], {5, NOSYM}, tsu][s, -t]][0])/m2^7 + 
      (p2*Derivative[1][M[GGGG[d], {5, NOSYM}, tus][s, -t]][0])/m2^7 - 
      (3*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^7 - 
      (2*p2*Derivative[1][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/m2^7 + 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}][s, -t]][0])/(2*m2^6) - 
      ((4*m2 - 3*p2)*p2^2*Derivative[2][M[GGGG[d], {4, SUSYM}, tus][s, -t]][
         0])/(2*m2^6*(m2 - p2)^2) + 
      (p2^2*Derivative[2][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (m2^6*(m2 + p2)) - (3*p2*Derivative[2][M[GGGG[d], {5, NOSYM}, sut][s, 
           -t]][0])/(2*m2^6) - 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/m2^6 - 
      (p2*Derivative[2][M[GGGG[d], {5, NOSYM}, uts][s, -t]][0])/(2*m2^6) - 
      (p2^2*Derivative[3][M[GGGG[d], {4, SUSYM}, tus][s, -t]][0])/
       (6*m2^5*(m2 - p2)) + 
      (p2^2*Derivative[3][M[GGGG[d], {4, SUSYM}, ust][s, -t]][0])/
       (6*m2^5*(m2 + p2)) - 
      (p2*Derivative[3][M[GGGG[d], {5, NOSYM}, sut][s, -t]][0])/(6*m2^5) - 
      (p2*Derivative[3][M[GGGG[d], {5, NOSYM}, ust][s, -t]][0])/(6*m2^5) - 
      (7*p2*M[GGGG[d], {4, SUSYM}][s, -t][0])/m2^8 + 
      ((2*m2 - p2)*M[GGGG[d], {4, SUSYM}][s, -t][p2])/(m2^4*(m2 - p2)^4) + 
      (10*p2*M[GGGG[d], {5, NOSYM}][s, -t][0])/m2^8 - 
      (p2^2*(16*m2^3 - 34*m2^2*p2 + 26*m2*p2^2 - 7*p2^3)*
        M[GGGG[d], {4, SUSYM}, tus][s, -t][0])/(m2^8*(m2 - p2)^4) - 
      (10*p2*M[GGGG[d], {5, NOSYM}, sut][s, -t][0])/m2^8 + 
      (4*p2*M[GGGG[d], {5, NOSYM}, tsu][s, -t][0])/m2^8 + 
      (3*p2*M[GGGG[d], {5, NOSYM}, tus][s, -t][0])/m2^8 - 
      (4*p2*M[GGGG[d], {5, NOSYM}, ust][s, -t][0])/m2^8 - 
      (3*p2*M[GGGG[d], {5, NOSYM}, uts][s, -t][0])/m2^8}
 
Attributes[Derivative] = {NHoldAll}
 
sumruleslow[bkimp[GGGG[d], 2]] = 
    {(2*G8\[Pi])/p2 + (G8\[Pi]*p2*\[Alpha]2^2)/4 - (G8\[Pi]*p2*\[Alpha]4)/2, 
     (4*G8\[Pi]*\[Alpha]4)/p2, (2*G8\[Pi])/p2 + 
      ((-4 + d)*G8\[Pi]*p2*\[Alpha]2^2)/(8*(-2 + d)) + 
      (G8\[Pi]*p2^3*\[Alpha]4^2)/16, (16*G8\[Pi])/p2 + 
      (G8\[Pi]*p2*\[Alpha]2^2)/2 + \[Alpha]2*(-4*G8\[Pi] - 
        (G8\[Pi]*p2^2*\[Alpha]4)/2), \[Alpha]2*((-4*G8\[Pi])/p2 - 
       (G8\[Pi]*p2*\[Alpha]4)/2), (-8*G8\[Pi]*\[Alpha]2)/p2 + 
      8*G8\[Pi]*\[Alpha]4, (16*G8\[Pi])/p2 - 8*G8\[Pi]*\[Alpha]2 + 
      4*G8\[Pi]*p2*\[Alpha]4, (2*G8\[Pi]*\[Alpha]2)/p2 + G8\[Pi]*\[Alpha]4, 
     (4*G8\[Pi]*\[Alpha]2)/p2 - 4*G8\[Pi]*\[Alpha]4, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, -1/2*(G8\[Pi]*\[Alpha]2^2) + 
      \[Alpha]2*((-2*G8\[Pi])/p2 - (G8\[Pi]*p2*\[Alpha]4)/2), 
     g[3, 0, {GGGG[d], 1}], 0, 
     (-8*G8\[Pi]*\[Alpha]4)/p2, -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, 
     (G8\[Pi]*\[Alpha]2^2)/(2*p2) - (G8\[Pi]*\[Alpha]4)/p2, 
     (G8\[Pi]*\[Alpha]2^2)/p2 - (2*G8\[Pi]*\[Alpha]4)/p2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4)/p2, (G8\[Pi]*\[Alpha]4^2)/(16*p2)}
 
sumruleslow[bkimp[GGGG[d], 3]] = 
    {((-4 + d)*G8\[Pi]*\[Alpha]2^2)/(8*(-2 + d)) + (G8\[Pi]*p2^2*\[Alpha]4^2)/
       16, -1/2*(G8\[Pi]*\[Alpha]2^2) + (G8\[Pi]*p2*\[Alpha]2*\[Alpha]4)/2, 
     -1/2*(G8\[Pi]*\[Alpha]2*\[Alpha]4), 0, 0, 2*g[4, 0, {GGGG[d], 4}], 
     -4*g[4, 0, {GGGG[d], 6}], G8\[Pi]*\[Alpha]2*\[Alpha]4, 0, 0}
 
sumruleslow[bkimp[GGGG[d], 4]] = {g[4, 0, {GGGG[d], 3}] - 
      p2*g[5, T, 0, {GGGG[d], 3}] + p2^2*g[6, T^2, 0, {GGGG[d], 3}], 
     g[6, 0, {GGGG[d], 10}], (G8\[Pi]*p2*\[Alpha]4^2)/8 + 
      2*g[4, 0, {GGGG[d], 2}], 2*g[4, 0, {GGGG[d], 5}] + 
      4*p2*g[5, SmU, 0, {GGGG[d], 5}], 2*g[5, 0, {GGGG[d], 8}], 
     2*g[5, 0, {GGGG[d], 9}] + p2*g[6, T, 0, {GGGG[d], 9}], 
     2*g[4, 0, {GGGG[d], 6}] + g[4, 0, {GGGG[d], 7}] + 
      2*p2^2*g[6, 0, {GGGG[d], 6}] - p2^2*g[6, 0, {GGGG[d], 7}] + 
      p2*g[5, T, 0, {GGGG[d], 6}] - p2*g[5, T, 0, {GGGG[d], 7}], 
     2*p2*g[6, 0, {GGGG[d], 4}] - g[5, T, 0, {GGGG[d], 4}], 
     2*p2*g[6, 0, {GGGG[d], 6}] + p2*g[6, 0, {GGGG[d], 7}] - 
      g[5, T, 0, {GGGG[d], 6}], -g[6, T, 0, {GGGG[d], 9}], 
     2*g[5, SmU, 0, {GGGG[d], 5}], 2*g[5, 0, {GGGG[d], 1}] + 
      p2*g[6, 0, {GGGG[d], 1}], 2*g[6, 0, {GGGG[d], 6}], 
     2*g[6, 0, {GGGG[d], 7}], 0, 2*g[6, T^2, 0, {GGGG[d], 3}], 
     -4*g[6, 0, {GGGG[d], 4}], 0, 0}
 
sumruleslow[bkimp[GGGG[d], 5]] = {2*p2*g[6, 0, {GGGG[d], 2}] - 
      g[5, T, 0, {GGGG[d], 2}], 2*p2*g[6, 0, {GGGG[d], 5}] + 
      2*p2^2*g[7, 0, {GGGG[d], 5}] + g[5, SmU, 0, {GGGG[d], 5}] - 
      g[5, T, 0, {GGGG[d], 5}] - 2*p2*g[6, SmU*T, 0, {GGGG[d], 5}], 
     2*p2*g[7, 0, {GGGG[d], 8}] - g[6, T, 0, {GGGG[d], 8}], 
     -g[7, 0, {GGGG[d], 3}], -2*g[7, 0, {GGGG[d], 6}] - 
      g[7, 0, {GGGG[d], 7}], 4*g[6, 0, {GGGG[d], 4}] + 
      2*p2*g[7, 0, {GGGG[d], 4}] + 2*g[6, T^2, 0, {GGGG[d], 4}], 
     4*g[6, 0, {GGGG[d], 7}] + 2*p2*g[7, 0, {GGGG[d], 6}] + 
      3*p2*g[7, 0, {GGGG[d], 7}] + 2*g[6, T^2, 0, {GGGG[d], 7}], 
     4*g[6, 0, {GGGG[d], 5}] + 4*p2*g[7, 0, {GGGG[d], 5}], 
     2*g[7, 0, {GGGG[d], 9}], 0}
 
sumruleslow[bkimp[GGGG[d], 6]] = {2*g[6, 0, {GGGG[d], 3}] + 
      p2*g[7, 0, {GGGG[d], 3}] - 2*p2*g[7, T, 0, {GGGG[d], 3}] - 
      p2^2*g[8, T, 0, {GGGG[d], 3}] + 2*p2^2*g[8, T^2, 0, {GGGG[d], 3}] + 
      p2^3*g[9, T^2, 0, {GGGG[d], 3}], 2*g[8, 0, {GGGG[d], 10}] + 
      p2*g[9, 0, {GGGG[d], 10}], 4*g[6, 0, {GGGG[d], 2}] + 
      2*p2*g[7, 0, {GGGG[d], 2}] + 8*p2^2*g[8, 0, {GGGG[d], 2}] + 
      2*g[6, T^2, 0, {GGGG[d], 2}], 4*g[6, 0, {GGGG[d], 5}] + 
      2*p2*g[7, 0, {GGGG[d], 5}] + 16*p2^3*g[9, 0, {GGGG[d], 5}] - 
      2*g[6, SmU*T, 0, {GGGG[d], 5}] + 2*g[6, T^2, 0, {GGGG[d], 5}] - 
      2*p2*g[7, Odd3, 0, {GGGG[d], 5}] + 8*p2*g[7, SmU, 0, {GGGG[d], 5}] + 
      4*p2^2*g[8, SmU, 0, {GGGG[d], 5}], 4*g[7, 0, {GGGG[d], 8}] + 
      2*p2*g[8, 0, {GGGG[d], 8}] + 8*p2^2*g[9, 0, {GGGG[d], 8}] + 
      2*g[7, T^2, 0, {GGGG[d], 8}], 4*g[7, 0, {GGGG[d], 9}] + 
      2*p2*g[8, 0, {GGGG[d], 9}] + 2*g[7, T^2, 0, {GGGG[d], 9}] + 
      2*p2*g[8, T, 0, {GGGG[d], 9}] + p2^2*g[9, T, 0, {GGGG[d], 9}], 
     4*g[6, 0, {GGGG[d], 6}] + 2*g[6, 0, {GGGG[d], 7}] + 
      2*p2*g[7, 0, {GGGG[d], 6}] + p2*g[7, 0, {GGGG[d], 7}] + 
      4*p2^2*g[8, 0, {GGGG[d], 6}] - 2*p2^2*g[8, 0, {GGGG[d], 7}] + 
      4*p2^3*g[9, 0, {GGGG[d], 6}] - 2*p2^3*g[9, 0, {GGGG[d], 7}] + 
      2*g[6, T^2, 0, {GGGG[d], 6}] + 2*p2*g[7, T, 0, {GGGG[d], 6}] - 
      2*p2*g[7, T, 0, {GGGG[d], 7}] + p2^2*g[8, T, 0, {GGGG[d], 6}] - 
      p2^2*g[8, T, 0, {GGGG[d], 7}], 4*p2*g[8, 0, {GGGG[d], 4}] + 
      4*p2^2*g[9, 0, {GGGG[d], 4}] - 2*g[7, T, 0, {GGGG[d], 4}] - 
      p2*g[8, T, 0, {GGGG[d], 4}], 4*p2*g[8, 0, {GGGG[d], 6}] + 
      2*p2*g[8, 0, {GGGG[d], 7}] + 4*p2^2*g[9, 0, {GGGG[d], 6}] + 
      2*p2^2*g[9, 0, {GGGG[d], 7}] - 2*g[7, T, 0, {GGGG[d], 6}] - 
      p2*g[8, T, 0, {GGGG[d], 6}], -2*g[8, T, 0, {GGGG[d], 9}] - 
      p2*g[9, T, 0, {GGGG[d], 9}], 8*p2^2*g[9, 0, {GGGG[d], 5}] + 
      2*g[7, Odd3, 0, {GGGG[d], 5}] + 4*g[7, SmU, 0, {GGGG[d], 5}] + 
      p2*g[8, SmU, 0, {GGGG[d], 5}] + p2*g[8, T, 0, {GGGG[d], 5}], 
     4*g[7, 0, {GGGG[d], 1}] + 4*p2*g[8, 0, {GGGG[d], 1}] + 
      p2^2*g[9, 1, {GGGG[d], 1}], 4*g[8, 0, {GGGG[d], 6}] + 
      4*p2*g[9, 0, {GGGG[d], 6}], 4*g[8, 0, {GGGG[d], 7}] + 
      4*p2*g[9, 0, {GGGG[d], 7}], 4*g[9, 0, {GGGG[d], 8}], 
     4*g[8, T^2, 0, {GGGG[d], 3}] + 2*p2*g[9, T^2, 0, {GGGG[d], 3}], 
     -8*g[8, 0, {GGGG[d], 4}] - 8*p2*g[9, 0, {GGGG[d], 4}] - 
      8*p2*g[9, 0, {GGGG[d], 5}] + 2*g[8, SmU, 0, {GGGG[d], 5}] - 
      2*g[8, T, 0, {GGGG[d], 5}], 8*g[9, 0, {GGGG[d], 5}], 0}
 
sumruleslow[bkimp[GGGG[d], 7]] = {4*p2*g[8, 0, {GGGG[d], 2}] + 
      4*p2^2*g[9, 0, {GGGG[d], 2}] + 8*p2^3*g[10, 0, {GGGG[d], 2}] - 
      2*g[7, T, 0, {GGGG[d], 2}] - p2*g[8, T, 0, {GGGG[d], 2}], 
     4*p2*g[8, 0, {GGGG[d], 5}] + 4*p2^2*g[9, 0, {GGGG[d], 5}] + 
      8*p2^3*g[10, 0, {GGGG[d], 4}] + 2*p2^3*g[10, 1, {GGGG[d], 5}] - 
      2*g[7, Odd3, 0, {GGGG[d], 5}] + 2*g[7, SmU, 0, {GGGG[d], 5}] - 
      2*g[7, T, 0, {GGGG[d], 5}] + p2*g[8, SmU, 0, {GGGG[d], 5}] - 
      p2*g[8, T, 0, {GGGG[d], 5}] - 4*p2*g[8, SmU*T, 0, {GGGG[d], 5}] + 
      6*p2^2*g[9, Odd3, 0, {GGGG[d], 5}] - 
      2*p2^2*g[9, SmU*T, 0, {GGGG[d], 5}], 4*p2*g[9, 0, {GGGG[d], 8}] + 
      4*p2^2*g[10, 0, {GGGG[d], 8}] - 2*g[8, T, 0, {GGGG[d], 8}] - 
      p2*g[9, T, 0, {GGGG[d], 8}], -4*g[9, 0, {GGGG[d], 3}] - 
      p2*g[10, 1, {GGGG[d], 3}], -2*p2*g[10, 1, {GGGG[d], 6}] - 
      p2*g[10, 1, {GGGG[d], 7}] - 4*g[9, T, 0, {GGGG[d], 7}], 
     8*g[8, 0, {GGGG[d], 4}] + 8*p2*g[9, 0, {GGGG[d], 4}] + 
      16*p2^2*g[10, 0, {GGGG[d], 4}] + 2*p2^2*g[10, 1, {GGGG[d], 4}] + 
      4*g[8, T^2, 0, {GGGG[d], 4}] + 2*p2*g[9, T^2, 0, {GGGG[d], 4}], 
     8*g[8, 0, {GGGG[d], 7}] + 8*p2*g[9, 0, {GGGG[d], 7}] + 
      2*p2^2*g[10, 1, {GGGG[d], 6}] + 3*p2^2*g[10, 1, {GGGG[d], 7}] + 
      4*g[8, T^2, 0, {GGGG[d], 7}] + 4*p2*g[9, T, 0, {GGGG[d], 7}] + 
      2*p2*g[9, T^2, 0, {GGGG[d], 7}], 8*g[8, 0, {GGGG[d], 5}] + 
      8*p2*g[9, 0, {GGGG[d], 5}] + 32*p2^2*g[10, 0, {GGGG[d], 4}] + 
      4*p2^2*g[10, 1, {GGGG[d], 5}] + 12*p2*g[9, Odd3, 0, {GGGG[d], 5}], 
     4*g[9, 0, {GGGG[d], 9}] + 4*p2*g[10, 0, {GGGG[d], 9}], 
     8*g[10, 0, {GGGG[d], 4}]}
 
sumrulesKK[bkimp[GGGG[d], 2], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{(2*(2*m2 - p2))/((-3 + d)*d)}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
      {{{0, 0}, {0, (8*(-2 + d)*m2^2*(2*m2 - p2))/((-4 + d)*(-3 + d)*d*
           (2 + d))}}, {{0, 0}, {0, 0}}, 
       {{(2*(-4*m2^3 + 2*d*m2^3 + 10*m2^2*p2 - 9*d*m2^2*p2 - 12*m2*p2^2 + 
            12*d*m2*p2^2 + 4*p2^3 - 4*d*p2^3))/((-3 + d)*(-2 + d)*d), 
         (8*(4 - 5*d + d^2)*p2*(2*m2^2 - 3*m2*p2 + p2^2))/
          (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d])}, 
        {(8*(4 - 5*d + d^2)*p2*(2*m2^2 - 3*m2*p2 + p2^2))/
          (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]), 
         (4*(-4*m2^3 + 2*d*m2^3 + 18*m2^2*p2 - 5*d*m2^2*p2 - 24*m2*p2^2 + 
            6*d*m2*p2^2 + 8*p2^3 - 2*d*p2^3))/((-3 + d)*(-2 + d)*d*
           (2 + d))}}, {{0, (16*m2*(2*m2 - p2)*p2)/((-3 + d)*
           Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d])}, 
        {(16*m2*(2*m2 - p2)*p2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d]), (16*m2*(-4*m2^2 + 2*d*m2^2 + 18*m2*p2 - 5*d*m2*p2 - 
            8*p2^2 + 2*d*p2^2))/((-4 + d)*(-3 + d)*d*(2 + d))}}, 
       {{0, (16*m2*(2*m2 - p2))/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d])}, {(16*m2*(2*m2 - p2))/((-3 + d)*
           Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]), (-32*m2*(2*m2 - p2))/
          ((-3 + d)*d*(2 + d))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, (-8*m2^2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d])}, 
        {(-8*m2^2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]), 
         (16*m2^2)/((-3 + d)*d*(2 + d))}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, (16*m2*(m2 - p2))/((-3 + d)*
           Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d])}, 
        {(16*m2*(m2 - p2))/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]), 
         (-16*m2*((-6 + d)*m2 - 2*(-4 + d)*p2))/((-4 + d)*(-3 + d)*d*
           (2 + d))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, (-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
           (m2 + p2))}, {(-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d]*(m2 + p2)), (32*m2)/((-3 + d)*d*(2 + d)*(m2 + p2))}}, 
       {{0, 0}, {0, (-16*(-2 + d)*m2^2)/((-4 + d)*(-3 + d)*d*(2 + d)*
           (m2 + p2))}}, {{0, 0}, {0, (-32*(-2 + d)*m2^2)/
          ((-4 + d)*(-3 + d)*d*(2 + d)*(m2 + p2))}}, 
       {{0, (-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
           (m2 + p2))}, {(-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d]*(m2 + p2)), (32*m2)/((-3 + d)*d*(2 + d)*(m2 + p2))}}, 
       {{(-8*(-1 + d))/((-3 + d)*(-2 + d)*d*(m2 + p2)), (8*(4 - 5*d + d^2))/
          (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*
           (m2 + p2))}, {(8*(4 - 5*d + d^2))/(Sqrt[-4 + d]*(-3 + d)*(-2 + d)*
           Sqrt[-1 + d]*d*Sqrt[2 + d]*(m2 + p2)), (-8*(-4 + d))/
          ((-3 + d)*(-2 + d)*d*(2 + d)*(m2 + p2))}}}], 
     exchange[{1, 1, 1}, {{{0}}, {{0}}, {{(2*(2*m2 - p2))/(3*d)}}, 
       {{(8*(2*m2 - p2))/(3*d)}}, {{0}}, {{0}}, {{0}}, {{-8/(3*d)}}, {{0}}, 
       {{0}}, {{8/(3*d)}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}]}
 
sumrulesKK[bkimp[GGGG[d], 3], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{-2/((-3 + d)*d)}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}}], exchange[{2}, 
      {{{(-2*(-2*m2^2 + d*m2^2 + 4*m2*p2 - 4*d*m2*p2 - 4*p2^2 + 4*d*p2^2))/
          ((-3 + d)*(-2 + d)*d), (-8*(4*m2*p2 - 5*d*m2*p2 + d^2*m2*p2 - 
            4*p2^2 + 5*d*p2^2 - d^2*p2^2))/(Sqrt[-4 + d]*(-3 + d)*(-2 + d)*
           Sqrt[-1 + d]*d*Sqrt[2 + d])}, 
        {(-8*(4*m2*p2 - 5*d*m2*p2 + d^2*m2*p2 - 4*p2^2 + 5*d*p2^2 - 
            d^2*p2^2))/(Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*
           Sqrt[2 + d]), (-4*(-2*m2^2 + d*m2^2 + 8*m2*p2 - 2*d*m2*p2 - 
            8*p2^2 + 2*d*p2^2))/((-3 + d)*(-2 + d)*d*(2 + d))}}, 
       {{0, (16*m2*p2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d])}, 
        {(16*m2*p2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]), 
         (16*m2*(-2*m2 + d*m2 + 8*p2 - 2*d*p2))/((-4 + d)*(-3 + d)*d*
           (2 + d))}}, {{0, (-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d])}, {(-16*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
           Sqrt[2 + d]), (32*m2)/((-3 + d)*d*(2 + d))}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, (32*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d])}, 
        {(32*m2)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]), 
         (-64*m2)/((-3 + d)*d*(2 + d))}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}}], exchange[{1, 1, 1}, {{{-2/(3*d)}}, {{8/(3*d)}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[d], 4], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{(-16*(-1 + d)*p2)/((-3 + d)*(-2 + d)*d), (16*(4 - 5*d + d^2)*p2)/
          (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d])}, 
        {(16*(4 - 5*d + d^2)*p2)/(Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*
           d*Sqrt[2 + d]), (-16*(-4 + d)*p2)/((-3 + d)*(-2 + d)*d*(2 + d))}}, 
       {{0, 0}, {0, (64*m2)/((-3 + d)*d*(2 + d))}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[d], 5], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[d], 6], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}
 
sumrulesKK[bkimp[GGGG[d], 7], {GG[d], GG[d]}] = 
    {exchange[{0}, {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
       {{0}}, {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
       {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], exchange[{1, 1, 1}, 
      {{{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}}]}

ampKK[{GG[d], GG[d]}] = 
   {exchange[{0}, {{{0}}, {{-2/((-3 + d)*d*mh2^4*(-mh2 + t))}}, 
      {{-2/((-3 + d)*d*mh2^4*(-mh2 - s - t))}}, 
      {{-2/((-3 + d)*d*mh2^4*(-mh2 + s))}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}}], exchange[{2}, {{{0, 0}, {0, 0}}, 
      {{-((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*s*(-s - t))/((-3 + d)*(-2 + d)*
             d*mh2^6))/(-mh2 + t)), (-8*(4 - 5*d + d^2)*s*(-s - t))/
         (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*
          (-mh2 + t))}, {(-8*(4 - 5*d + d^2)*s*(-s - t))/
         (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*
          (-mh2 + t)), -((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*s*(-s - t))/
             ((-3 + d)*(-2 + d)*d*mh2^6))/(-mh2 + t)) - 
         (-2/((-3 + d)*(2 + d)*mh2^4) + (8*(2 + d^2)*s*(-s - t))/
            ((-3 + d)*(-2 + d)*d*(2 + d)*mh2^6))/(-mh2 + t)}}, 
      {{-((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*s*t)/((-3 + d)*(-2 + d)*d*
             mh2^6))/(-mh2 - s - t)), (-8*(4 - 5*d + d^2)*s*t)/
         (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*
          (-mh2 - s - t))}, {(-8*(4 - 5*d + d^2)*s*t)/(Sqrt[-4 + d]*(-3 + d)*
          (-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*(-mh2 - s - t)), 
        -((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*s*t)/((-3 + d)*(-2 + d)*d*
              mh2^6))/(-mh2 - s - t)) - (-2/((-3 + d)*(2 + d)*mh2^4) + 
           (8*(2 + d^2)*s*t)/((-3 + d)*(-2 + d)*d*(2 + d)*mh2^6))/
          (-mh2 - s - t)}}, 
      {{-((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*(-s - t)*t)/((-3 + d)*(-2 + d)*
             d*mh2^6))/(-mh2 + s)), (-8*(4 - 5*d + d^2)*(-s - t)*t)/
         (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*
          (-mh2 + s))}, {(-8*(4 - 5*d + d^2)*(-s - t)*t)/
         (Sqrt[-4 + d]*(-3 + d)*(-2 + d)*Sqrt[-1 + d]*d*Sqrt[2 + d]*mh2^6*
          (-mh2 + s)), -((2/((-3 + d)*d*mh2^4) - (8*(-1 + d)*(-s - t)*t)/
             ((-3 + d)*(-2 + d)*d*mh2^6))/(-mh2 + s)) - 
         (-2/((-3 + d)*(2 + d)*mh2^4) + (8*(2 + d^2)*(-s - t)*t)/
            ((-3 + d)*(-2 + d)*d*(2 + d)*mh2^6))/(-mh2 + s)}}, 
      {{0, 0}, {0, (-8*(-2 + d)*((-mh2 + s)^(-1) + (-mh2 - s - t)^(-1)))/
         ((-4 + d)*(-3 + d)*d*(2 + d)*mh2^4)}}, 
      {{0, 0}, {0, (-8*(-2 + d)*((-mh2 + s)^(-1) + (-mh2 + t)^(-1)))/
         ((-4 + d)*(-3 + d)*d*(2 + d)*mh2^4)}}, 
      {{0, 0}, {0, (-8*(-2 + d)*((-mh2 - s - t)^(-1) + (-mh2 + t)^(-1)))/
         ((-4 + d)*(-3 + d)*d*(2 + d)*mh2^4)}}, 
      {{0, -8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^4*
          (-mh2 + t))}, {-8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
          mh2^4*(-mh2 + t)), 16/((-3 + d)*d*(2 + d)*mh2^4*(-mh2 + t))}}, 
      {{0, -8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^4*
          (-mh2 - s - t))}, {-8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^4*(-mh2 - s - t)), 16/((-3 + d)*d*(2 + d)*mh2^4*
          (-mh2 - s - t))}}, {{0, -8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^4*(-mh2 + s))}, 
       {-8/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^4*(-mh2 + s)), 
        16/((-3 + d)*d*(2 + d)*mh2^4*(-mh2 + s))}}, 
      {{0, (16*(-s - t))/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
          mh2^5*(-mh2 + s))}, {(16*(-s - t))/((-3 + d)*
          Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*(-mh2 + s)), 
        (16*((-6 + d)*mh2 + 2*(-4 + d)*t))/((-4 + d)*(-3 + d)*d*(2 + d)*mh2^5*
          (-mh2 + s))}}, {{0, (16*s)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 + t))}, 
       {(16*s)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 + t)), (16*((-6 + d)*mh2 + 2*(-4 + d)*(-s - t)))/
         ((-4 + d)*(-3 + d)*d*(2 + d)*mh2^5*(-mh2 + t))}}, 
      {{0, (16*t)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 - s - t))}, {(16*t)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 - s - t)), 
        (16*((-6 + d)*mh2 + 2*(-4 + d)*s))/((-4 + d)*(-3 + d)*d*(2 + d)*mh2^5*
          (-mh2 - s - t))}}, 
      {{0, (16*(-s - t))/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
          mh2^5*(-mh2 + t))}, {(16*(-s - t))/((-3 + d)*
          Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*(-mh2 + t)), 
        (16*((-6 + d)*mh2 + 2*(-4 + d)*s))/((-4 + d)*(-3 + d)*d*(2 + d)*mh2^5*
          (-mh2 + t))}}, {{0, (16*s)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 - s - t))}, 
       {(16*s)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 - s - t)), (16*((-6 + d)*mh2 + 2*(-4 + d)*t))/
         ((-4 + d)*(-3 + d)*d*(2 + d)*mh2^5*(-mh2 - s - t))}}, 
      {{0, (16*t)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 + s))}, {(16*t)/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 + s)), 
        (16*((-6 + d)*mh2 + 2*(-4 + d)*(-s - t)))/((-4 + d)*(-3 + d)*d*
          (2 + d)*mh2^5*(-mh2 + s))}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
      {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, 
      {{0, -16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 + t))}, {-16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*
          mh2^5*(-mh2 + t)), 32/((-3 + d)*d*(2 + d)*mh2^5*(-mh2 + t))}}, 
      {{0, -16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 - s - t))}, {-16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 - s - t)), 32/((-3 + d)*d*(2 + d)*mh2^5*
          (-mh2 - s - t))}}, {{0, -16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*
          Sqrt[2 + d]*mh2^5*(-mh2 + s))}, 
       {-16/((-3 + d)*Sqrt[(-4 + d)/(-1 + d)]*d*Sqrt[2 + d]*mh2^5*
          (-mh2 + s)), 32/((-3 + d)*d*(2 + d)*mh2^5*(-mh2 + s))}}, {{0, 0}, 
      {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}], 
    exchange[{1, 1, 1}, {{{0}}, {{-2/(3*d*mh2^4*(-mh2 + t))}}, 
      {{-2/(3*d*mh2^4*(-mh2 - s - t))}}, {{-2/(3*d*mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{-8/(3*d*mh2^4*(-mh2 + t))}}, 
      {{-8/(3*d*mh2^4*(-mh2 - s - t))}}, {{-8/(3*d*mh2^4*(-mh2 + s))}}, 
      {{-8/(3*d*mh2^4*(-mh2 + s))}}, {{-8/(3*d*mh2^4*(-mh2 + t))}}, 
      {{-8/(3*d*mh2^4*(-mh2 - s - t))}}, {{-8/(3*d*mh2^4*(-mh2 + t))}}, 
      {{-8/(3*d*mh2^4*(-mh2 - s - t))}}, {{-8/(3*d*mh2^4*(-mh2 + s))}}, 
      {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, {{0}}, 
      {{0}}, {{0}}, {{0}}}]}

